All polyhedral graphs with at most 16 vertices are Schurian: a computational verification

Li, Ponomarenko and Zeman state their belief that every polyhedral graph (i.e. every $3$-connected planar graph) is Schurian: that its coherent closure $WL(X)$ coincides with the orbital configuration of $Aut(X)$. Combined with their Theorem 1.1, this would imply that every polyhedral graph has Weisfeiler-Leman dimension at most $2$. We report a computational verification of the Schurian property for all polyhedral graphs with at most $16$ vertices, a total of 413,024,847,068 graphs, none of which is non-Schurian. The computation combines the generator plantri with a one-sided $1$-WL discreteness filter and, for every graph surviving that filter, a full comparison of the stable $2$-WL partition of $\Omega^2$ with the orbit partition of $Aut(X)$. The computation is guarded by the published anchor counts, a seeded re-enumeration of the two largest stages, independent nauty cross-checks and control graphs with mathematically fixed verdicts; code, checkpoints and a verification script accompany the note as ancillary files. For $n\le 13$ the result reproduces what already follows from the published enumeration of coherent configurations, by an entirely different route; from $n=14$ on, deriving it from that side would require a step we could not find in the literature, and at $n=16$ the all-graphs statement fails outright - the Shrikhande graph is non-Schurian - so there the polyhedral restriction carries the result. The statement is established by exhaustive computation; with respect to the general conjecture it is instance evidence, not a proof. A companion note treats the torus side, where non-Schurian triangulation graphs do occur at $n = 16$.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 David Reh

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

---

This license covers the screening code and the verification script in this
package. The external programs plantri (Brinkmann/McKay) and nauty/Traces
(McKay/Piperno) are separate works, are not distributed here, and are governed
by their own licenses (Apache License 2.0).


==> anc/MANIFEST.sha256 <==
# SHA-256 of every file in this package.
# Files marked (modified) differ from the repository original;
# see the header of build_paper1_anc.py for the exact change.
# arXiv copy: hidden files removed and gzip files inflated by arXiv;
# this manifest lists the files as they appear on arXiv.
697eab94723a09e47f96813ef4bfff0f14bf97951c44dc2ade0c6e9469a4823c  LICENSE
2d9285a8f6369ce4345ea04da1ef1b070b35df72d8d65aa2857a17087c5ceffc  README.md
ccad519324cfcc5ee555dc3c5c024bbc1bba134cc561777f699227c577da439e  verify_table.py
915eb02f5853aba4dbd4c45ac8cad4604191e2b88e08794c1955e8fcf98f1e34  checkpoints/split_screen_n10_mod1_checkpoint.jsonl
05d461cfcbfbc6f7f661bdef421bcecbc7eff9b22c96f8d17b9c2c9193cd471d  checkpoints/split_screen_n11_mod64_checkpoint.jsonl
a052f078918a0031c39b7cc28e995ad9f27688a40c41b5ae6c6ec7380326e5ce  checkpoints/split_screen_n12_mod256_checkpoint.jsonl
ea5b67ba74e956bb7509b08386615ca0160cefdfbdd42024da51243becea6117  checkpoints/split_screen_n13_mod512_checkpoint.jsonl
c07f07814eb4991c31176e6f0e44976540c3774e2b39249e762d0482be6dcef1  checkpoints/split_screen_n14_mod1024_checkpoint.jsonl
cfddee64b22f8f9cec93f1338c4db7787666471324993a4f06e71cbc154be18f  checkpoints/split_screen_n15_mod4096_checkpoint.jsonl
6593eadf6248b73bdcf82fe52387b3b6407207c2f65cc1db08ad3347f35a6147  checkpoints/split_screen_n16_mod16384_checkpoint.jsonl
4c1674f6f730a5ae2ca91505eb3e3a13d5c48de47f89061049d2c337dbdb1d48  checkpoints/split_screen_n4_mod1_checkpoint.jsonl
ef4e5d7f0577a2a218e2711bcc98ac019492651be4942e33a2a0044a9734ad76  checkpoints/split_screen_n5_mod1_checkpoint.jsonl
ee79ba85a4a983e1f2bc0491429ce0442ef4a1aa60ddb38e3edb610fbaec6729  checkpoints/split_screen_n6_mod1_checkpoint.jsonl
cde2ed268c922b4d2f12c4675b1d8e4dd486f4b7a054fabbf4dac0e9d6a669da  checkpoints/split_screen_n7_mod1_checkpoint.jsonl
785f29a2b2152b0936c01e975896adbfb1933c95ca67c38d976f0c372daf9042  checkpoints/split_screen_n8_mod1_checkpoint.jsonl
b74a36cf69630f3341f008226567fce6b6eb75a009bd73d65b773b95fa859cec  checkpoints/split_screen_n9_mod1_checkpoint.jsonl
17945f433ccea42599a9a8549dae92ca330c040368e76097da987a10173b0055  checkpoints/doppellauf/split_screen_n15_mod4096_checkpoint.jsonl
80e94c22b800e07c8c001cd69226dd10562164eefeaf83181d6ca69a0c073f1d  checkpoints/doppellauf/split_screen_n16_mod16384_checkpoint.jsonl
256e752bdcd5f6fcbc7d7f7f847cf2baca58ea9d0709f8a09f93a3347f8ea339  checkpoints/pypy_gate/split_screen_n12_mod256_checkpoint.jsonl
59c75dba771c58edb0c400358080268274d6c29c6b3a542e420a5d56aad3d3b9  checkpoints/pypy_gate/split_screen_n13_mod512_checkpoint.jsonl
4c07d468179af6c64c853699bffdcd220332e05869280b061b7a89a4e04a35fb  checkpoints/pypy_gate/split_screen_n16_mod16384_checkpoint.jsonl
92e44800952fef7838bd732283e927e1e988929383a023c44b04bfe9fe90442c  code/aut_orbits.py
a531f68f7a8540d4203042e22bf2854bcc04fbadd2760ff179a176e03187380c  code/controls.py  (modified)
5c489243be926348ab272a2ba4ad9de2f04ad7590d1aeb74c964eb148e1922f3  code/fund_4b_check.py
6935cf1e25589d43f09c0029b5b76e08df111c763c966c27316fa738d5c5d422  code/generators.py
b0698dae00028352c17c9094c121ee0403997a1750d2af4cb32183ff85fc23fc  code/lextri_gen.py
1ddc2aaadeb9880c0d9a5ba99b7b726691de4b2ec57beeca8982d4feef7699f5  code/nauty_crosscheck.py
9c06eeec97070c80a7094cd0d92ebb136cd4e2866f7dc0112db8573f28f27ce0  code/p1_hardening.py
0ea3eba17e276050470d3f7680742155fd6fa849302ee584f9f0c8c1518d3dc2  code/run_f4_f5_chain.py
167094273af2adbb8a8f6838f87e7a5d9ad489493f6b119c226562c9e884922a  code/run_split_screen.py
7832519ce6265f418da348397dffb712c4238b98a0137033da1adb2230ef3d75  code/run_torus_screen.py
afb86501b02aae582a2fee04f21b2c77f857eafaf02de1816e957a12e6c50f21  code/run_torus_split_screen.py
b25042161896893f108a4556c104995c7f5cc1239c941144ae6e0a1e981227ef  code/schurian.py
9db9bd29ac5b82e050e66809ac767cc83a1fa92083e86c55a9dd360214df67f1  code/surftri_gen.py
f86fc3ce1a2e4e970a8df18d4a6dffe572ef1a3115d42cbf79a35da67fb3d71d  code/wl1_filter.py
3705a473fc4327d3e0e291ac39cf550d3a3aa23453d52e3527f082222b892a53  code/wl2_coherent.py
0b3b488c37995fca0dceb230879386632b63aeb58bb08227ba4b1f8cc60adccc  code/tests/conftest.py  (modified)
1e9a94944ccc01932b40ce2eb569eb2a9073cce79ba58a7548d465ab6bdc462b  code/tests/test_k1_controls.py  (modified)
f09c982ebe5b2997e32f4e22bd9f4fb0d56d4b18d76686376dce04859085cded  code/tests/test_k1_n14_runner.py
b79e72a0745433c84a1c5f40ae83ecba112f77a187a3a292f172946abd905954  data/p1h/SHA256_uncompressed.txt
413bc97ccf93f99180f484525ca684f9095ecd1ad2c5ce031bd635a83200dea0  data/p1h/p1h_negatives_n15.jsonl
1e2eef18d00294b058a64ce2945d03bd8f5f80d034b79aa94dec196f19f9c1e8  data/p1h/p1h_negatives_n16.jsonl
183e62ec99fc1002880c7963ba22139813b50e773aca5152e079e2821702b97d  data/p1h/p1h_pass1_n15.json
ea69267145b23eded571d06c916cf50a5f73696e293b2ad1fb3133932f6281fb  data/p1h/p1h_pass1_n16.json
ca5c25da9c831b71c3ee511e60e65a8eb52a424105356f7557d071af340e64a0  data/p1h/p1h_results.json
da68dd17af4fb4ef660b5760cf03705448ce0fa4a762bdf0ed02da9e0064a0a1  shims/binmode_shim.c
7e02d004c8cfe15a304a8cf7ec312f0d3fd78483aeac20d5a568aeebac5c3e6e  shims/sys/times.h


==> anc/README.md <==
# Ancillary material

**All polyhedral graphs with at most 16 vertices are Schurian: a computational
verification** — David Reh

This package contains everything needed to check the paper's tables without
rerunning the computation, and everything needed to rerun it from scratch.

---

## Contents

```
verify_table.py        Re-derives every row of Table 1, the totals and the
                       repeated runs from the raw records. Standard library only.
checkpoints/           Raw results, one JSON object per split
  split_screen_n<N>_mod<M>_checkpoint.jsonl        main runs, n = 4 … 16
  doppellauf/          seeded 1 % re-enumeration (n = 15, 16)
  pypy_gate/           interpreter cross-check (n = 12, 13, 16)
code/                  The screening pipeline (standard library only)
  wl1_filter.py        one-sided 1-WL discreteness filter
  wl2_coherent.py      stable 2-WL partition of the ordered pairs
  aut_orbits.py        automorphism enumeration and orbit partition
  schurian.py          the per-graph verdict, with its two sanity gates
  controls.py          control graphs with mathematically fixed verdicts
  generators.py        plantri subprocess wrapper and planar_code parser
  run_split_screen.py  parallel split runner with checkpointing
  run_f4_f5_chain.py   the n = 15 → n = 16 chain with its gates
  nauty_crosscheck.py  independent group orders via nauty's countg
  p1_hardening.py      the filter-negative cross-check (Section 3, gate
                       "Filter-negative cross-check"), see section 4 below;
                       fund_4b_check.py (independent 2-WL and orbit
                       reimplementation) and the torus-pipeline modules it
                       imports (run_torus_split_screen.py, run_torus_screen.py,
                       surftri_gen.py, lextri_gen.py) are shipped with it,
                       byte-identical to the research originals (the
                       companion note's package ships the same five files
                       with line endings normalised to LF, hence with
                       different SHA-256 values)
  tests/               control tests and runner tests
data/p1h/              results of the filter-negative cross-check:
  p1h_results.json                     the summary (83,189 graphs, 0 deviations)
  p1h_pass1_n15.json, p1h_pass1_n16.json   per-split records of the seeded
                                       re-generation (seed 20260828)
  p1h_negatives_n1{5,6}.jsonl.gz       adjacency lists of every filter-negative
                                       graph in the sampled splits (gzip in the
                                       repository copy; the arXiv copy shows them
                                       inflated, since arXiv unpacks .gz files on
                                       upload; SHA-256 of the unpacked files in
                                       SHA256_uncompressed.txt; MANIFEST.sha256
                                       of each copy lists the files as they
                                       appear in that copy)
shims/                 two small compatibility files needed to build plantri
                       under MinGW (ours, not part of plantri)
MANIFEST.sha256        SHA-256 of every file here
```

A checkpoint record looks like this:

```json
{"n": 16, "mod": 16384, "split": 0, "count": 20704750, "filtered": 20702489,
 "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 652.109}
```

`count` is the number of graphs in that split, `filtered` how many were
settled by the filter, `non_schurian` and `capped` are the findings, and
`mismatches` is written only by the validation mode described in the paper —
it is structurally zero on the production path and carries no verification
weight.

---

## 1. Checking the paper without recomputing (seconds, no dependencies)

```
python verify_table.py
```

This re-implements the parsing from scratch and checks, per vertex count:
every split index present exactly once, no duplicates, no foreign parameters,
and the sum equal to the published anchor. It then re-derives every row of
Table 1 and the totals, and compares the re-enumeration and the interpreter
gate field by field against the main run. Exit code 0 means all checks passed.

## 2. Running the control tests (seconds)

```
cd code
python -m pytest tests/
```

The control tests fix the verdicts that must hold for any correct
implementation: the Shrikhande graph must come out **not** Schurian, the
4×4 rook's graph and the dodecahedral graph must come out Schurian, and the
automorphism group orders must be 192, 1152 and 120. These need nothing but
Python. The runner tests additionally need the generator binary and are
skipped automatically if it is absent.

## 3. Reproducing the computation

### Building the generators

The external tools are **not** included here. Both are subprocess-only
dependencies and are used unmodified:

* **plantri** 5.8 — <https://users.cecs.anu.edu.au/~bdm/plantri/>
  Source tarball SHA-256
  `e78a944116fec9f2c9f5e484206276cc2b0043bae803e9815f4b2683614629b8`

  ```
  gcc -O3 -I shims -o plantri.exe plantri58/plantri.c
  gcc -O3 -I shims -o plantri_pipe.exe plantri58/plantri.c shims/binmode_shim.c
  ```

  Under MinGW the two files in `shims/` are required: `times.h` supplies the
  POSIX timing header the sources expect, and `binmode_shim.c` sets `stdout`
  to binary mode before `main()`. Without the latter the C runtime translates
  every `0x0a` byte of the binary output into `0x0d0a`, which is invisible up
  to n = 9 and corrupts the stream from n = 10 on. On Linux or macOS neither
  shim is needed and `plantri.exe` can be built as usual.

* **nauty/Traces** 2.8.9 — <https://users.cecs.anu.edu.au/~bdm/nauty/>
  Source tarball SHA-256
  `c97ab42bf48796a86a598bce3e9269047ca2b32c14fc23e07208a244fe52c4ee`
  Only the gtool `countg` is used.

Place the binaries under `code/vendor/plantri/plantri.exe` and
`code/vendor/nauty/nauty2_8_9/countg.exe` — those are the paths the code
expects; `run_split_screen.py` also accepts `--plantri`.

### The runs

Split granularity per vertex count, as used for the published results:

| n | command |
|---|---|
| 4 … 10 | `python run_split_screen.py <n> --mod 1 --workers 1 --outdir ../checkpoints` |
| 11 | `python run_split_screen.py 11 --mod 64 --workers 12` |
| 12 | `python run_split_screen.py 12 --mod 256 --workers 20` |
| 13 | `python run_split_screen.py 13 --mod 512 --workers 20` |
| 14 | `python run_split_screen.py 14 --mod 1024 --workers 20` |
| 15, 16 | `pypy run_f4_f5_chain.py --workers 20` |

The chain runs n = 15 and n = 16 with `mod` 4096 and 16384, in pipe mode, and
performs the gates in order: anchor, seeded 1 % re-enumeration, nauty sample;
a red gate aborts the chain. Every run is interruptible and resumes from its
checkpoint when invoked again with identical arguments.

Seeds, so that the samples can be reproduced exactly: the re-enumeration uses
`20260724` and takes 1 % of the splits; the nauty cross-check uses the same
seed with `--mod 4096 --splits 10 --sample 10000`.

Independently of the checkpoints, any single split can be recomputed on its
own — residue splitting is deterministic, so

```
python run_split_screen.py 16 --mod 16384 --max-splits 1 --workers 1 --pipe
```

reproduces the first split of the largest stage in a few minutes and can be
compared against the corresponding record in `checkpoints/`.

---

## 4. The filter-negative cross-check (Section 3, "Filter-negative cross-check")

`code/p1_hardening.py` re-generates a seeded sample of splits (40 of 16384 at
n = 16, 20 of 4096 at n = 15, seed 20260828) with `plantri`, exports every
graph that is not settled by the 1-WL filter, compares the per-split counts
with the production checkpoints, and then re-verifies each exported graph on
three axes: the production verdict (`schurian.py`), the automorphism list
against nauty's group order (element-wise, distinct, bijective), and the
2-WL class count against the independent reimplementation in
`fund_4b_check.py`. Two passes, run from a directory that contains the
files of `code/` together with the production checkpoint of the stage
(`checkpoints/split_screen_n<N>_mod<M>_checkpoint.jsonl`, copied next to the
script) and `plantri_pipe.exe` under `vendor/plantri/`:

```
pypy3 p1_hardening.py --pass1 --n 16 --splits 40 --seed 20260828 --workers 20
pypy3 p1_hardening.py --pass1 --n 15 --splits 20 --seed 20260828 --workers 20
python p1_hardening.py --pass2 --n 16       # needs nauty's countg under vendor/
python p1_hardening.py --pass2 --n 15
```

Pass 1 writes `p1h_pass1_n<N>.json` and `p1h_negatives_n<N>.jsonl`, pass 2
writes `p1h_results.json`; the shipped copies in `data/p1h/` are the files
behind the numbers in the note (83,189 graphs, no deviation on any axis).
Any deviation makes the exit code non-zero. The script itself is
byte-identical to the research original.

## Environment used for the published runs

Windows 11 on a 24-thread consumer machine with 64 GB of non-ECC memory;
MinGW-w64 gcc 16.1 for the generators; CPython 3.12.10 for n ≤ 14 and
PyPy 3.11 v7.3.23 (win64) for n = 15 and 16. The two interpreters were cross-checked against each
other on the complete runs for n = 12 and n = 13, and on one split of n = 16
(see the paper). The absence
of ECC memory is the reason the re-enumeration exists at all: it is the only
guard against a silent bit error in a computation of this length.

Wall-clock cost of the two large stages: about 180 worker hours for n = 15 and
3110 for n = 16, i.e. roughly 6.9 days on 20 workers.

## Notes on this package

Three files differ from the versions used in the original runs; all three are
marked in `MANIFEST.sha256`:

* `code/controls.py` — an adapter to a graph class from the author's wider
  codebase was removed. It was used only by the test below.
* `code/tests/test_k1_controls.py` — the test `test_h_k12_pair_control` was
  removed, since it needs two functions from that same codebase. It checked
  that 2-WL cannot separate the Shrikhande graph from the rook's graph while
  they are non-isomorphic; it is a check on the discriminating power of the
  tooling, not one of the control verdicts.
* `code/tests/conftest.py` — a hook was added that skips the generator-dependent
  tests when the binary is absent.

All other files are byte-identical to the originals.

## License

The code in this package is released under the MIT License; see `LICENSE`.
The checkpoint files are data and may be used freely with attribution.
plantri and nauty are separate works by their respective authors, are not
included here, and are governed by their own licenses (Apache 2.0).


==> anc/checkpoints/doppellauf/split_screen_n15_mod4096_checkpoint.jsonl <==
{"n": 15, "mod": 4096, "split": 68, "count": 4130280, "filtered": 4128099, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.719}
{"n": 15, "mod": 4096, "split": 181, "count": 5326893, "filtered": 5325735, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.39}
{"n": 15, "mod": 4096, "split": 196, "count": 5382269, "filtered": 5380796, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.547}
{"n": 15, "mod": 4096, "split": 358, "count": 5493333, "filtered": 5491769, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.0}
{"n": 15, "mod": 4096, "split": 430, "count": 5193780, "filtered": 5192359, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.89}
{"n": 15, "mod": 4096, "split": 614, "count": 5468818, "filtered": 5466702, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.14}
{"n": 15, "mod": 4096, "split": 778, "count": 8654076, "filtered": 8653197, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.203}
{"n": 15, "mod": 4096, "split": 863, "count": 6446042, "filtered": 6445430, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.89}
{"n": 15, "mod": 4096, "split": 883, "count": 6514457, "filtered": 6512830, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.594}
{"n": 15, "mod": 4096, "split": 958, "count": 5516342, "filtered": 5516136, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.375}
{"n": 15, "mod": 4096, "split": 1256, "count": 5471857, "filtered": 5471005, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.797}
{"n": 15, "mod": 4096, "split": 1376, "count": 7610086, "filtered": 7609202, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.625}
{"n": 15, "mod": 4096, "split": 1388, "count": 7783794, "filtered": 7781180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.515}
{"n": 15, "mod": 4096, "split": 1405, "count": 6988327, "filtered": 6987481, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.812}
{"n": 15, "mod": 4096, "split": 1527, "count": 8462252, "filtered": 8460363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 217.312}
{"n": 15, "mod": 4096, "split": 1586, "count": 4874447, "filtered": 4873504, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.875}
{"n": 15, "mod": 4096, "split": 1745, "count": 5137635, "filtered": 5135707, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.0}
{"n": 15, "mod": 4096, "split": 1827, "count": 7187742, "filtered": 7186283, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.485}
{"n": 15, "mod": 4096, "split": 1840, "count": 5006205, "filtered": 5005249, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.422}
{"n": 15, "mod": 4096, "split": 1857, "count": 6661739, "filtered": 6660490, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.562}
{"n": 15, "mod": 4096, "split": 2188, "count": 5134493, "filtered": 5133609, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.593}
{"n": 15, "mod": 4096, "split": 2284, "count": 4880904, "filtered": 4879794, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.812}
{"n": 15, "mod": 4096, "split": 2485, "count": 5358216, "filtered": 5357501, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.359}
{"n": 15, "mod": 4096, "split": 2487, "count": 5243770, "filtered": 5243271, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.859}
{"n": 15, "mod": 4096, "split": 2489, "count": 4657430, "filtered": 4656746, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.454}
{"n": 15, "mod": 4096, "split": 2510, "count": 5638232, "filtered": 5636882, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.734}
{"n": 15, "mod": 4096, "split": 2545, "count": 5389476, "filtered": 5388797, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.219}
{"n": 15, "mod": 4096, "split": 2756, "count": 10781219, "filtered": 10778905, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.234}
{"n": 15, "mod": 4096, "split": 2817, "count": 5820131, "filtered": 5818730, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.625}
{"n": 15, "mod": 4096, "split": 2982, "count": 3400567, "filtered": 3399327, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 83.719}
{"n": 15, "mod": 4096, "split": 3055, "count": 5256038, "filtered": 5255139, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.985}
{"n": 15, "mod": 4096, "split": 3089, "count": 4094709, "filtered": 4093386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.094}
{"n": 15, "mod": 4096, "split": 3236, "count": 4662128, "filtered": 4661104, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.75}
{"n": 15, "mod": 4096, "split": 3298, "count": 5333497, "filtered": 5331762, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.078}
{"n": 15, "mod": 4096, "split": 3483, "count": 7124665, "filtered": 7124214, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.985}
{"n": 15, "mod": 4096, "split": 3484, "count": 6312664, "filtered": 6309445, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.562}
{"n": 15, "mod": 4096, "split": 3577, "count": 6112199, "filtered": 6110936, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.703}
{"n": 15, "mod": 4096, "split": 3681, "count": 4881904, "filtered": 4881216, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.297}
{"n": 15, "mod": 4096, "split": 3769, "count": 5174088, "filtered": 5172967, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.141}
{"n": 15, "mod": 4096, "split": 3780, "count": 5868424, "filtered": 5866915, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.422}


==> anc/checkpoints/doppellauf/split_screen_n16_mod16384_checkpoint.jsonl <==
{"n": 16, "mod": 16384, "split": 53, "count": 17294664, "filtered": 17294044, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 442.25}
{"n": 16, "mod": 16384, "split": 110, "count": 20244067, "filtered": 20242953, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 521.328}
{"n": 16, "mod": 16384, "split": 131, "count": 19239803, "filtered": 19238223, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 501.891}
{"n": 16, "mod": 16384, "split": 273, "count": 19385323, "filtered": 19384028, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 491.781}
{"n": 16, "mod": 16384, "split": 359, "count": 24780609, "filtered": 24779519, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 634.016}
{"n": 16, "mod": 16384, "split": 552, "count": 16276354, "filtered": 16275299, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 415.672}
{"n": 16, "mod": 16384, "split": 601, "count": 17480183, "filtered": 17478629, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 454.516}
{"n": 16, "mod": 16384, "split": 725, "count": 21861786, "filtered": 21861259, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 555.625}
{"n": 16, "mod": 16384, "split": 787, "count": 20723074, "filtered": 20720564, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 537.578}
{"n": 16, "mod": 16384, "split": 801, "count": 26012862, "filtered": 26012123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 666.656}
{"n": 16, "mod": 16384, "split": 850, "count": 28936608, "filtered": 28936039, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 734.594}
{"n": 16, "mod": 16384, "split": 919, "count": 21654888, "filtered": 21653599, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 553.953}
{"n": 16, "mod": 16384, "split": 951, "count": 20757791, "filtered": 20756635, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 537.047}
{"n": 16, "mod": 16384, "split": 1015, "count": 20614599, "filtered": 20613189, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 525.609}
{"n": 16, "mod": 16384, "split": 1039, "count": 22689602, "filtered": 22688472, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 575.062}
{"n": 16, "mod": 16384, "split": 1067, "count": 21793963, "filtered": 21792700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 562.531}
{"n": 16, "mod": 16384, "split": 1108, "count": 19064262, "filtered": 19063082, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 486.703}
{"n": 16, "mod": 16384, "split": 1433, "count": 19734921, "filtered": 19733770, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 502.484}
{"n": 16, "mod": 16384, "split": 1435, "count": 21690622, "filtered": 21689546, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 555.578}
{"n": 16, "mod": 16384, "split": 1676, "count": 21924159, "filtered": 21923006, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 562.562}
{"n": 16, "mod": 16384, "split": 1722, "count": 27097279, "filtered": 27095364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 703.328}
{"n": 16, "mod": 16384, "split": 1788, "count": 23003565, "filtered": 23000913, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 594.844}
{"n": 16, "mod": 16384, "split": 1820, "count": 22981129, "filtered": 22979957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 603.796}
{"n": 16, "mod": 16384, "split": 1900, "count": 21638830, "filtered": 21637798, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 551.969}
{"n": 16, "mod": 16384, "split": 2207, "count": 34061591, "filtered": 34059198, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 866.891}
{"n": 16, "mod": 16384, "split": 2443, "count": 20714485, "filtered": 20712882, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 540.687}
{"n": 16, "mod": 16384, "split": 2456, "count": 26891280, "filtered": 26889650, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 689.594}
{"n": 16, "mod": 16384, "split": 2519, "count": 16529645, "filtered": 16528552, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 428.5}
{"n": 16, "mod": 16384, "split": 2571, "count": 23469446, "filtered": 23467419, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 605.594}
{"n": 16, "mod": 16384, "split": 2667, "count": 30573777, "filtered": 30572815, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 788.375}
{"n": 16, "mod": 16384, "split": 2927, "count": 21449895, "filtered": 21449498, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 555.063}
{"n": 16, "mod": 16384, "split": 2934, "count": 28392499, "filtered": 28391175, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 735.063}
{"n": 16, "mod": 16384, "split": 3059, "count": 24805352, "filtered": 24803131, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 645.141}
{"n": 16, "mod": 16384, "split": 3114, "count": 18815352, "filtered": 18812854, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 497.36}
{"n": 16, "mod": 16384, "split": 3181, "count": 20338690, "filtered": 20338138, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 524.235}
{"n": 16, "mod": 16384, "split": 3399, "count": 22317969, "filtered": 22316207, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 571.766}
{"n": 16, "mod": 16384, "split": 3454, "count": 23186304, "filtered": 23185467, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 585.657}
{"n": 16, "mod": 16384, "split": 3464, "count": 20780254, "filtered": 20778394, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 531.25}
{"n": 16, "mod": 16384, "split": 3485, "count": 26383844, "filtered": 26380974, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 681.735}
{"n": 16, "mod": 16384, "split": 3535, "count": 18908598, "filtered": 18907776, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 483.078}
{"n": 16, "mod": 16384, "split": 3835, "count": 20244796, "filtered": 20243011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 527.516}
{"n": 16, "mod": 16384, "split": 3846, "count": 16278316, "filtered": 16277131, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 421.468}
{"n": 16, "mod": 16384, "split": 3996, "count": 15669993, "filtered": 15668932, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 400.687}
{"n": 16, "mod": 16384, "split": 4032, "count": 21111773, "filtered": 21111025, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 546.469}
{"n": 16, "mod": 16384, "split": 4106, "count": 23326133, "filtered": 23325125, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 615.437}
{"n": 16, "mod": 16384, "split": 4119, "count": 21813433, "filtered": 21812222, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 566.36}
{"n": 16, "mod": 16384, "split": 4206, "count": 18971113, "filtered": 18969803, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 490.765}
{"n": 16, "mod": 16384, "split": 4308, "count": 23240116, "filtered": 23239161, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 609.781}
{"n": 16, "mod": 16384, "split": 4371, "count": 21580618, "filtered": 21580102, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 560.437}
{"n": 16, "mod": 16384, "split": 4589, "count": 20700530, "filtered": 20699307, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 539.719}
{"n": 16, "mod": 16384, "split": 4742, "count": 19847486, "filtered": 19846554, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 511.875}
{"n": 16, "mod": 16384, "split": 5027, "count": 22741826, "filtered": 22741241, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 603.078}
{"n": 16, "mod": 16384, "split": 5101, "count": 27933567, "filtered": 27931724, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 767.046}
{"n": 16, "mod": 16384, "split": 5137, "count": 25048954, "filtered": 25047438, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 687.172}
{"n": 16, "mod": 16384, "split": 5143, "count": 26728656, "filtered": 26727346, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 725.078}
{"n": 16, "mod": 16384, "split": 5235, "count": 22038429, "filtered": 22036884, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 609.422}
{"n": 16, "mod": 16384, "split": 5420, "count": 22946158, "filtered": 22945407, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 631.109}
{"n": 16, "mod": 16384, "split": 5505, "count": 18225126, "filtered": 18223388, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 518.922}
{"n": 16, "mod": 16384, "split": 5554, "count": 17719639, "filtered": 17718766, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 491.234}
{"n": 16, "mod": 16384, "split": 5621, "count": 18118052, "filtered": 18116882, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 508.0}
{"n": 16, "mod": 16384, "split": 5641, "count": 21186677, "filtered": 21184118, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 608.782}
{"n": 16, "mod": 16384, "split": 5875, "count": 20681809, "filtered": 20680978, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 591.532}
{"n": 16, "mod": 16384, "split": 5910, "count": 21034640, "filtered": 21033839, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 609.484}
{"n": 16, "mod": 16384, "split": 6111, "count": 25348211, "filtered": 25346613, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 731.656}
{"n": 16, "mod": 16384, "split": 6116, "count": 29391922, "filtered": 29390768, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 844.078}
{"n": 16, "mod": 16384, "split": 6346, "count": 24757944, "filtered": 24756777, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 716.078}
{"n": 16, "mod": 16384, "split": 6606, "count": 21989126, "filtered": 21988031, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 625.594}
{"n": 16, "mod": 16384, "split": 6620, "count": 27345497, "filtered": 27342194, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 793.906}
{"n": 16, "mod": 16384, "split": 6980, "count": 21306513, "filtered": 21305113, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 610.812}
{"n": 16, "mod": 16384, "split": 7309, "count": 24271723, "filtered": 24269999, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 695.829}
{"n": 16, "mod": 16384, "split": 7344, "count": 30071569, "filtered": 30070145, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 850.89}
{"n": 16, "mod": 16384, "split": 7360, "count": 21885575, "filtered": 21882881, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 614.094}
{"n": 16, "mod": 16384, "split": 7399, "count": 25339417, "filtered": 25337957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 704.5}
{"n": 16, "mod": 16384, "split": 7430, "count": 25368586, "filtered": 25367106, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 705.016}
{"n": 16, "mod": 16384, "split": 7942, "count": 24189798, "filtered": 24187457, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 681.375}
{"n": 16, "mod": 16384, "split": 8123, "count": 20891381, "filtered": 20890386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 576.109}
{"n": 16, "mod": 16384, "split": 8149, "count": 19876114, "filtered": 19875730, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 548.812}
{"n": 16, "mod": 16384, "split": 8333, "count": 17825843, "filtered": 17824290, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 494.094}
{"n": 16, "mod": 16384, "split": 8419, "count": 25163878, "filtered": 25161338, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 695.015}
{"n": 16, "mod": 16384, "split": 8602, "count": 25688870, "filtered": 25687996, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 697.641}
{"n": 16, "mod": 16384, "split": 8637, "count": 24129834, "filtered": 24128488, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 651.171}
{"n": 16, "mod": 16384, "split": 8753, "count": 21122089, "filtered": 21120964, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 574.984}
{"n": 16, "mod": 16384, "split": 8901, "count": 20255560, "filtered": 20253674, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 561.828}
{"n": 16, "mod": 16384, "split": 9017, "count": 25111324, "filtered": 25110145, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 676.969}
{"n": 16, "mod": 16384, "split": 9138, "count": 27168008, "filtered": 27166748, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 729.828}
{"n": 16, "mod": 16384, "split": 9158, "count": 22346007, "filtered": 22345688, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 606.329}
{"n": 16, "mod": 16384, "split": 9349, "count": 22116915, "filtered": 22115755, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 607.187}
{"n": 16, "mod": 16384, "split": 9465, "count": 27355347, "filtered": 27353573, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 748.484}
{"n": 16, "mod": 16384, "split": 9482, "count": 28712602, "filtered": 28710888, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 781.468}
{"n": 16, "mod": 16384, "split": 9567, "count": 28990638, "filtered": 28987169, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 800.765}
{"n": 16, "mod": 16384, "split": 9593, "count": 25478005, "filtered": 25476435, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 693.235}
{"n": 16, "mod": 16384, "split": 9911, "count": 24640069, "filtered": 24639027, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 676.312}
{"n": 16, "mod": 16384, "split": 9940, "count": 22675619, "filtered": 22673732, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 616.375}
{"n": 16, "mod": 16384, "split": 9951, "count": 28455239, "filtered": 28453123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 786.157}
{"n": 16, "mod": 16384, "split": 9956, "count": 27156357, "filtered": 27153866, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 761.765}
{"n": 16, "mod": 16384, "split": 10042, "count": 24985485, "filtered": 24984469, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 682.859}
{"n": 16, "mod": 16384, "split": 10182, "count": 21721151, "filtered": 21718335, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 598.562}
{"n": 16, "mod": 16384, "split": 10222, "count": 22682409, "filtered": 22681011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 625.047}
{"n": 16, "mod": 16384, "split": 10249, "count": 24371977, "filtered": 24370892, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 676.641}
{"n": 16, "mod": 16384, "split": 10259, "count": 26411330, "filtered": 26410158, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 730.875}
{"n": 16, "mod": 16384, "split": 10342, "count": 30394058, "filtered": 30390376, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 842.266}
{"n": 16, "mod": 16384, "split": 10357, "count": 25308520, "filtered": 25306063, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 703.594}
{"n": 16, "mod": 16384, "split": 10437, "count": 29007843, "filtered": 29006428, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 789.391}
{"n": 16, "mod": 16384, "split": 10743, "count": 25958138, "filtered": 25955553, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 743.078}
{"n": 16, "mod": 16384, "split": 10747, "count": 22255878, "filtered": 22254663, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 622.141}
{"n": 16, "mod": 16384, "split": 10751, "count": 29396450, "filtered": 29395106, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 828.14}
{"n": 16, "mod": 16384, "split": 10790, "count": 23123935, "filtered": 23122680, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 656.891}
{"n": 16, "mod": 16384, "split": 10842, "count": 21763223, "filtered": 21761110, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 619.563}
{"n": 16, "mod": 16384, "split": 10936, "count": 33573142, "filtered": 33567641, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1026.579}
{"n": 16, "mod": 16384, "split": 11027, "count": 28143492, "filtered": 28142355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 826.797}
{"n": 16, "mod": 16384, "split": 11034, "count": 26470221, "filtered": 26467815, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 776.422}
{"n": 16, "mod": 16384, "split": 11077, "count": 25331626, "filtered": 25330169, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 754.656}
{"n": 16, "mod": 16384, "split": 11112, "count": 23809530, "filtered": 23808628, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 682.703}
{"n": 16, "mod": 16384, "split": 11270, "count": 33613525, "filtered": 33611915, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 998.86}
{"n": 16, "mod": 16384, "split": 11314, "count": 18659363, "filtered": 18658607, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 547.313}
{"n": 16, "mod": 16384, "split": 11388, "count": 28134817, "filtered": 28134162, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 832.172}
{"n": 16, "mod": 16384, "split": 11394, "count": 26940775, "filtered": 26939868, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 807.25}
{"n": 16, "mod": 16384, "split": 11442, "count": 25584304, "filtered": 25582335, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 799.844}
{"n": 16, "mod": 16384, "split": 11638, "count": 27332142, "filtered": 27331261, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 813.687}
{"n": 16, "mod": 16384, "split": 11744, "count": 19612006, "filtered": 19610024, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 609.859}
{"n": 16, "mod": 16384, "split": 11874, "count": 26250554, "filtered": 26249972, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 799.969}
{"n": 16, "mod": 16384, "split": 11920, "count": 35315945, "filtered": 35312525, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1097.437}
{"n": 16, "mod": 16384, "split": 11931, "count": 24249843, "filtered": 24248325, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 752.718}
{"n": 16, "mod": 16384, "split": 12085, "count": 25640391, "filtered": 25638332, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 803.859}
{"n": 16, "mod": 16384, "split": 12112, "count": 26280227, "filtered": 26278096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 828.328}
{"n": 16, "mod": 16384, "split": 12223, "count": 26322901, "filtered": 26321184, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 816.422}
{"n": 16, "mod": 16384, "split": 12334, "count": 18700346, "filtered": 18698490, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 577.593}
{"n": 16, "mod": 16384, "split": 12339, "count": 25623743, "filtered": 25622830, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 793.343}
{"n": 16, "mod": 16384, "split": 12358, "count": 15895623, "filtered": 15894159, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 491.985}
{"n": 16, "mod": 16384, "split": 12505, "count": 12226230, "filtered": 12225525, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 376.032}
{"n": 16, "mod": 16384, "split": 12643, "count": 24277482, "filtered": 24276238, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 747.594}
{"n": 16, "mod": 16384, "split": 12947, "count": 22385186, "filtered": 22382202, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 698.281}
{"n": 16, "mod": 16384, "split": 13192, "count": 20815773, "filtered": 20813957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 646.531}
{"n": 16, "mod": 16384, "split": 13215, "count": 19186669, "filtered": 19184201, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 610.047}
{"n": 16, "mod": 16384, "split": 13331, "count": 23502140, "filtered": 23499984, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 727.75}
{"n": 16, "mod": 16384, "split": 13446, "count": 26531033, "filtered": 26528727, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 821.281}
{"n": 16, "mod": 16384, "split": 13475, "count": 20153695, "filtered": 20152478, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 635.75}
{"n": 16, "mod": 16384, "split": 13575, "count": 26114295, "filtered": 26113759, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 798.282}
{"n": 16, "mod": 16384, "split": 13684, "count": 20101764, "filtered": 20100708, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 627.062}
{"n": 16, "mod": 16384, "split": 13745, "count": 24439618, "filtered": 24438350, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 762.609}
{"n": 16, "mod": 16384, "split": 13935, "count": 27420621, "filtered": 27419147, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 842.375}
{"n": 16, "mod": 16384, "split": 13937, "count": 27354014, "filtered": 27352237, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 827.922}
{"n": 16, "mod": 16384, "split": 14018, "count": 16708096, "filtered": 16706833, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 509.875}
{"n": 16, "mod": 16384, "split": 14028, "count": 21206507, "filtered": 21204712, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 653.032}
{"n": 16, "mod": 16384, "split": 14140, "count": 16290296, "filtered": 16289303, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 499.312}
{"n": 16, "mod": 16384, "split": 14168, "count": 23786888, "filtered": 23785390, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 724.047}
{"n": 16, "mod": 16384, "split": 14204, "count": 15137307, "filtered": 15135645, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 469.625}
{"n": 16, "mod": 16384, "split": 14310, "count": 19694382, "filtered": 19692284, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 605.922}
{"n": 16, "mod": 16384, "split": 14559, "count": 24263626, "filtered": 24260886, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 694.125}
{"n": 16, "mod": 16384, "split": 14727, "count": 21358302, "filtered": 21357311, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 621.156}
{"n": 16, "mod": 16384, "split": 14861, "count": 19971804, "filtered": 19970172, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 596.359}
{"n": 16, "mod": 16384, "split": 15017, "count": 20688425, "filtered": 20687274, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 596.219}
{"n": 16, "mod": 16384, "split": 15077, "count": 28062441, "filtered": 28061072, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 740.266}
{"n": 16, "mod": 16384, "split": 15121, "count": 19323642, "filtered": 19321878, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 556.656}
{"n": 16, "mod": 16384, "split": 15188, "count": 31954157, "filtered": 31952789, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 755.922}
{"n": 16, "mod": 16384, "split": 15265, "count": 17252357, "filtered": 17251998, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 473.594}
{"n": 16, "mod": 16384, "split": 15481, "count": 17328013, "filtered": 17327023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 485.313}
{"n": 16, "mod": 16384, "split": 15638, "count": 18475089, "filtered": 18473845, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 498.828}
{"n": 16, "mod": 16384, "split": 15666, "count": 24284380, "filtered": 24279779, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 602.0}
{"n": 16, "mod": 16384, "split": 15718, "count": 21492034, "filtered": 21489966, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 502.765}
{"n": 16, "mod": 16384, "split": 15741, "count": 16874047, "filtered": 16873393, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 411.156}
{"n": 16, "mod": 16384, "split": 16142, "count": 27958168, "filtered": 27956488, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 586.375}
{"n": 16, "mod": 16384, "split": 16336, "count": 24339575, "filtered": 24338232, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 531.328}


==> anc/checkpoints/pypy_gate/split_screen_n12_mod256_checkpoint.jsonl <==
{"n": 12, "mod": 256, "split": 0, "count": 17718, "filtered": 17576, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.75}
{"n": 12, "mod": 256, "split": 1, "count": 26186, "filtered": 26164, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.687}
{"n": 12, "mod": 256, "split": 2, "count": 22373, "filtered": 22300, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.687}
{"n": 12, "mod": 256, "split": 3, "count": 25773, "filtered": 25586, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.937}
{"n": 12, "mod": 256, "split": 4, "count": 16034, "filtered": 15960, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.625}
{"n": 12, "mod": 256, "split": 5, "count": 42243, "filtered": 42058, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.265}
{"n": 12, "mod": 256, "split": 6, "count": 14556, "filtered": 14253, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.906}
{"n": 12, "mod": 256, "split": 7, "count": 34409, "filtered": 34200, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.093}
{"n": 12, "mod": 256, "split": 8, "count": 20213, "filtered": 19990, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.953}
{"n": 12, "mod": 256, "split": 9, "count": 16385, "filtered": 16148, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.859}
{"n": 12, "mod": 256, "split": 10, "count": 14389, "filtered": 14316, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.609}
{"n": 12, "mod": 256, "split": 11, "count": 20618, "filtered": 20497, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.843}
{"n": 12, "mod": 256, "split": 12, "count": 19154, "filtered": 19089, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.672}
{"n": 12, "mod": 256, "split": 13, "count": 28269, "filtered": 28077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.937}
{"n": 12, "mod": 256, "split": 14, "count": 13923, "filtered": 13816, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.578}
{"n": 12, "mod": 256, "split": 15, "count": 24743, "filtered": 24629, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.844}
{"n": 12, "mod": 256, "split": 16, "count": 17285, "filtered": 17166, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.531}
{"n": 12, "mod": 256, "split": 17, "count": 13485, "filtered": 13430, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.343}
{"n": 12, "mod": 256, "split": 18, "count": 21316, "filtered": 21066, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.781}
{"n": 12, "mod": 256, "split": 19, "count": 48737, "filtered": 48603, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.015}
{"n": 12, "mod": 256, "split": 20, "count": 10025, "filtered": 10000, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.266}
{"n": 12, "mod": 256, "split": 21, "count": 51564, "filtered": 51339, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.172}
{"n": 12, "mod": 256, "split": 22, "count": 21136, "filtered": 21030, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.64}
{"n": 12, "mod": 256, "split": 23, "count": 32425, "filtered": 32327, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.75}
{"n": 12, "mod": 256, "split": 24, "count": 13095, "filtered": 13041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.359}
{"n": 12, "mod": 256, "split": 25, "count": 34021, "filtered": 33996, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.625}
{"n": 12, "mod": 256, "split": 26, "count": 44772, "filtered": 44659, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.813}
{"n": 12, "mod": 256, "split": 27, "count": 16933, "filtered": 16826, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.5}
{"n": 12, "mod": 256, "split": 28, "count": 21593, "filtered": 21463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.672}
{"n": 12, "mod": 256, "split": 29, "count": 51929, "filtered": 51751, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.094}
{"n": 12, "mod": 256, "split": 30, "count": 22487, "filtered": 22340, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.657}
{"n": 12, "mod": 256, "split": 31, "count": 31306, "filtered": 31074, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.828}
{"n": 12, "mod": 256, "split": 32, "count": 29572, "filtered": 29496, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.641}
{"n": 12, "mod": 256, "split": 33, "count": 28100, "filtered": 28023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.594}
{"n": 12, "mod": 256, "split": 34, "count": 14114, "filtered": 14096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.266}
{"n": 12, "mod": 256, "split": 35, "count": 20058, "filtered": 20004, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.485}
{"n": 12, "mod": 256, "split": 36, "count": 8303, "filtered": 8202, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.328}
{"n": 12, "mod": 256, "split": 37, "count": 19841, "filtered": 19779, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.531}
{"n": 12, "mod": 256, "split": 38, "count": 43250, "filtered": 42944, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.203}
{"n": 12, "mod": 256, "split": 39, "count": 27512, "filtered": 27277, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.922}
{"n": 12, "mod": 256, "split": 40, "count": 8620, "filtered": 8270, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.656}
{"n": 12, "mod": 256, "split": 41, "count": 12492, "filtered": 12374, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.391}
{"n": 12, "mod": 256, "split": 42, "count": 21961, "filtered": 21701, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.843}
{"n": 12, "mod": 256, "split": 43, "count": 15052, "filtered": 14846, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.734}
{"n": 12, "mod": 256, "split": 44, "count": 11334, "filtered": 11204, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.516}
{"n": 12, "mod": 256, "split": 45, "count": 12765, "filtered": 12608, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.579}
{"n": 12, "mod": 256, "split": 46, "count": 31983, "filtered": 31698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.953}
{"n": 12, "mod": 256, "split": 47, "count": 7232, "filtered": 7141, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 48, "count": 11205, "filtered": 11041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.547}
{"n": 12, "mod": 256, "split": 49, "count": 20359, "filtered": 19984, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.953}
{"n": 12, "mod": 256, "split": 50, "count": 17690, "filtered": 17361, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.86}
{"n": 12, "mod": 256, "split": 51, "count": 9663, "filtered": 9589, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.438}
{"n": 12, "mod": 256, "split": 52, "count": 4017, "filtered": 3969, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.204}
{"n": 12, "mod": 256, "split": 53, "count": 13741, "filtered": 13698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 54, "count": 17183, "filtered": 17124, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.453}
{"n": 12, "mod": 256, "split": 55, "count": 23925, "filtered": 23837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.5}
{"n": 12, "mod": 256, "split": 56, "count": 16052, "filtered": 15961, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.437}
{"n": 12, "mod": 256, "split": 57, "count": 14697, "filtered": 14677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.344}
{"n": 12, "mod": 256, "split": 58, "count": 16534, "filtered": 16363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.562}
{"n": 12, "mod": 256, "split": 59, "count": 23614, "filtered": 23360, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.828}
{"n": 12, "mod": 256, "split": 60, "count": 31554, "filtered": 31424, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.796}
{"n": 12, "mod": 256, "split": 61, "count": 4070, "filtered": 4028, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.25}
{"n": 12, "mod": 256, "split": 62, "count": 7574, "filtered": 7436, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 63, "count": 12092, "filtered": 12015, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.391}
{"n": 12, "mod": 256, "split": 64, "count": 14832, "filtered": 14582, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.625}
{"n": 12, "mod": 256, "split": 65, "count": 40641, "filtered": 40472, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.063}
{"n": 12, "mod": 256, "split": 66, "count": 17546, "filtered": 17414, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.563}
{"n": 12, "mod": 256, "split": 67, "count": 3297, "filtered": 3218, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.219}
{"n": 12, "mod": 256, "split": 68, "count": 8761, "filtered": 8663, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.343}
{"n": 12, "mod": 256, "split": 69, "count": 25339, "filtered": 25149, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.672}
{"n": 12, "mod": 256, "split": 70, "count": 46963, "filtered": 46816, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.969}
{"n": 12, "mod": 256, "split": 71, "count": 44414, "filtered": 44229, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.016}
{"n": 12, "mod": 256, "split": 72, "count": 11021, "filtered": 10985, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.328}
{"n": 12, "mod": 256, "split": 73, "count": 3111, "filtered": 3070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.203}
{"n": 12, "mod": 256, "split": 74, "count": 36256, "filtered": 36026, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.0}
{"n": 12, "mod": 256, "split": 75, "count": 29937, "filtered": 29808, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.719}
{"n": 12, "mod": 256, "split": 76, "count": 13681, "filtered": 13606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.39}
{"n": 12, "mod": 256, "split": 77, "count": 19961, "filtered": 19854, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.485}
{"n": 12, "mod": 256, "split": 78, "count": 11731, "filtered": 11594, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.422}
{"n": 12, "mod": 256, "split": 79, "count": 3975, "filtered": 3786, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.344}
{"n": 12, "mod": 256, "split": 80, "count": 34291, "filtered": 34247, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.766}
{"n": 12, "mod": 256, "split": 81, "count": 52700, "filtered": 52441, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.234}
{"n": 12, "mod": 256, "split": 82, "count": 51354, "filtered": 51090, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.25}
{"n": 12, "mod": 256, "split": 83, "count": 43059, "filtered": 42785, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.187}
{"n": 12, "mod": 256, "split": 84, "count": 45407, "filtered": 45216, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.969}
{"n": 12, "mod": 256, "split": 85, "count": 19276, "filtered": 19130, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.64}
{"n": 12, "mod": 256, "split": 86, "count": 10449, "filtered": 10301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.438}
{"n": 12, "mod": 256, "split": 87, "count": 20704, "filtered": 20606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.485}
{"n": 12, "mod": 256, "split": 88, "count": 25176, "filtered": 25071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.609}
{"n": 12, "mod": 256, "split": 89, "count": 10437, "filtered": 10322, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.39}
{"n": 12, "mod": 256, "split": 90, "count": 3685, "filtered": 3627, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.203}
{"n": 12, "mod": 256, "split": 91, "count": 18598, "filtered": 18426, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.578}
{"n": 12, "mod": 256, "split": 92, "count": 30307, "filtered": 30163, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.75}
{"n": 12, "mod": 256, "split": 93, "count": 60659, "filtered": 60363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.422}
{"n": 12, "mod": 256, "split": 94, "count": 43147, "filtered": 42853, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.156}
{"n": 12, "mod": 256, "split": 95, "count": 34702, "filtered": 34543, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.812}
{"n": 12, "mod": 256, "split": 96, "count": 16210, "filtered": 16038, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.516}
{"n": 12, "mod": 256, "split": 97, "count": 26380, "filtered": 26222, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.703}
{"n": 12, "mod": 256, "split": 98, "count": 30787, "filtered": 30647, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.75}
{"n": 12, "mod": 256, "split": 99, "count": 10835, "filtered": 10743, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 100, "count": 10505, "filtered": 10407, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.344}
{"n": 12, "mod": 256, "split": 101, "count": 33369, "filtered": 33249, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.782}
{"n": 12, "mod": 256, "split": 102, "count": 20186, "filtered": 19935, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.688}
{"n": 12, "mod": 256, "split": 103, "count": 8553, "filtered": 8395, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.391}
{"n": 12, "mod": 256, "split": 104, "count": 5167, "filtered": 5140, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.187}
{"n": 12, "mod": 256, "split": 105, "count": 13560, "filtered": 13448, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.421}
{"n": 12, "mod": 256, "split": 106, "count": 14255, "filtered": 14109, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.485}
{"n": 12, "mod": 256, "split": 107, "count": 31781, "filtered": 31380, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.078}
{"n": 12, "mod": 256, "split": 108, "count": 41410, "filtered": 40993, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.188}
{"n": 12, "mod": 256, "split": 109, "count": 22788, "filtered": 22518, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.734}
{"n": 12, "mod": 256, "split": 110, "count": 40358, "filtered": 39910, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.297}
{"n": 12, "mod": 256, "split": 111, "count": 36402, "filtered": 36257, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.969}
{"n": 12, "mod": 256, "split": 112, "count": 40608, "filtered": 40457, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.969}
{"n": 12, "mod": 256, "split": 113, "count": 30196, "filtered": 29934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.843}
{"n": 12, "mod": 256, "split": 114, "count": 27810, "filtered": 27650, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.797}
{"n": 12, "mod": 256, "split": 115, "count": 68500, "filtered": 68032, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.828}
{"n": 12, "mod": 256, "split": 116, "count": 26365, "filtered": 26174, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.718}
{"n": 12, "mod": 256, "split": 117, "count": 11748, "filtered": 11674, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 118, "count": 4733, "filtered": 4675, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.203}
{"n": 12, "mod": 256, "split": 119, "count": 6058, "filtered": 5991, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.25}
{"n": 12, "mod": 256, "split": 120, "count": 30702, "filtered": 30473, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.953}
{"n": 12, "mod": 256, "split": 121, "count": 37575, "filtered": 37371, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.969}
{"n": 12, "mod": 256, "split": 122, "count": 19466, "filtered": 19191, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.688}
{"n": 12, "mod": 256, "split": 123, "count": 15386, "filtered": 15227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.531}
{"n": 12, "mod": 256, "split": 124, "count": 19538, "filtered": 19270, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.75}
{"n": 12, "mod": 256, "split": 125, "count": 15736, "filtered": 15567, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.547}
{"n": 12, "mod": 256, "split": 126, "count": 10713, "filtered": 10537, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.469}
{"n": 12, "mod": 256, "split": 127, "count": 6684, "filtered": 6579, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.313}
{"n": 12, "mod": 256, "split": 128, "count": 7451, "filtered": 7342, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.281}
{"n": 12, "mod": 256, "split": 129, "count": 2513, "filtered": 2393, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.25}
{"n": 12, "mod": 256, "split": 130, "count": 3018, "filtered": 3009, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.125}
{"n": 12, "mod": 256, "split": 131, "count": 3488, "filtered": 3437, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.203}
{"n": 12, "mod": 256, "split": 132, "count": 7847, "filtered": 7763, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.312}
{"n": 12, "mod": 256, "split": 133, "count": 19573, "filtered": 19322, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.687}
{"n": 12, "mod": 256, "split": 134, "count": 18456, "filtered": 18415, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.422}
{"n": 12, "mod": 256, "split": 135, "count": 14868, "filtered": 14697, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.515}
{"n": 12, "mod": 256, "split": 136, "count": 18550, "filtered": 18398, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.531}
{"n": 12, "mod": 256, "split": 137, "count": 3255, "filtered": 3160, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.203}
{"n": 12, "mod": 256, "split": 138, "count": 3637, "filtered": 3544, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.235}
{"n": 12, "mod": 256, "split": 139, "count": 11503, "filtered": 11419, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.328}
{"n": 12, "mod": 256, "split": 140, "count": 7155, "filtered": 7001, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.36}
{"n": 12, "mod": 256, "split": 141, "count": 21768, "filtered": 21481, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.734}
{"n": 12, "mod": 256, "split": 142, "count": 20223, "filtered": 19784, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.953}
{"n": 12, "mod": 256, "split": 143, "count": 43580, "filtered": 43451, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.937}
{"n": 12, "mod": 256, "split": 144, "count": 20269, "filtered": 20178, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.547}
{"n": 12, "mod": 256, "split": 145, "count": 38663, "filtered": 38587, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.844}
{"n": 12, "mod": 256, "split": 146, "count": 32495, "filtered": 32463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.704}
{"n": 12, "mod": 256, "split": 147, "count": 34244, "filtered": 34164, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.688}
{"n": 12, "mod": 256, "split": 148, "count": 58358, "filtered": 58245, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.078}
{"n": 12, "mod": 256, "split": 149, "count": 45797, "filtered": 45609, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.062}
{"n": 12, "mod": 256, "split": 150, "count": 54077, "filtered": 53911, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.187}
{"n": 12, "mod": 256, "split": 151, "count": 41167, "filtered": 41095, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.812}
{"n": 12, "mod": 256, "split": 152, "count": 84794, "filtered": 84149, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.265}
{"n": 12, "mod": 256, "split": 153, "count": 31179, "filtered": 30977, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.797}
{"n": 12, "mod": 256, "split": 154, "count": 59856, "filtered": 59577, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.406}
{"n": 12, "mod": 256, "split": 155, "count": 28267, "filtered": 28014, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.86}
{"n": 12, "mod": 256, "split": 156, "count": 91617, "filtered": 91096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.078}
{"n": 12, "mod": 256, "split": 157, "count": 84373, "filtered": 83998, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.875}
{"n": 12, "mod": 256, "split": 158, "count": 43865, "filtered": 43330, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.453}
{"n": 12, "mod": 256, "split": 159, "count": 50732, "filtered": 50390, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.296}
{"n": 12, "mod": 256, "split": 160, "count": 55536, "filtered": 55142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.406}
{"n": 12, "mod": 256, "split": 161, "count": 40218, "filtered": 39808, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.281}
{"n": 12, "mod": 256, "split": 162, "count": 26040, "filtered": 25591, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.11}
{"n": 12, "mod": 256, "split": 163, "count": 29992, "filtered": 29836, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.812}
{"n": 12, "mod": 256, "split": 164, "count": 15997, "filtered": 15947, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.391}
{"n": 12, "mod": 256, "split": 165, "count": 14329, "filtered": 14199, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.406}
{"n": 12, "mod": 256, "split": 166, "count": 9703, "filtered": 9653, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.297}
{"n": 12, "mod": 256, "split": 167, "count": 14496, "filtered": 14261, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.594}
{"n": 12, "mod": 256, "split": 168, "count": 48305, "filtered": 48123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.14}
{"n": 12, "mod": 256, "split": 169, "count": 24011, "filtered": 23738, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.735}
{"n": 12, "mod": 256, "split": 170, "count": 16591, "filtered": 16519, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.422}
{"n": 12, "mod": 256, "split": 171, "count": 24554, "filtered": 24402, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.687}
{"n": 12, "mod": 256, "split": 172, "count": 6183, "filtered": 6099, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.313}
{"n": 12, "mod": 256, "split": 173, "count": 34617, "filtered": 34385, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.891}
{"n": 12, "mod": 256, "split": 174, "count": 5952, "filtered": 5939, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.188}
{"n": 12, "mod": 256, "split": 175, "count": 11568, "filtered": 11506, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 176, "count": 53143, "filtered": 52938, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.172}
{"n": 12, "mod": 256, "split": 177, "count": 49702, "filtered": 49499, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.125}
{"n": 12, "mod": 256, "split": 178, "count": 31784, "filtered": 31675, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.625}
{"n": 12, "mod": 256, "split": 179, "count": 73413, "filtered": 71989, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.906}
{"n": 12, "mod": 256, "split": 180, "count": 72418, "filtered": 71874, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.922}
{"n": 12, "mod": 256, "split": 181, "count": 12171, "filtered": 12020, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.391}
{"n": 12, "mod": 256, "split": 182, "count": 21709, "filtered": 21355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.859}
{"n": 12, "mod": 256, "split": 183, "count": 20967, "filtered": 20656, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.782}
{"n": 12, "mod": 256, "split": 184, "count": 18494, "filtered": 18330, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.625}
{"n": 12, "mod": 256, "split": 185, "count": 14715, "filtered": 14602, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.5}
{"n": 12, "mod": 256, "split": 186, "count": 9364, "filtered": 9204, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.453}
{"n": 12, "mod": 256, "split": 187, "count": 37001, "filtered": 36711, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.141}
{"n": 12, "mod": 256, "split": 188, "count": 51469, "filtered": 51256, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.172}
{"n": 12, "mod": 256, "split": 189, "count": 28936, "filtered": 28656, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.844}
{"n": 12, "mod": 256, "split": 190, "count": 70276, "filtered": 69950, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.641}
{"n": 12, "mod": 256, "split": 191, "count": 34307, "filtered": 33703, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.312}
{"n": 12, "mod": 256, "split": 192, "count": 55759, "filtered": 55301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.531}
{"n": 12, "mod": 256, "split": 193, "count": 29421, "filtered": 29241, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.796}
{"n": 12, "mod": 256, "split": 194, "count": 23420, "filtered": 23278, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.61}
{"n": 12, "mod": 256, "split": 195, "count": 20003, "filtered": 19896, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.547}
{"n": 12, "mod": 256, "split": 196, "count": 15446, "filtered": 15278, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.515}
{"n": 12, "mod": 256, "split": 197, "count": 16978, "filtered": 16838, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.5}
{"n": 12, "mod": 256, "split": 198, "count": 26118, "filtered": 25903, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.797}
{"n": 12, "mod": 256, "split": 199, "count": 34686, "filtered": 34396, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.0}
{"n": 12, "mod": 256, "split": 200, "count": 18714, "filtered": 18633, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.469}
{"n": 12, "mod": 256, "split": 201, "count": 8479, "filtered": 8388, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.328}
{"n": 12, "mod": 256, "split": 202, "count": 37403, "filtered": 37109, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.062}
{"n": 12, "mod": 256, "split": 203, "count": 15112, "filtered": 14910, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.563}
{"n": 12, "mod": 256, "split": 204, "count": 46664, "filtered": 46367, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.203}
{"n": 12, "mod": 256, "split": 205, "count": 41541, "filtered": 41346, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.016}
{"n": 12, "mod": 256, "split": 206, "count": 23136, "filtered": 22667, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.015}
{"n": 12, "mod": 256, "split": 207, "count": 22724, "filtered": 22515, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.687}
{"n": 12, "mod": 256, "split": 208, "count": 15788, "filtered": 15700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.469}
{"n": 12, "mod": 256, "split": 209, "count": 16574, "filtered": 16217, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.812}
{"n": 12, "mod": 256, "split": 210, "count": 22116, "filtered": 21862, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.75}
{"n": 12, "mod": 256, "split": 211, "count": 37485, "filtered": 37261, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.984}
{"n": 12, "mod": 256, "split": 212, "count": 15267, "filtered": 15077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.562}
{"n": 12, "mod": 256, "split": 213, "count": 10078, "filtered": 9955, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 214, "count": 19285, "filtered": 19010, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.735}
{"n": 12, "mod": 256, "split": 215, "count": 21217, "filtered": 20984, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.765}
{"n": 12, "mod": 256, "split": 216, "count": 21780, "filtered": 21512, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.797}
{"n": 12, "mod": 256, "split": 217, "count": 20725, "filtered": 20603, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.594}
{"n": 12, "mod": 256, "split": 218, "count": 14437, "filtered": 14172, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.641}
{"n": 12, "mod": 256, "split": 219, "count": 16109, "filtered": 15942, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.547}
{"n": 12, "mod": 256, "split": 220, "count": 18967, "filtered": 18584, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.86}
{"n": 12, "mod": 256, "split": 221, "count": 22531, "filtered": 21977, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.156}
{"n": 12, "mod": 256, "split": 222, "count": 35780, "filtered": 35396, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.204}
{"n": 12, "mod": 256, "split": 223, "count": 8130, "filtered": 7920, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.469}
{"n": 12, "mod": 256, "split": 224, "count": 22314, "filtered": 22042, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.812}
{"n": 12, "mod": 256, "split": 225, "count": 5475, "filtered": 5308, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.391}
{"n": 12, "mod": 256, "split": 226, "count": 21772, "filtered": 21701, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.516}
{"n": 12, "mod": 256, "split": 227, "count": 5576, "filtered": 5406, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 228, "count": 11244, "filtered": 10983, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.609}
{"n": 12, "mod": 256, "split": 229, "count": 12926, "filtered": 12705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.578}
{"n": 12, "mod": 256, "split": 230, "count": 6924, "filtered": 6818, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.312}
{"n": 12, "mod": 256, "split": 231, "count": 13631, "filtered": 13384, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.579}
{"n": 12, "mod": 256, "split": 232, "count": 25881, "filtered": 25683, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.766}
{"n": 12, "mod": 256, "split": 233, "count": 11962, "filtered": 11785, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.5}
{"n": 12, "mod": 256, "split": 234, "count": 27940, "filtered": 27757, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.828}
{"n": 12, "mod": 256, "split": 235, "count": 21902, "filtered": 21581, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.844}
{"n": 12, "mod": 256, "split": 236, "count": 33474, "filtered": 33268, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.922}
{"n": 12, "mod": 256, "split": 237, "count": 26016, "filtered": 25843, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.765}
{"n": 12, "mod": 256, "split": 238, "count": 78269, "filtered": 78061, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.547}
{"n": 12, "mod": 256, "split": 239, "count": 54994, "filtered": 54855, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.219}
{"n": 12, "mod": 256, "split": 240, "count": 34869, "filtered": 34635, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.969}
{"n": 12, "mod": 256, "split": 241, "count": 30412, "filtered": 30201, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.906}
{"n": 12, "mod": 256, "split": 242, "count": 21757, "filtered": 21535, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.719}
{"n": 12, "mod": 256, "split": 243, "count": 20427, "filtered": 20271, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.594}
{"n": 12, "mod": 256, "split": 244, "count": 23483, "filtered": 23376, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.625}
{"n": 12, "mod": 256, "split": 245, "count": 15560, "filtered": 15406, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.547}
{"n": 12, "mod": 256, "split": 246, "count": 39742, "filtered": 39601, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.921}
{"n": 12, "mod": 256, "split": 247, "count": 26447, "filtered": 26214, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.813}
{"n": 12, "mod": 256, "split": 248, "count": 9384, "filtered": 9235, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.406}
{"n": 12, "mod": 256, "split": 249, "count": 26956, "filtered": 26586, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.922}
{"n": 12, "mod": 256, "split": 250, "count": 7776, "filtered": 7567, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.437}
{"n": 12, "mod": 256, "split": 251, "count": 14449, "filtered": 14284, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.532}
{"n": 12, "mod": 256, "split": 252, "count": 20327, "filtered": 20196, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.562}
{"n": 12, "mod": 256, "split": 253, "count": 9809, "filtered": 9663, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 254, "count": 21562, "filtered": 21274, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.703}
{"n": 12, "mod": 256, "split": 255, "count": 9867, "filtered": 9592, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.515}


==> anc/checkpoints/pypy_gate/split_screen_n13_mod512_checkpoint.jsonl <==
{"n": 13, "mod": 512, "split": 0, "count": 127919, "filtered": 127471, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.187}
{"n": 13, "mod": 512, "split": 1, "count": 288839, "filtered": 288425, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.343}
{"n": 13, "mod": 512, "split": 2, "count": 234216, "filtered": 233867, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.14}
{"n": 13, "mod": 512, "split": 3, "count": 213292, "filtered": 213061, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.609}
{"n": 13, "mod": 512, "split": 4, "count": 130862, "filtered": 130742, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.5}
{"n": 13, "mod": 512, "split": 5, "count": 284247, "filtered": 283840, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.265}
{"n": 13, "mod": 512, "split": 6, "count": 161945, "filtered": 161560, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.0}
{"n": 13, "mod": 512, "split": 7, "count": 341501, "filtered": 340876, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.312}
{"n": 13, "mod": 512, "split": 8, "count": 206026, "filtered": 205600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.984}
{"n": 13, "mod": 512, "split": 9, "count": 163359, "filtered": 163062, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.453}
{"n": 13, "mod": 512, "split": 10, "count": 211480, "filtered": 211168, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.734}
{"n": 13, "mod": 512, "split": 11, "count": 192929, "filtered": 192736, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.062}
{"n": 13, "mod": 512, "split": 12, "count": 205996, "filtered": 205380, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.297}
{"n": 13, "mod": 512, "split": 13, "count": 285553, "filtered": 285064, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.047}
{"n": 13, "mod": 512, "split": 14, "count": 284622, "filtered": 284191, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.953}
{"n": 13, "mod": 512, "split": 15, "count": 129255, "filtered": 128724, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.703}
{"n": 13, "mod": 512, "split": 16, "count": 361417, "filtered": 360527, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.157}
{"n": 13, "mod": 512, "split": 17, "count": 253574, "filtered": 253140, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.812}
{"n": 13, "mod": 512, "split": 18, "count": 216686, "filtered": 215904, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.718}
{"n": 13, "mod": 512, "split": 19, "count": 381617, "filtered": 380440, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.484}
{"n": 13, "mod": 512, "split": 20, "count": 182012, "filtered": 181303, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.906}
{"n": 13, "mod": 512, "split": 21, "count": 217126, "filtered": 216600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.156}
{"n": 13, "mod": 512, "split": 22, "count": 173727, "filtered": 173339, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.703}
{"n": 13, "mod": 512, "split": 23, "count": 108011, "filtered": 107818, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.516}
{"n": 13, "mod": 512, "split": 24, "count": 172814, "filtered": 172364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.0}
{"n": 13, "mod": 512, "split": 25, "count": 201906, "filtered": 201641, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.266}
{"n": 13, "mod": 512, "split": 26, "count": 155720, "filtered": 155498, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.547}
{"n": 13, "mod": 512, "split": 27, "count": 203839, "filtered": 203606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.641}
{"n": 13, "mod": 512, "split": 28, "count": 105059, "filtered": 104700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.547}
{"n": 13, "mod": 512, "split": 29, "count": 98978, "filtered": 98512, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.766}
{"n": 13, "mod": 512, "split": 30, "count": 172124, "filtered": 171909, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.391}
{"n": 13, "mod": 512, "split": 31, "count": 190715, "filtered": 190359, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.954}
{"n": 13, "mod": 512, "split": 32, "count": 211541, "filtered": 211106, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.906}
{"n": 13, "mod": 512, "split": 33, "count": 186879, "filtered": 186530, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.047}
{"n": 13, "mod": 512, "split": 34, "count": 211219, "filtered": 210691, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.906}
{"n": 13, "mod": 512, "split": 35, "count": 166626, "filtered": 165997, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.188}
{"n": 13, "mod": 512, "split": 36, "count": 200389, "filtered": 199982, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.688}
{"n": 13, "mod": 512, "split": 37, "count": 130201, "filtered": 129914, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.079}
{"n": 13, "mod": 512, "split": 38, "count": 66918, "filtered": 66597, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.875}
{"n": 13, "mod": 512, "split": 39, "count": 147976, "filtered": 147541, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.406}
{"n": 13, "mod": 512, "split": 40, "count": 110080, "filtered": 109671, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.953}
{"n": 13, "mod": 512, "split": 41, "count": 235328, "filtered": 234869, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.187}
{"n": 13, "mod": 512, "split": 42, "count": 141320, "filtered": 140999, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.094}
{"n": 13, "mod": 512, "split": 43, "count": 252321, "filtered": 251717, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.859}
{"n": 13, "mod": 512, "split": 44, "count": 180154, "filtered": 179214, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.422}
{"n": 13, "mod": 512, "split": 45, "count": 206316, "filtered": 205818, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.765}
{"n": 13, "mod": 512, "split": 46, "count": 185409, "filtered": 184704, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.937}
{"n": 13, "mod": 512, "split": 47, "count": 133212, "filtered": 132850, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.094}
{"n": 13, "mod": 512, "split": 48, "count": 93198, "filtered": 92890, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.484}
{"n": 13, "mod": 512, "split": 49, "count": 184316, "filtered": 183972, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.141}
{"n": 13, "mod": 512, "split": 50, "count": 335996, "filtered": 335485, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.625}
{"n": 13, "mod": 512, "split": 51, "count": 326452, "filtered": 325837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.64}
{"n": 13, "mod": 512, "split": 52, "count": 166868, "filtered": 166252, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.36}
{"n": 13, "mod": 512, "split": 53, "count": 259924, "filtered": 258871, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.937}
{"n": 13, "mod": 512, "split": 54, "count": 98850, "filtered": 98370, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.0}
{"n": 13, "mod": 512, "split": 55, "count": 196019, "filtered": 195306, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.203}
{"n": 13, "mod": 512, "split": 56, "count": 207925, "filtered": 207394, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.0}
{"n": 13, "mod": 512, "split": 57, "count": 157555, "filtered": 157211, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.5}
{"n": 13, "mod": 512, "split": 58, "count": 131572, "filtered": 131099, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.5}
{"n": 13, "mod": 512, "split": 59, "count": 224542, "filtered": 224001, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.437}
{"n": 13, "mod": 512, "split": 60, "count": 91250, "filtered": 90946, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.547}
{"n": 13, "mod": 512, "split": 61, "count": 200177, "filtered": 199957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.265}
{"n": 13, "mod": 512, "split": 62, "count": 181066, "filtered": 180600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.36}
{"n": 13, "mod": 512, "split": 63, "count": 56894, "filtered": 56709, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.547}
{"n": 13, "mod": 512, "split": 64, "count": 371670, "filtered": 370909, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.172}
{"n": 13, "mod": 512, "split": 65, "count": 163960, "filtered": 163490, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.375}
{"n": 13, "mod": 512, "split": 66, "count": 204961, "filtered": 203994, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.016}
{"n": 13, "mod": 512, "split": 67, "count": 165336, "filtered": 164932, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.281}
{"n": 13, "mod": 512, "split": 68, "count": 164701, "filtered": 164366, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.078}
{"n": 13, "mod": 512, "split": 69, "count": 150234, "filtered": 149973, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.719}
{"n": 13, "mod": 512, "split": 70, "count": 153157, "filtered": 152737, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.922}
{"n": 13, "mod": 512, "split": 71, "count": 66406, "filtered": 66115, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.89}
{"n": 13, "mod": 512, "split": 72, "count": 410589, "filtered": 410049, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.578}
{"n": 13, "mod": 512, "split": 73, "count": 297524, "filtered": 297119, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.984}
{"n": 13, "mod": 512, "split": 74, "count": 175790, "filtered": 175266, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.782}
{"n": 13, "mod": 512, "split": 75, "count": 256692, "filtered": 255988, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.797}
{"n": 13, "mod": 512, "split": 76, "count": 248551, "filtered": 248099, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.157}
{"n": 13, "mod": 512, "split": 77, "count": 145043, "filtered": 144321, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.546}
{"n": 13, "mod": 512, "split": 78, "count": 225914, "filtered": 225257, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.86}
{"n": 13, "mod": 512, "split": 79, "count": 67429, "filtered": 67219, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.953}
{"n": 13, "mod": 512, "split": 80, "count": 114714, "filtered": 114314, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.344}
{"n": 13, "mod": 512, "split": 81, "count": 151977, "filtered": 151647, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.969}
{"n": 13, "mod": 512, "split": 82, "count": 179291, "filtered": 178381, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.516}
{"n": 13, "mod": 512, "split": 83, "count": 378656, "filtered": 377917, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.703}
{"n": 13, "mod": 512, "split": 84, "count": 347001, "filtered": 346187, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.078}
{"n": 13, "mod": 512, "split": 85, "count": 319027, "filtered": 318242, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.578}
{"n": 13, "mod": 512, "split": 86, "count": 179744, "filtered": 178998, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.375}
{"n": 13, "mod": 512, "split": 87, "count": 109232, "filtered": 108853, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.062}
{"n": 13, "mod": 512, "split": 88, "count": 65664, "filtered": 65386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.953}
{"n": 13, "mod": 512, "split": 89, "count": 113155, "filtered": 112967, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.812}
{"n": 13, "mod": 512, "split": 90, "count": 211181, "filtered": 210466, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.0}
{"n": 13, "mod": 512, "split": 91, "count": 189343, "filtered": 188722, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.047}
{"n": 13, "mod": 512, "split": 92, "count": 94757, "filtered": 94479, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.484}
{"n": 13, "mod": 512, "split": 93, "count": 189343, "filtered": 188901, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.765}
{"n": 13, "mod": 512, "split": 94, "count": 96567, "filtered": 96020, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.188}
{"n": 13, "mod": 512, "split": 95, "count": 72460, "filtered": 72037, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.375}
{"n": 13, "mod": 512, "split": 96, "count": 145019, "filtered": 144680, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.797}
{"n": 13, "mod": 512, "split": 97, "count": 194880, "filtered": 194301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.282}
{"n": 13, "mod": 512, "split": 98, "count": 163595, "filtered": 162856, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.094}
{"n": 13, "mod": 512, "split": 99, "count": 169735, "filtered": 169042, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.828}
{"n": 13, "mod": 512, "split": 100, "count": 202993, "filtered": 202462, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.203}
{"n": 13, "mod": 512, "split": 101, "count": 219911, "filtered": 219243, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.828}
{"n": 13, "mod": 512, "split": 102, "count": 190584, "filtered": 189789, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.484}
{"n": 13, "mod": 512, "split": 103, "count": 140412, "filtered": 140021, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.766}
{"n": 13, "mod": 512, "split": 104, "count": 203310, "filtered": 202934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.875}
{"n": 13, "mod": 512, "split": 105, "count": 250559, "filtered": 250111, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.015}
{"n": 13, "mod": 512, "split": 106, "count": 225301, "filtered": 224796, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.688}
{"n": 13, "mod": 512, "split": 107, "count": 80001, "filtered": 79840, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.953}
{"n": 13, "mod": 512, "split": 108, "count": 244874, "filtered": 244212, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.515}
{"n": 13, "mod": 512, "split": 109, "count": 192213, "filtered": 191442, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.5}
{"n": 13, "mod": 512, "split": 110, "count": 126996, "filtered": 126773, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.062}
{"n": 13, "mod": 512, "split": 111, "count": 137318, "filtered": 136752, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.094}
{"n": 13, "mod": 512, "split": 112, "count": 122572, "filtered": 122152, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.328}
{"n": 13, "mod": 512, "split": 113, "count": 299484, "filtered": 299068, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.968}
{"n": 13, "mod": 512, "split": 114, "count": 325078, "filtered": 324659, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.359}
{"n": 13, "mod": 512, "split": 115, "count": 134304, "filtered": 133636, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.922}
{"n": 13, "mod": 512, "split": 116, "count": 143237, "filtered": 142778, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.781}
{"n": 13, "mod": 512, "split": 117, "count": 146293, "filtered": 145793, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.922}
{"n": 13, "mod": 512, "split": 118, "count": 148300, "filtered": 147938, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.782}
{"n": 13, "mod": 512, "split": 119, "count": 230658, "filtered": 230195, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.625}
{"n": 13, "mod": 512, "split": 120, "count": 121617, "filtered": 121363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.015}
{"n": 13, "mod": 512, "split": 121, "count": 305814, "filtered": 305218, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.516}
{"n": 13, "mod": 512, "split": 122, "count": 176228, "filtered": 175672, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.703}
{"n": 13, "mod": 512, "split": 123, "count": 190600, "filtered": 190411, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.36}
{"n": 13, "mod": 512, "split": 124, "count": 148614, "filtered": 148087, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.328}
{"n": 13, "mod": 512, "split": 125, "count": 219908, "filtered": 219523, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.453}
{"n": 13, "mod": 512, "split": 126, "count": 103382, "filtered": 103204, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.578}
{"n": 13, "mod": 512, "split": 127, "count": 239825, "filtered": 239404, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.937}
{"n": 13, "mod": 512, "split": 128, "count": 240474, "filtered": 239822, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.391}
{"n": 13, "mod": 512, "split": 129, "count": 186602, "filtered": 186151, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.594}
{"n": 13, "mod": 512, "split": 130, "count": 274367, "filtered": 273845, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.813}
{"n": 13, "mod": 512, "split": 131, "count": 238978, "filtered": 238016, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.969}
{"n": 13, "mod": 512, "split": 132, "count": 448973, "filtered": 448504, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.344}
{"n": 13, "mod": 512, "split": 133, "count": 367337, "filtered": 366907, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.422}
{"n": 13, "mod": 512, "split": 134, "count": 165539, "filtered": 165173, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.062}
{"n": 13, "mod": 512, "split": 135, "count": 168345, "filtered": 167968, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.344}
{"n": 13, "mod": 512, "split": 136, "count": 159263, "filtered": 158945, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.921}
{"n": 13, "mod": 512, "split": 137, "count": 134458, "filtered": 134024, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.812}
{"n": 13, "mod": 512, "split": 138, "count": 163902, "filtered": 163562, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.016}
{"n": 13, "mod": 512, "split": 139, "count": 140090, "filtered": 139633, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.016}
{"n": 13, "mod": 512, "split": 140, "count": 175436, "filtered": 175117, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.281}
{"n": 13, "mod": 512, "split": 141, "count": 331865, "filtered": 331387, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.688}
{"n": 13, "mod": 512, "split": 142, "count": 214725, "filtered": 214444, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.891}
{"n": 13, "mod": 512, "split": 143, "count": 350755, "filtered": 350326, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.922}
{"n": 13, "mod": 512, "split": 144, "count": 261229, "filtered": 260535, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.766}
{"n": 13, "mod": 512, "split": 145, "count": 164189, "filtered": 163946, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.75}
{"n": 13, "mod": 512, "split": 146, "count": 128233, "filtered": 127889, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.328}
{"n": 13, "mod": 512, "split": 147, "count": 117168, "filtered": 116622, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.485}
{"n": 13, "mod": 512, "split": 148, "count": 84007, "filtered": 83430, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.781}
{"n": 13, "mod": 512, "split": 149, "count": 104890, "filtered": 104643, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.719}
{"n": 13, "mod": 512, "split": 150, "count": 156172, "filtered": 155651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.219}
{"n": 13, "mod": 512, "split": 151, "count": 144065, "filtered": 143482, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.219}
{"n": 13, "mod": 512, "split": 152, "count": 276360, "filtered": 275580, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.078}
{"n": 13, "mod": 512, "split": 153, "count": 117398, "filtered": 117051, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.203}
{"n": 13, "mod": 512, "split": 154, "count": 81505, "filtered": 81336, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.0}
{"n": 13, "mod": 512, "split": 155, "count": 162183, "filtered": 161865, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.078}
{"n": 13, "mod": 512, "split": 156, "count": 111320, "filtered": 111142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.765}
{"n": 13, "mod": 512, "split": 157, "count": 122091, "filtered": 121850, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.11}
{"n": 13, "mod": 512, "split": 158, "count": 166100, "filtered": 165841, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.766}
{"n": 13, "mod": 512, "split": 159, "count": 219546, "filtered": 219294, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.281}
{"n": 13, "mod": 512, "split": 160, "count": 295109, "filtered": 294808, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.5}
{"n": 13, "mod": 512, "split": 161, "count": 208427, "filtered": 208266, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.844}
{"n": 13, "mod": 512, "split": 162, "count": 174229, "filtered": 173912, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.172}
{"n": 13, "mod": 512, "split": 163, "count": 138150, "filtered": 137979, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.344}
{"n": 13, "mod": 512, "split": 164, "count": 134892, "filtered": 134747, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.14}
{"n": 13, "mod": 512, "split": 165, "count": 266346, "filtered": 265703, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.703}
{"n": 13, "mod": 512, "split": 166, "count": 202082, "filtered": 201536, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.391}
{"n": 13, "mod": 512, "split": 167, "count": 134496, "filtered": 134180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.578}
{"n": 13, "mod": 512, "split": 168, "count": 120975, "filtered": 120856, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.765}
{"n": 13, "mod": 512, "split": 169, "count": 240564, "filtered": 240364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.218}
{"n": 13, "mod": 512, "split": 170, "count": 125956, "filtered": 125708, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.235}
{"n": 13, "mod": 512, "split": 171, "count": 127356, "filtered": 127262, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.844}
{"n": 13, "mod": 512, "split": 172, "count": 166641, "filtered": 166449, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.719}
{"n": 13, "mod": 512, "split": 173, "count": 164153, "filtered": 163895, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.062}
{"n": 13, "mod": 512, "split": 174, "count": 296998, "filtered": 296733, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.344}
{"n": 13, "mod": 512, "split": 175, "count": 129266, "filtered": 128974, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.375}
{"n": 13, "mod": 512, "split": 176, "count": 161282, "filtered": 161117, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.703}
{"n": 13, "mod": 512, "split": 177, "count": 211208, "filtered": 210850, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.031}
{"n": 13, "mod": 512, "split": 178, "count": 193147, "filtered": 193019, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.25}
{"n": 13, "mod": 512, "split": 179, "count": 316617, "filtered": 316416, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.718}
{"n": 13, "mod": 512, "split": 180, "count": 289584, "filtered": 289419, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.297}
{"n": 13, "mod": 512, "split": 181, "count": 251879, "filtered": 251600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.782}
{"n": 13, "mod": 512, "split": 182, "count": 204744, "filtered": 204494, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.703}
{"n": 13, "mod": 512, "split": 183, "count": 350316, "filtered": 349759, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.359}
{"n": 13, "mod": 512, "split": 184, "count": 142850, "filtered": 142644, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.344}
{"n": 13, "mod": 512, "split": 185, "count": 203121, "filtered": 202919, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.5}
{"n": 13, "mod": 512, "split": 186, "count": 85478, "filtered": 85343, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.0}
{"n": 13, "mod": 512, "split": 187, "count": 205518, "filtered": 205379, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.64}
{"n": 13, "mod": 512, "split": 188, "count": 179490, "filtered": 179167, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.343}
{"n": 13, "mod": 512, "split": 189, "count": 163793, "filtered": 163525, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.672}
{"n": 13, "mod": 512, "split": 190, "count": 125379, "filtered": 125019, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.312}
{"n": 13, "mod": 512, "split": 191, "count": 217900, "filtered": 217548, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.282}
{"n": 13, "mod": 512, "split": 192, "count": 231445, "filtered": 230851, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.954}
{"n": 13, "mod": 512, "split": 193, "count": 233157, "filtered": 232867, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.266}
{"n": 13, "mod": 512, "split": 194, "count": 165429, "filtered": 165037, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.031}
{"n": 13, "mod": 512, "split": 195, "count": 273079, "filtered": 272632, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.359}
{"n": 13, "mod": 512, "split": 196, "count": 258108, "filtered": 257453, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.594}
{"n": 13, "mod": 512, "split": 197, "count": 200631, "filtered": 200301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.782}
{"n": 13, "mod": 512, "split": 198, "count": 222792, "filtered": 222118, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.125}
{"n": 13, "mod": 512, "split": 199, "count": 183725, "filtered": 183209, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.688}
{"n": 13, "mod": 512, "split": 200, "count": 151532, "filtered": 151468, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.359}
{"n": 13, "mod": 512, "split": 201, "count": 48732, "filtered": 48592, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.297}
{"n": 13, "mod": 512, "split": 202, "count": 166707, "filtered": 166293, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.344}
{"n": 13, "mod": 512, "split": 203, "count": 189406, "filtered": 189104, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.391}
{"n": 13, "mod": 512, "split": 204, "count": 161364, "filtered": 160562, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.922}
{"n": 13, "mod": 512, "split": 205, "count": 258282, "filtered": 257784, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.296}
{"n": 13, "mod": 512, "split": 206, "count": 168258, "filtered": 167874, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.343}
{"n": 13, "mod": 512, "split": 207, "count": 128877, "filtered": 128234, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.844}
{"n": 13, "mod": 512, "split": 208, "count": 181879, "filtered": 181447, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.562}
{"n": 13, "mod": 512, "split": 209, "count": 105555, "filtered": 105066, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.094}
{"n": 13, "mod": 512, "split": 210, "count": 127523, "filtered": 127123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.297}
{"n": 13, "mod": 512, "split": 211, "count": 91164, "filtered": 90934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.297}
{"n": 13, "mod": 512, "split": 212, "count": 91835, "filtered": 91753, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.046}
{"n": 13, "mod": 512, "split": 213, "count": 98690, "filtered": 98402, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.625}
{"n": 13, "mod": 512, "split": 214, "count": 142020, "filtered": 141706, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.546}
{"n": 13, "mod": 512, "split": 215, "count": 193163, "filtered": 192592, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.062}
{"n": 13, "mod": 512, "split": 216, "count": 161437, "filtered": 161333, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.5}
{"n": 13, "mod": 512, "split": 217, "count": 217401, "filtered": 217115, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.812}
{"n": 13, "mod": 512, "split": 218, "count": 159586, "filtered": 159248, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.719}
{"n": 13, "mod": 512, "split": 219, "count": 210814, "filtered": 210234, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.438}
{"n": 13, "mod": 512, "split": 220, "count": 132902, "filtered": 132483, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.672}
{"n": 13, "mod": 512, "split": 221, "count": 158817, "filtered": 158461, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.89}
{"n": 13, "mod": 512, "split": 222, "count": 148069, "filtered": 147773, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.641}
{"n": 13, "mod": 512, "split": 223, "count": 164347, "filtered": 163721, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.562}
{"n": 13, "mod": 512, "split": 224, "count": 132087, "filtered": 131240, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.5}
{"n": 13, "mod": 512, "split": 225, "count": 167849, "filtered": 167446, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.109}
{"n": 13, "mod": 512, "split": 226, "count": 111534, "filtered": 111227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.828}
{"n": 13, "mod": 512, "split": 227, "count": 153996, "filtered": 153678, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.703}
{"n": 13, "mod": 512, "split": 228, "count": 162092, "filtered": 161884, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.891}
{"n": 13, "mod": 512, "split": 229, "count": 124126, "filtered": 123938, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.985}
{"n": 13, "mod": 512, "split": 230, "count": 172709, "filtered": 172439, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.063}
{"n": 13, "mod": 512, "split": 231, "count": 237286, "filtered": 236936, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.625}
{"n": 13, "mod": 512, "split": 232, "count": 167034, "filtered": 166567, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.266}
{"n": 13, "mod": 512, "split": 233, "count": 177460, "filtered": 177023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.563}
{"n": 13, "mod": 512, "split": 234, "count": 191960, "filtered": 191835, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.281}
{"n": 13, "mod": 512, "split": 235, "count": 172185, "filtered": 171941, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.954}
{"n": 13, "mod": 512, "split": 236, "count": 165372, "filtered": 165082, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.063}
{"n": 13, "mod": 512, "split": 237, "count": 185532, "filtered": 185036, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.735}
{"n": 13, "mod": 512, "split": 238, "count": 208950, "filtered": 208702, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.719}
{"n": 13, "mod": 512, "split": 239, "count": 182913, "filtered": 182315, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.906}
{"n": 13, "mod": 512, "split": 240, "count": 168293, "filtered": 167905, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.11}
{"n": 13, "mod": 512, "split": 241, "count": 257055, "filtered": 256730, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.078}
{"n": 13, "mod": 512, "split": 242, "count": 293366, "filtered": 292900, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.969}
{"n": 13, "mod": 512, "split": 243, "count": 221220, "filtered": 220698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.297}
{"n": 13, "mod": 512, "split": 244, "count": 144358, "filtered": 143629, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.469}
{"n": 13, "mod": 512, "split": 245, "count": 102591, "filtered": 102248, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.719}
{"n": 13, "mod": 512, "split": 246, "count": 165134, "filtered": 164756, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.156}
{"n": 13, "mod": 512, "split": 247, "count": 218153, "filtered": 217724, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.391}
{"n": 13, "mod": 512, "split": 248, "count": 123650, "filtered": 123203, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.563}
{"n": 13, "mod": 512, "split": 249, "count": 270087, "filtered": 269687, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.187}
{"n": 13, "mod": 512, "split": 250, "count": 124971, "filtered": 124633, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.25}
{"n": 13, "mod": 512, "split": 251, "count": 78561, "filtered": 78250, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.109}
{"n": 13, "mod": 512, "split": 252, "count": 136973, "filtered": 136698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.375}
{"n": 13, "mod": 512, "split": 253, "count": 100325, "filtered": 100145, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.453}
{"n": 13, "mod": 512, "split": 254, "count": 147692, "filtered": 147360, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.782}
{"n": 13, "mod": 512, "split": 255, "count": 215899, "filtered": 215202, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.078}
{"n": 13, "mod": 512, "split": 256, "count": 113192, "filtered": 112939, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.687}
{"n": 13, "mod": 512, "split": 257, "count": 140239, "filtered": 139986, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.531}
{"n": 13, "mod": 512, "split": 258, "count": 134015, "filtered": 133820, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.25}
{"n": 13, "mod": 512, "split": 259, "count": 175716, "filtered": 175350, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.437}
{"n": 13, "mod": 512, "split": 260, "count": 55598, "filtered": 55509, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.39}
{"n": 13, "mod": 512, "split": 261, "count": 100722, "filtered": 100623, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.328}
{"n": 13, "mod": 512, "split": 262, "count": 88719, "filtered": 88534, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.125}
{"n": 13, "mod": 512, "split": 263, "count": 104847, "filtered": 104685, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.5}
{"n": 13, "mod": 512, "split": 264, "count": 183579, "filtered": 183314, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.188}
{"n": 13, "mod": 512, "split": 265, "count": 77394, "filtered": 77135, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.187}
{"n": 13, "mod": 512, "split": 266, "count": 129224, "filtered": 128988, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.141}
{"n": 13, "mod": 512, "split": 267, "count": 149830, "filtered": 149252, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.219}
{"n": 13, "mod": 512, "split": 268, "count": 181817, "filtered": 181330, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.485}
{"n": 13, "mod": 512, "split": 269, "count": 215522, "filtered": 214825, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.656}
{"n": 13, "mod": 512, "split": 270, "count": 59377, "filtered": 58901, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.203}
{"n": 13, "mod": 512, "split": 271, "count": 242396, "filtered": 241921, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.89}
{"n": 13, "mod": 512, "split": 272, "count": 330008, "filtered": 329130, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.437}
{"n": 13, "mod": 512, "split": 273, "count": 192047, "filtered": 191865, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.453}
{"n": 13, "mod": 512, "split": 274, "count": 188690, "filtered": 188307, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.531}
{"n": 13, "mod": 512, "split": 275, "count": 244483, "filtered": 244193, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.641}
{"n": 13, "mod": 512, "split": 276, "count": 205222, "filtered": 204661, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.187}
{"n": 13, "mod": 512, "split": 277, "count": 139850, "filtered": 139616, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.562}
{"n": 13, "mod": 512, "split": 278, "count": 231297, "filtered": 230861, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.547}
{"n": 13, "mod": 512, "split": 279, "count": 165953, "filtered": 165648, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.218}
{"n": 13, "mod": 512, "split": 280, "count": 168053, "filtered": 167787, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.032}
{"n": 13, "mod": 512, "split": 281, "count": 191327, "filtered": 190907, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.781}
{"n": 13, "mod": 512, "split": 282, "count": 209946, "filtered": 209613, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.953}
{"n": 13, "mod": 512, "split": 283, "count": 185815, "filtered": 185294, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.891}
{"n": 13, "mod": 512, "split": 284, "count": 350962, "filtered": 350581, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.547}
{"n": 13, "mod": 512, "split": 285, "count": 122851, "filtered": 122489, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.172}
{"n": 13, "mod": 512, "split": 286, "count": 124496, "filtered": 124142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.312}
{"n": 13, "mod": 512, "split": 287, "count": 207327, "filtered": 207093, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.703}
{"n": 13, "mod": 512, "split": 288, "count": 117539, "filtered": 117191, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.187}
{"n": 13, "mod": 512, "split": 289, "count": 189581, "filtered": 189255, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.484}
{"n": 13, "mod": 512, "split": 290, "count": 218673, "filtered": 218050, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.844}
{"n": 13, "mod": 512, "split": 291, "count": 149334, "filtered": 148997, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.766}
{"n": 13, "mod": 512, "split": 292, "count": 224097, "filtered": 223932, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.953}
{"n": 13, "mod": 512, "split": 293, "count": 206686, "filtered": 206189, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.922}
{"n": 13, "mod": 512, "split": 294, "count": 194499, "filtered": 194282, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.328}
{"n": 13, "mod": 512, "split": 295, "count": 166184, "filtered": 165850, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.047}
{"n": 13, "mod": 512, "split": 296, "count": 185143, "filtered": 184516, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.172}
{"n": 13, "mod": 512, "split": 297, "count": 267746, "filtered": 267070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.672}
{"n": 13, "mod": 512, "split": 298, "count": 166582, "filtered": 166094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.438}
{"n": 13, "mod": 512, "split": 299, "count": 182736, "filtered": 182277, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.828}
{"n": 13, "mod": 512, "split": 300, "count": 136334, "filtered": 135235, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.906}
{"n": 13, "mod": 512, "split": 301, "count": 253353, "filtered": 252920, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.875}
{"n": 13, "mod": 512, "split": 302, "count": 159303, "filtered": 159050, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.61}
{"n": 13, "mod": 512, "split": 303, "count": 161466, "filtered": 161023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.047}
{"n": 13, "mod": 512, "split": 304, "count": 181460, "filtered": 180946, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.828}
{"n": 13, "mod": 512, "split": 305, "count": 141246, "filtered": 140877, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.703}
{"n": 13, "mod": 512, "split": 306, "count": 231056, "filtered": 230452, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.985}
{"n": 13, "mod": 512, "split": 307, "count": 191017, "filtered": 190094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.641}
{"n": 13, "mod": 512, "split": 308, "count": 164254, "filtered": 163758, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.234}
{"n": 13, "mod": 512, "split": 309, "count": 117292, "filtered": 116934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.093}
{"n": 13, "mod": 512, "split": 310, "count": 139012, "filtered": 138617, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.703}
{"n": 13, "mod": 512, "split": 311, "count": 58508, "filtered": 58000, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.172}
{"n": 13, "mod": 512, "split": 312, "count": 242229, "filtered": 241563, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.985}
{"n": 13, "mod": 512, "split": 313, "count": 105693, "filtered": 105289, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.875}
{"n": 13, "mod": 512, "split": 314, "count": 131633, "filtered": 131104, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.797}
{"n": 13, "mod": 512, "split": 315, "count": 177711, "filtered": 177062, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.734}
{"n": 13, "mod": 512, "split": 316, "count": 117441, "filtered": 117040, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.219}
{"n": 13, "mod": 512, "split": 317, "count": 121144, "filtered": 120499, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.75}
{"n": 13, "mod": 512, "split": 318, "count": 100729, "filtered": 100407, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.844}
{"n": 13, "mod": 512, "split": 319, "count": 97395, "filtered": 96924, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.922}
{"n": 13, "mod": 512, "split": 320, "count": 158412, "filtered": 157749, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.563}
{"n": 13, "mod": 512, "split": 321, "count": 86408, "filtered": 85933, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.734}
{"n": 13, "mod": 512, "split": 322, "count": 71949, "filtered": 71756, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.907}
{"n": 13, "mod": 512, "split": 323, "count": 122754, "filtered": 122299, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.313}
{"n": 13, "mod": 512, "split": 324, "count": 82616, "filtered": 82364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.25}
{"n": 13, "mod": 512, "split": 325, "count": 119395, "filtered": 118912, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.438}
{"n": 13, "mod": 512, "split": 326, "count": 233342, "filtered": 233030, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.5}
{"n": 13, "mod": 512, "split": 327, "count": 168363, "filtered": 167883, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.422}
{"n": 13, "mod": 512, "split": 328, "count": 206667, "filtered": 206219, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.922}
{"n": 13, "mod": 512, "split": 329, "count": 102203, "filtered": 101937, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.593}
{"n": 13, "mod": 512, "split": 330, "count": 213441, "filtered": 213221, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.797}
{"n": 13, "mod": 512, "split": 331, "count": 147712, "filtered": 147342, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.828}
{"n": 13, "mod": 512, "split": 332, "count": 126279, "filtered": 125987, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.015}
{"n": 13, "mod": 512, "split": 333, "count": 176168, "filtered": 175996, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.688}
{"n": 13, "mod": 512, "split": 334, "count": 162813, "filtered": 162585, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.687}
{"n": 13, "mod": 512, "split": 335, "count": 98114, "filtered": 97781, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.829}
{"n": 13, "mod": 512, "split": 336, "count": 241045, "filtered": 240733, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.5}
{"n": 13, "mod": 512, "split": 337, "count": 169597, "filtered": 169262, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.125}
{"n": 13, "mod": 512, "split": 338, "count": 170759, "filtered": 170258, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.422}
{"n": 13, "mod": 512, "split": 339, "count": 139859, "filtered": 138779, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.031}
{"n": 13, "mod": 512, "split": 340, "count": 133794, "filtered": 133358, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.484}
{"n": 13, "mod": 512, "split": 341, "count": 228711, "filtered": 228355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.328}
{"n": 13, "mod": 512, "split": 342, "count": 131037, "filtered": 130601, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.453}
{"n": 13, "mod": 512, "split": 343, "count": 181474, "filtered": 181056, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.469}
{"n": 13, "mod": 512, "split": 344, "count": 194333, "filtered": 194169, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.093}
{"n": 13, "mod": 512, "split": 345, "count": 127840, "filtered": 127304, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.657}
{"n": 13, "mod": 512, "split": 346, "count": 75385, "filtered": 74933, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.578}
{"n": 13, "mod": 512, "split": 347, "count": 143062, "filtered": 142622, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.765}
{"n": 13, "mod": 512, "split": 348, "count": 105206, "filtered": 104791, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.032}
{"n": 13, "mod": 512, "split": 349, "count": 93308, "filtered": 92784, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.109}
{"n": 13, "mod": 512, "split": 350, "count": 149358, "filtered": 148838, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.203}
{"n": 13, "mod": 512, "split": 351, "count": 106001, "filtered": 105524, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.156}
{"n": 13, "mod": 512, "split": 352, "count": 168931, "filtered": 168299, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.078}
{"n": 13, "mod": 512, "split": 353, "count": 141217, "filtered": 140759, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.641}
{"n": 13, "mod": 512, "split": 354, "count": 211387, "filtered": 210767, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.344}
{"n": 13, "mod": 512, "split": 355, "count": 143518, "filtered": 143068, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.734}
{"n": 13, "mod": 512, "split": 356, "count": 109296, "filtered": 108934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.094}
{"n": 13, "mod": 512, "split": 357, "count": 340165, "filtered": 339587, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.016}
{"n": 13, "mod": 512, "split": 358, "count": 176941, "filtered": 176564, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.234}
{"n": 13, "mod": 512, "split": 359, "count": 213284, "filtered": 212805, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.265}
{"n": 13, "mod": 512, "split": 360, "count": 73338, "filtered": 73041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.016}
{"n": 13, "mod": 512, "split": 361, "count": 120677, "filtered": 120178, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.453}
{"n": 13, "mod": 512, "split": 362, "count": 70999, "filtered": 70567, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.391}
{"n": 13, "mod": 512, "split": 363, "count": 128097, "filtered": 127682, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.547}
{"n": 13, "mod": 512, "split": 364, "count": 120489, "filtered": 120142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.079}
{"n": 13, "mod": 512, "split": 365, "count": 183334, "filtered": 182882, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.578}
{"n": 13, "mod": 512, "split": 366, "count": 157992, "filtered": 157678, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.859}
{"n": 13, "mod": 512, "split": 367, "count": 147515, "filtered": 147343, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.313}
{"n": 13, "mod": 512, "split": 368, "count": 157671, "filtered": 157311, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.078}
{"n": 13, "mod": 512, "split": 369, "count": 212581, "filtered": 212437, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.641}
{"n": 13, "mod": 512, "split": 370, "count": 215949, "filtered": 215531, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.265}
{"n": 13, "mod": 512, "split": 371, "count": 176493, "filtered": 175622, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.453}
{"n": 13, "mod": 512, "split": 372, "count": 112055, "filtered": 111521, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.469}
{"n": 13, "mod": 512, "split": 373, "count": 201774, "filtered": 201418, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.922}
{"n": 13, "mod": 512, "split": 374, "count": 206565, "filtered": 206020, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.375}
{"n": 13, "mod": 512, "split": 375, "count": 243107, "filtered": 242430, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.219}
{"n": 13, "mod": 512, "split": 376, "count": 133754, "filtered": 133241, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.578}
{"n": 13, "mod": 512, "split": 377, "count": 238117, "filtered": 237462, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.344}
{"n": 13, "mod": 512, "split": 378, "count": 225000, "filtered": 224533, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.703}
{"n": 13, "mod": 512, "split": 379, "count": 272693, "filtered": 271988, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.969}
{"n": 13, "mod": 512, "split": 380, "count": 201073, "filtered": 200503, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.265}
{"n": 13, "mod": 512, "split": 381, "count": 189039, "filtered": 188454, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.297}
{"n": 13, "mod": 512, "split": 382, "count": 133850, "filtered": 133424, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.562}
{"n": 13, "mod": 512, "split": 383, "count": 161041, "filtered": 160808, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.922}
{"n": 13, "mod": 512, "split": 384, "count": 228494, "filtered": 228145, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.437}
{"n": 13, "mod": 512, "split": 385, "count": 193588, "filtered": 193242, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.75}
{"n": 13, "mod": 512, "split": 386, "count": 104368, "filtered": 104155, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.563}
{"n": 13, "mod": 512, "split": 387, "count": 85659, "filtered": 85283, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.547}
{"n": 13, "mod": 512, "split": 388, "count": 122483, "filtered": 121853, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.75}
{"n": 13, "mod": 512, "split": 389, "count": 121389, "filtered": 120772, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.812}
{"n": 13, "mod": 512, "split": 390, "count": 298915, "filtered": 298153, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.578}
{"n": 13, "mod": 512, "split": 391, "count": 198836, "filtered": 198398, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.047}
{"n": 13, "mod": 512, "split": 392, "count": 279243, "filtered": 278705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.641}
{"n": 13, "mod": 512, "split": 393, "count": 162086, "filtered": 161677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.281}
{"n": 13, "mod": 512, "split": 394, "count": 249308, "filtered": 248770, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.094}
{"n": 13, "mod": 512, "split": 395, "count": 110456, "filtered": 110095, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.0}
{"n": 13, "mod": 512, "split": 396, "count": 190119, "filtered": 189830, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.531}
{"n": 13, "mod": 512, "split": 397, "count": 335533, "filtered": 335158, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.641}
{"n": 13, "mod": 512, "split": 398, "count": 318224, "filtered": 317729, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.563}
{"n": 13, "mod": 512, "split": 399, "count": 256775, "filtered": 256122, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.515}
{"n": 13, "mod": 512, "split": 400, "count": 379025, "filtered": 378669, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.437}
{"n": 13, "mod": 512, "split": 401, "count": 148109, "filtered": 147756, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.782}
{"n": 13, "mod": 512, "split": 402, "count": 73490, "filtered": 73289, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.031}
{"n": 13, "mod": 512, "split": 403, "count": 163540, "filtered": 163361, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.484}
{"n": 13, "mod": 512, "split": 404, "count": 215380, "filtered": 214965, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.25}
{"n": 13, "mod": 512, "split": 405, "count": 405542, "filtered": 404831, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.422}
{"n": 13, "mod": 512, "split": 406, "count": 235615, "filtered": 235014, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.875}
{"n": 13, "mod": 512, "split": 407, "count": 145540, "filtered": 145077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.75}
{"n": 13, "mod": 512, "split": 408, "count": 225065, "filtered": 224456, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.985}
{"n": 13, "mod": 512, "split": 409, "count": 257433, "filtered": 256985, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.0}
{"n": 13, "mod": 512, "split": 410, "count": 232898, "filtered": 232202, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.063}
{"n": 13, "mod": 512, "split": 411, "count": 288103, "filtered": 287616, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.016}
{"n": 13, "mod": 512, "split": 412, "count": 223662, "filtered": 223112, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.578}
{"n": 13, "mod": 512, "split": 413, "count": 230736, "filtered": 230377, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.172}
{"n": 13, "mod": 512, "split": 414, "count": 240494, "filtered": 240192, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.485}
{"n": 13, "mod": 512, "split": 415, "count": 208744, "filtered": 208334, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.984}
{"n": 13, "mod": 512, "split": 416, "count": 230027, "filtered": 229607, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.516}
{"n": 13, "mod": 512, "split": 417, "count": 255044, "filtered": 254492, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.187}
{"n": 13, "mod": 512, "split": 418, "count": 138580, "filtered": 138228, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.672}
{"n": 13, "mod": 512, "split": 419, "count": 372195, "filtered": 371490, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.953}
{"n": 13, "mod": 512, "split": 420, "count": 241628, "filtered": 241255, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.578}
{"n": 13, "mod": 512, "split": 421, "count": 104533, "filtered": 104165, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.797}
{"n": 13, "mod": 512, "split": 422, "count": 137793, "filtered": 137519, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.453}
{"n": 13, "mod": 512, "split": 423, "count": 122065, "filtered": 121698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.312}
{"n": 13, "mod": 512, "split": 424, "count": 133478, "filtered": 133041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.672}
{"n": 13, "mod": 512, "split": 425, "count": 215439, "filtered": 215194, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.922}
{"n": 13, "mod": 512, "split": 426, "count": 171638, "filtered": 171168, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.39}
{"n": 13, "mod": 512, "split": 427, "count": 161843, "filtered": 161470, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.937}
{"n": 13, "mod": 512, "split": 428, "count": 219730, "filtered": 219318, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.328}
{"n": 13, "mod": 512, "split": 429, "count": 160767, "filtered": 160533, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.781}
{"n": 13, "mod": 512, "split": 430, "count": 281181, "filtered": 280488, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.047}
{"n": 13, "mod": 512, "split": 431, "count": 202026, "filtered": 201741, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.641}
{"n": 13, "mod": 512, "split": 432, "count": 196585, "filtered": 196213, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.688}
{"n": 13, "mod": 512, "split": 433, "count": 231496, "filtered": 231230, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.281}
{"n": 13, "mod": 512, "split": 434, "count": 169075, "filtered": 168930, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.797}
{"n": 13, "mod": 512, "split": 435, "count": 157040, "filtered": 156870, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.531}
{"n": 13, "mod": 512, "split": 436, "count": 372417, "filtered": 372093, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.234}
{"n": 13, "mod": 512, "split": 437, "count": 290846, "filtered": 290318, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.937}
{"n": 13, "mod": 512, "split": 438, "count": 183341, "filtered": 182849, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.75}
{"n": 13, "mod": 512, "split": 439, "count": 174739, "filtered": 174523, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.063}
{"n": 13, "mod": 512, "split": 440, "count": 156257, "filtered": 156059, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.672}
{"n": 13, "mod": 512, "split": 441, "count": 251514, "filtered": 251213, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.953}
{"n": 13, "mod": 512, "split": 442, "count": 326828, "filtered": 326368, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.453}
{"n": 13, "mod": 512, "split": 443, "count": 278086, "filtered": 277406, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.031}
{"n": 13, "mod": 512, "split": 444, "count": 156476, "filtered": 155944, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.11}
{"n": 13, "mod": 512, "split": 445, "count": 205364, "filtered": 204463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.938}
{"n": 13, "mod": 512, "split": 446, "count": 194744, "filtered": 194339, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.813}
{"n": 13, "mod": 512, "split": 447, "count": 215019, "filtered": 214529, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.344}
{"n": 13, "mod": 512, "split": 448, "count": 203559, "filtered": 202924, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.344}
{"n": 13, "mod": 512, "split": 449, "count": 244085, "filtered": 243542, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.125}
{"n": 13, "mod": 512, "split": 450, "count": 194533, "filtered": 193880, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.328}
{"n": 13, "mod": 512, "split": 451, "count": 202134, "filtered": 201497, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.421}
{"n": 13, "mod": 512, "split": 452, "count": 153658, "filtered": 153419, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.5}
{"n": 13, "mod": 512, "split": 453, "count": 195505, "filtered": 194952, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.969}
{"n": 13, "mod": 512, "split": 454, "count": 175990, "filtered": 175599, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.39}
{"n": 13, "mod": 512, "split": 455, "count": 264797, "filtered": 264152, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.922}
{"n": 13, "mod": 512, "split": 456, "count": 193678, "filtered": 193258, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.765}
{"n": 13, "mod": 512, "split": 457, "count": 297278, "filtered": 296929, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.719}
{"n": 13, "mod": 512, "split": 458, "count": 189157, "filtered": 188667, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.875}
{"n": 13, "mod": 512, "split": 459, "count": 293432, "filtered": 293104, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.015}
{"n": 13, "mod": 512, "split": 460, "count": 329474, "filtered": 329024, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.547}
{"n": 13, "mod": 512, "split": 461, "count": 100706, "filtered": 100424, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.656}
{"n": 13, "mod": 512, "split": 462, "count": 135226, "filtered": 134777, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.687}
{"n": 13, "mod": 512, "split": 463, "count": 95611, "filtered": 95357, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.578}
{"n": 13, "mod": 512, "split": 464, "count": 321887, "filtered": 321573, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.781}
{"n": 13, "mod": 512, "split": 465, "count": 324221, "filtered": 323463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.843}
{"n": 13, "mod": 512, "split": 466, "count": 215679, "filtered": 214290, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.0}
{"n": 13, "mod": 512, "split": 467, "count": 218232, "filtered": 217460, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.25}
{"n": 13, "mod": 512, "split": 468, "count": 212831, "filtered": 211947, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.359}
{"n": 13, "mod": 512, "split": 469, "count": 258505, "filtered": 257827, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.797}
{"n": 13, "mod": 512, "split": 470, "count": 300161, "filtered": 299338, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.235}
{"n": 13, "mod": 512, "split": 471, "count": 294836, "filtered": 294273, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.281}
{"n": 13, "mod": 512, "split": 472, "count": 152635, "filtered": 152311, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.907}
{"n": 13, "mod": 512, "split": 473, "count": 179933, "filtered": 179722, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.171}
{"n": 13, "mod": 512, "split": 474, "count": 203634, "filtered": 203462, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.735}
{"n": 13, "mod": 512, "split": 475, "count": 234238, "filtered": 233730, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.953}
{"n": 13, "mod": 512, "split": 476, "count": 242088, "filtered": 241665, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.735}
{"n": 13, "mod": 512, "split": 477, "count": 179127, "filtered": 178823, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.328}
{"n": 13, "mod": 512, "split": 478, "count": 202193, "filtered": 201705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.328}
{"n": 13, "mod": 512, "split": 479, "count": 216370, "filtered": 215841, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.594}
{"n": 13, "mod": 512, "split": 480, "count": 222723, "filtered": 221803, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.64}
{"n": 13, "mod": 512, "split": 481, "count": 352096, "filtered": 351331, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.813}
{"n": 13, "mod": 512, "split": 482, "count": 275720, "filtered": 275347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.437}
{"n": 13, "mod": 512, "split": 483, "count": 216466, "filtered": 216041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.438}
{"n": 13, "mod": 512, "split": 484, "count": 138854, "filtered": 138638, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.282}
{"n": 13, "mod": 512, "split": 485, "count": 190583, "filtered": 190187, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.734}
{"n": 13, "mod": 512, "split": 486, "count": 224328, "filtered": 224007, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.187}
{"n": 13, "mod": 512, "split": 487, "count": 263571, "filtered": 263096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.14}
{"n": 13, "mod": 512, "split": 488, "count": 254474, "filtered": 254358, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.219}
{"n": 13, "mod": 512, "split": 489, "count": 181349, "filtered": 180529, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.422}
{"n": 13, "mod": 512, "split": 490, "count": 111770, "filtered": 111565, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.813}
{"n": 13, "mod": 512, "split": 491, "count": 164104, "filtered": 163886, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.812}
{"n": 13, "mod": 512, "split": 492, "count": 157162, "filtered": 156853, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.812}
{"n": 13, "mod": 512, "split": 493, "count": 312279, "filtered": 311792, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.844}
{"n": 13, "mod": 512, "split": 494, "count": 449289, "filtered": 446574, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.469}
{"n": 13, "mod": 512, "split": 495, "count": 239997, "filtered": 239465, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.719}
{"n": 13, "mod": 512, "split": 496, "count": 197246, "filtered": 196706, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.875}
{"n": 13, "mod": 512, "split": 497, "count": 104033, "filtered": 103686, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.766}
{"n": 13, "mod": 512, "split": 498, "count": 196202, "filtered": 195870, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.703}
{"n": 13, "mod": 512, "split": 499, "count": 240863, "filtered": 240219, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.734}
{"n": 13, "mod": 512, "split": 500, "count": 254552, "filtered": 254029, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.797}
{"n": 13, "mod": 512, "split": 501, "count": 117529, "filtered": 117281, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.875}
{"n": 13, "mod": 512, "split": 502, "count": 346726, "filtered": 346347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.312}
{"n": 13, "mod": 512, "split": 503, "count": 155843, "filtered": 155032, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.172}
{"n": 13, "mod": 512, "split": 504, "count": 219332, "filtered": 218865, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.547}
{"n": 13, "mod": 512, "split": 505, "count": 359536, "filtered": 358994, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.235}
{"n": 13, "mod": 512, "split": 506, "count": 275468, "filtered": 274651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.406}
{"n": 13, "mod": 512, "split": 507, "count": 186975, "filtered": 186583, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.938}
{"n": 13, "mod": 512, "split": 508, "count": 122395, "filtered": 122133, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.766}
{"n": 13, "mod": 512, "split": 509, "count": 161145, "filtered": 160922, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.219}
{"n": 13, "mod": 512, "split": 510, "count": 109130, "filtered": 108864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.469}
{"n": 13, "mod": 512, "split": 511, "count": 163029, "filtered": 162714, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.125}


==> anc/checkpoints/pypy_gate/split_screen_n16_mod16384_checkpoint.jsonl <==
{"n": 16, "mod": 16384, "split": 0, "count": 20704750, "filtered": 20702489, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 292.016}


==> anc/checkpoints/split_screen_n10_mod1_checkpoint.jsonl <==
{"n": 10, "mod": 1, "split": 0, "count": 32300, "filtered": 30011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.484}


==> anc/checkpoints/split_screen_n11_mod64_checkpoint.jsonl <==
{"n": 11, "mod": 64, "split": 0, "count": 2271, "filtered": 2154, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.282}
{"n": 11, "mod": 64, "split": 1, "count": 4840, "filtered": 4751, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.797}
{"n": 11, "mod": 64, "split": 2, "count": 5415, "filtered": 5394, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.0}
{"n": 11, "mod": 64, "split": 3, "count": 2600, "filtered": 2556, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.547}
{"n": 11, "mod": 64, "split": 4, "count": 3608, "filtered": 3519, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.969}
{"n": 11, "mod": 64, "split": 5, "count": 7371, "filtered": 7287, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.219}
{"n": 11, "mod": 64, "split": 6, "count": 7205, "filtered": 7096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.781}
{"n": 11, "mod": 64, "split": 7, "count": 5758, "filtered": 5694, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.36}
{"n": 11, "mod": 64, "split": 8, "count": 5993, "filtered": 5832, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.516}
{"n": 11, "mod": 64, "split": 9, "count": 8277, "filtered": 8114, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.641}
{"n": 11, "mod": 64, "split": 10, "count": 5356, "filtered": 5230, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.141}
{"n": 11, "mod": 64, "split": 11, "count": 4174, "filtered": 4028, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.547}
{"n": 11, "mod": 64, "split": 12, "count": 4024, "filtered": 3857, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.453}
{"n": 11, "mod": 64, "split": 13, "count": 859, "filtered": 780, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.594}
{"n": 11, "mod": 64, "split": 14, "count": 397, "filtered": 389, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.344}
{"n": 11, "mod": 64, "split": 15, "count": 3595, "filtered": 3533, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.078}
{"n": 11, "mod": 64, "split": 16, "count": 8029, "filtered": 7835, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.531}
{"n": 11, "mod": 64, "split": 17, "count": 3787, "filtered": 3683, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.047}
{"n": 11, "mod": 64, "split": 18, "count": 6332, "filtered": 6171, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.766}
{"n": 11, "mod": 64, "split": 19, "count": 2183, "filtered": 2085, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.203}
{"n": 11, "mod": 64, "split": 20, "count": 5633, "filtered": 5524, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.265}
{"n": 11, "mod": 64, "split": 21, "count": 2028, "filtered": 1874, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.203}
{"n": 11, "mod": 64, "split": 22, "count": 1211, "filtered": 1155, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.734}
{"n": 11, "mod": 64, "split": 23, "count": 4298, "filtered": 4166, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.39}
{"n": 11, "mod": 64, "split": 24, "count": 14571, "filtered": 14311, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.062}
{"n": 11, "mod": 64, "split": 25, "count": 26546, "filtered": 26218, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 14.735}
{"n": 11, "mod": 64, "split": 26, "count": 18985, "filtered": 18553, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.937}
{"n": 11, "mod": 64, "split": 27, "count": 20836, "filtered": 20397, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.687}
{"n": 11, "mod": 64, "split": 28, "count": 19724, "filtered": 19355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.953}
{"n": 11, "mod": 64, "split": 29, "count": 15994, "filtered": 15815, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.687}
{"n": 11, "mod": 64, "split": 30, "count": 16801, "filtered": 16275, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.359}
{"n": 11, "mod": 64, "split": 31, "count": 21578, "filtered": 21250, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.266}
{"n": 11, "mod": 64, "split": 32, "count": 7293, "filtered": 7177, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.063}
{"n": 11, "mod": 64, "split": 33, "count": 13141, "filtered": 12907, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.36}
{"n": 11, "mod": 64, "split": 34, "count": 7645, "filtered": 7436, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.328}
{"n": 11, "mod": 64, "split": 35, "count": 5378, "filtered": 5213, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.094}
{"n": 11, "mod": 64, "split": 36, "count": 11479, "filtered": 11368, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.406}
{"n": 11, "mod": 64, "split": 37, "count": 6780, "filtered": 6572, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.781}
{"n": 11, "mod": 64, "split": 38, "count": 3742, "filtered": 3597, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.141}
{"n": 11, "mod": 64, "split": 39, "count": 4766, "filtered": 4622, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.766}
{"n": 11, "mod": 64, "split": 40, "count": 5781, "filtered": 5600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.39}
{"n": 11, "mod": 64, "split": 41, "count": 13262, "filtered": 13063, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.547}
{"n": 11, "mod": 64, "split": 42, "count": 5444, "filtered": 5179, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.203}
{"n": 11, "mod": 64, "split": 43, "count": 5036, "filtered": 4929, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.953}
{"n": 11, "mod": 64, "split": 44, "count": 6359, "filtered": 6181, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.703}
{"n": 11, "mod": 64, "split": 45, "count": 10723, "filtered": 10601, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.984}
{"n": 11, "mod": 64, "split": 46, "count": 8530, "filtered": 8372, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.0}
{"n": 11, "mod": 64, "split": 47, "count": 6760, "filtered": 6486, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.032}
{"n": 11, "mod": 64, "split": 48, "count": 6933, "filtered": 6687, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.953}
{"n": 11, "mod": 64, "split": 49, "count": 2493, "filtered": 2395, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.515}
{"n": 11, "mod": 64, "split": 50, "count": 4897, "filtered": 4717, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.766}
{"n": 11, "mod": 64, "split": 51, "count": 7498, "filtered": 7342, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.266}
{"n": 11, "mod": 64, "split": 52, "count": 4841, "filtered": 4763, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.984}
{"n": 11, "mod": 64, "split": 53, "count": 1399, "filtered": 1362, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.875}
{"n": 11, "mod": 64, "split": 54, "count": 2507, "filtered": 2342, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.516}
{"n": 11, "mod": 64, "split": 55, "count": 8579, "filtered": 8370, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.922}
{"n": 11, "mod": 64, "split": 56, "count": 7130, "filtered": 6964, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.015}
{"n": 11, "mod": 64, "split": 57, "count": 1678, "filtered": 1560, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.062}
{"n": 11, "mod": 64, "split": 58, "count": 1657, "filtered": 1587, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.047}
{"n": 11, "mod": 64, "split": 59, "count": 2036, "filtered": 1993, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.234}
{"n": 11, "mod": 64, "split": 60, "count": 3103, "filtered": 2999, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.828}
{"n": 11, "mod": 64, "split": 61, "count": 189, "filtered": 149, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.188}
{"n": 11, "mod": 64, "split": 62, "count": 246, "filtered": 205, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.234}
{"n": 11, "mod": 64, "split": 63, "count": 2980, "filtered": 2875, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.656}


==> anc/checkpoints/split_screen_n12_mod256_checkpoint.jsonl <==
{"n": 12, "mod": 256, "split": 0, "count": 17718, "filtered": 17576, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.578}
{"n": 12, "mod": 256, "split": 1, "count": 26186, "filtered": 26164, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.703}
{"n": 12, "mod": 256, "split": 2, "count": 22373, "filtered": 22300, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.718}
{"n": 12, "mod": 256, "split": 3, "count": 25773, "filtered": 25586, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.844}
{"n": 12, "mod": 256, "split": 4, "count": 16034, "filtered": 15960, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.5}
{"n": 12, "mod": 256, "split": 5, "count": 42243, "filtered": 42058, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.203}
{"n": 12, "mod": 256, "split": 6, "count": 14556, "filtered": 14253, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.625}
{"n": 12, "mod": 256, "split": 7, "count": 34409, "filtered": 34200, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.078}
{"n": 12, "mod": 256, "split": 8, "count": 20213, "filtered": 19990, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.781}
{"n": 12, "mod": 256, "split": 9, "count": 16385, "filtered": 16148, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.688}
{"n": 12, "mod": 256, "split": 10, "count": 14389, "filtered": 14316, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.516}
{"n": 12, "mod": 256, "split": 11, "count": 20618, "filtered": 20497, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.64}
{"n": 12, "mod": 256, "split": 12, "count": 19154, "filtered": 19089, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.594}
{"n": 12, "mod": 256, "split": 13, "count": 28269, "filtered": 28077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.922}
{"n": 12, "mod": 256, "split": 14, "count": 13923, "filtered": 13816, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.594}
{"n": 12, "mod": 256, "split": 15, "count": 24743, "filtered": 24629, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.844}
{"n": 12, "mod": 256, "split": 16, "count": 17285, "filtered": 17166, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.594}
{"n": 12, "mod": 256, "split": 17, "count": 13485, "filtered": 13430, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.453}
{"n": 12, "mod": 256, "split": 18, "count": 21316, "filtered": 21066, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.75}
{"n": 12, "mod": 256, "split": 19, "count": 48737, "filtered": 48603, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.391}
{"n": 12, "mod": 256, "split": 20, "count": 10025, "filtered": 10000, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.328}
{"n": 12, "mod": 256, "split": 21, "count": 51564, "filtered": 51339, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.547}
{"n": 12, "mod": 256, "split": 22, "count": 21136, "filtered": 21030, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.672}
{"n": 12, "mod": 256, "split": 23, "count": 32425, "filtered": 32327, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.938}
{"n": 12, "mod": 256, "split": 24, "count": 13095, "filtered": 13041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.438}
{"n": 12, "mod": 256, "split": 25, "count": 34021, "filtered": 33996, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.906}
{"n": 12, "mod": 256, "split": 26, "count": 44772, "filtered": 44659, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.25}
{"n": 12, "mod": 256, "split": 27, "count": 16933, "filtered": 16826, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.578}
{"n": 12, "mod": 256, "split": 28, "count": 21593, "filtered": 21463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.735}
{"n": 12, "mod": 256, "split": 29, "count": 51929, "filtered": 51751, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.515}
{"n": 12, "mod": 256, "split": 30, "count": 22487, "filtered": 22340, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.719}
{"n": 12, "mod": 256, "split": 31, "count": 31306, "filtered": 31074, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.047}
{"n": 12, "mod": 256, "split": 32, "count": 29572, "filtered": 29496, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.844}
{"n": 12, "mod": 256, "split": 33, "count": 28100, "filtered": 28023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.75}
{"n": 12, "mod": 256, "split": 34, "count": 14114, "filtered": 14096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.453}
{"n": 12, "mod": 256, "split": 35, "count": 20058, "filtered": 20004, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.641}
{"n": 12, "mod": 256, "split": 36, "count": 8303, "filtered": 8202, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.359}
{"n": 12, "mod": 256, "split": 37, "count": 19841, "filtered": 19779, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.625}
{"n": 12, "mod": 256, "split": 38, "count": 43250, "filtered": 42944, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.39}
{"n": 12, "mod": 256, "split": 39, "count": 27512, "filtered": 27277, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.938}
{"n": 12, "mod": 256, "split": 40, "count": 8620, "filtered": 8270, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.547}
{"n": 12, "mod": 256, "split": 41, "count": 12492, "filtered": 12374, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.484}
{"n": 12, "mod": 256, "split": 42, "count": 21961, "filtered": 21701, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.765}
{"n": 12, "mod": 256, "split": 43, "count": 15052, "filtered": 14846, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.547}
{"n": 12, "mod": 256, "split": 44, "count": 11334, "filtered": 11204, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.469}
{"n": 12, "mod": 256, "split": 45, "count": 12765, "filtered": 12608, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.547}
{"n": 12, "mod": 256, "split": 46, "count": 31983, "filtered": 31698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.125}
{"n": 12, "mod": 256, "split": 47, "count": 7232, "filtered": 7141, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.359}
{"n": 12, "mod": 256, "split": 48, "count": 11205, "filtered": 11041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.468}
{"n": 12, "mod": 256, "split": 49, "count": 20359, "filtered": 19984, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.812}
{"n": 12, "mod": 256, "split": 50, "count": 17690, "filtered": 17361, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.765}
{"n": 12, "mod": 256, "split": 51, "count": 9663, "filtered": 9589, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.407}
{"n": 12, "mod": 256, "split": 52, "count": 4017, "filtered": 3969, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.219}
{"n": 12, "mod": 256, "split": 53, "count": 13741, "filtered": 13698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.469}
{"n": 12, "mod": 256, "split": 54, "count": 17183, "filtered": 17124, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.562}
{"n": 12, "mod": 256, "split": 55, "count": 23925, "filtered": 23837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.719}
{"n": 12, "mod": 256, "split": 56, "count": 16052, "filtered": 15961, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.516}
{"n": 12, "mod": 256, "split": 57, "count": 14697, "filtered": 14677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.469}
{"n": 12, "mod": 256, "split": 58, "count": 16534, "filtered": 16363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.641}
{"n": 12, "mod": 256, "split": 59, "count": 23614, "filtered": 23360, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.859}
{"n": 12, "mod": 256, "split": 60, "count": 31554, "filtered": 31424, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.985}
{"n": 12, "mod": 256, "split": 61, "count": 4070, "filtered": 4028, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.25}
{"n": 12, "mod": 256, "split": 62, "count": 7574, "filtered": 7436, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 63, "count": 12092, "filtered": 12015, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.422}
{"n": 12, "mod": 256, "split": 64, "count": 14832, "filtered": 14582, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.593}
{"n": 12, "mod": 256, "split": 65, "count": 40641, "filtered": 40472, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.234}
{"n": 12, "mod": 256, "split": 66, "count": 17546, "filtered": 17414, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.625}
{"n": 12, "mod": 256, "split": 67, "count": 3297, "filtered": 3218, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.218}
{"n": 12, "mod": 256, "split": 68, "count": 8761, "filtered": 8663, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.36}
{"n": 12, "mod": 256, "split": 69, "count": 25339, "filtered": 25149, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.844}
{"n": 12, "mod": 256, "split": 70, "count": 46963, "filtered": 46816, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.329}
{"n": 12, "mod": 256, "split": 71, "count": 44414, "filtered": 44229, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.329}
{"n": 12, "mod": 256, "split": 72, "count": 11021, "filtered": 10985, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 73, "count": 3111, "filtered": 3070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.187}
{"n": 12, "mod": 256, "split": 74, "count": 36256, "filtered": 36026, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.172}
{"n": 12, "mod": 256, "split": 75, "count": 29937, "filtered": 29808, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.875}
{"n": 12, "mod": 256, "split": 76, "count": 13681, "filtered": 13606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.469}
{"n": 12, "mod": 256, "split": 77, "count": 19961, "filtered": 19854, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.672}
{"n": 12, "mod": 256, "split": 78, "count": 11731, "filtered": 11594, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.468}
{"n": 12, "mod": 256, "split": 79, "count": 3975, "filtered": 3786, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.313}
{"n": 12, "mod": 256, "split": 80, "count": 34291, "filtered": 34247, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.922}
{"n": 12, "mod": 256, "split": 81, "count": 52700, "filtered": 52441, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.485}
{"n": 12, "mod": 256, "split": 82, "count": 51354, "filtered": 51090, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.438}
{"n": 12, "mod": 256, "split": 83, "count": 43059, "filtered": 42785, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.312}
{"n": 12, "mod": 256, "split": 84, "count": 45407, "filtered": 45216, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.313}
{"n": 12, "mod": 256, "split": 85, "count": 19276, "filtered": 19130, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.687}
{"n": 12, "mod": 256, "split": 86, "count": 10449, "filtered": 10301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.453}
{"n": 12, "mod": 256, "split": 87, "count": 20704, "filtered": 20606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.61}
{"n": 12, "mod": 256, "split": 88, "count": 25176, "filtered": 25071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.782}
{"n": 12, "mod": 256, "split": 89, "count": 10437, "filtered": 10322, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.437}
{"n": 12, "mod": 256, "split": 90, "count": 3685, "filtered": 3627, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.203}
{"n": 12, "mod": 256, "split": 91, "count": 18598, "filtered": 18426, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.687}
{"n": 12, "mod": 256, "split": 92, "count": 30307, "filtered": 30163, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.875}
{"n": 12, "mod": 256, "split": 93, "count": 60659, "filtered": 60363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.843}
{"n": 12, "mod": 256, "split": 94, "count": 43147, "filtered": 42853, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.25}
{"n": 12, "mod": 256, "split": 95, "count": 34702, "filtered": 34543, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.953}
{"n": 12, "mod": 256, "split": 96, "count": 16210, "filtered": 16038, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.531}
{"n": 12, "mod": 256, "split": 97, "count": 26380, "filtered": 26222, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.766}
{"n": 12, "mod": 256, "split": 98, "count": 30787, "filtered": 30647, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.891}
{"n": 12, "mod": 256, "split": 99, "count": 10835, "filtered": 10743, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.391}
{"n": 12, "mod": 256, "split": 100, "count": 10505, "filtered": 10407, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.438}
{"n": 12, "mod": 256, "split": 101, "count": 33369, "filtered": 33249, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.0}
{"n": 12, "mod": 256, "split": 102, "count": 20186, "filtered": 19935, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.797}
{"n": 12, "mod": 256, "split": 103, "count": 8553, "filtered": 8395, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.437}
{"n": 12, "mod": 256, "split": 104, "count": 5167, "filtered": 5140, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.25}
{"n": 12, "mod": 256, "split": 105, "count": 13560, "filtered": 13448, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.468}
{"n": 12, "mod": 256, "split": 106, "count": 14255, "filtered": 14109, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.547}
{"n": 12, "mod": 256, "split": 107, "count": 31781, "filtered": 31380, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.188}
{"n": 12, "mod": 256, "split": 108, "count": 41410, "filtered": 40993, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.359}
{"n": 12, "mod": 256, "split": 109, "count": 22788, "filtered": 22518, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.875}
{"n": 12, "mod": 256, "split": 110, "count": 40358, "filtered": 39910, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.453}
{"n": 12, "mod": 256, "split": 111, "count": 36402, "filtered": 36257, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.094}
{"n": 12, "mod": 256, "split": 112, "count": 40608, "filtered": 40457, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.141}
{"n": 12, "mod": 256, "split": 113, "count": 30196, "filtered": 29934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.031}
{"n": 12, "mod": 256, "split": 114, "count": 27810, "filtered": 27650, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.922}
{"n": 12, "mod": 256, "split": 115, "count": 68500, "filtered": 68032, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.172}
{"n": 12, "mod": 256, "split": 116, "count": 26365, "filtered": 26174, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.875}
{"n": 12, "mod": 256, "split": 117, "count": 11748, "filtered": 11674, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.453}
{"n": 12, "mod": 256, "split": 118, "count": 4733, "filtered": 4675, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.25}
{"n": 12, "mod": 256, "split": 119, "count": 6058, "filtered": 5991, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.297}
{"n": 12, "mod": 256, "split": 120, "count": 30702, "filtered": 30473, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.016}
{"n": 12, "mod": 256, "split": 121, "count": 37575, "filtered": 37371, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.157}
{"n": 12, "mod": 256, "split": 122, "count": 19466, "filtered": 19191, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.813}
{"n": 12, "mod": 256, "split": 123, "count": 15386, "filtered": 15227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.609}
{"n": 12, "mod": 256, "split": 124, "count": 19538, "filtered": 19270, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.766}
{"n": 12, "mod": 256, "split": 125, "count": 15736, "filtered": 15567, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.578}
{"n": 12, "mod": 256, "split": 126, "count": 10713, "filtered": 10537, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.469}
{"n": 12, "mod": 256, "split": 127, "count": 6684, "filtered": 6579, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.344}
{"n": 12, "mod": 256, "split": 128, "count": 7451, "filtered": 7342, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.344}
{"n": 12, "mod": 256, "split": 129, "count": 2513, "filtered": 2393, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.25}
{"n": 12, "mod": 256, "split": 130, "count": 3018, "filtered": 3009, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.156}
{"n": 12, "mod": 256, "split": 131, "count": 3488, "filtered": 3437, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.219}
{"n": 12, "mod": 256, "split": 132, "count": 7847, "filtered": 7763, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.328}
{"n": 12, "mod": 256, "split": 133, "count": 19573, "filtered": 19322, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.766}
{"n": 12, "mod": 256, "split": 134, "count": 18456, "filtered": 18415, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.578}
{"n": 12, "mod": 256, "split": 135, "count": 14868, "filtered": 14697, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.578}
{"n": 12, "mod": 256, "split": 136, "count": 18550, "filtered": 18398, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.672}
{"n": 12, "mod": 256, "split": 137, "count": 3255, "filtered": 3160, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.235}
{"n": 12, "mod": 256, "split": 138, "count": 3637, "filtered": 3544, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.234}
{"n": 12, "mod": 256, "split": 139, "count": 11503, "filtered": 11419, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.438}
{"n": 12, "mod": 256, "split": 140, "count": 7155, "filtered": 7001, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 141, "count": 21768, "filtered": 21481, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.797}
{"n": 12, "mod": 256, "split": 142, "count": 20223, "filtered": 19784, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.906}
{"n": 12, "mod": 256, "split": 143, "count": 43580, "filtered": 43451, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.312}
{"n": 12, "mod": 256, "split": 144, "count": 20269, "filtered": 20178, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.64}
{"n": 12, "mod": 256, "split": 145, "count": 38663, "filtered": 38587, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.14}
{"n": 12, "mod": 256, "split": 146, "count": 32495, "filtered": 32463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.921}
{"n": 12, "mod": 256, "split": 147, "count": 34244, "filtered": 34164, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.015}
{"n": 12, "mod": 256, "split": 148, "count": 58358, "filtered": 58245, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.61}
{"n": 12, "mod": 256, "split": 149, "count": 45797, "filtered": 45609, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.422}
{"n": 12, "mod": 256, "split": 150, "count": 54077, "filtered": 53911, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.578}
{"n": 12, "mod": 256, "split": 151, "count": 41167, "filtered": 41095, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.218}
{"n": 12, "mod": 256, "split": 152, "count": 84794, "filtered": 84149, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.64}
{"n": 12, "mod": 256, "split": 153, "count": 31179, "filtered": 30977, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.031}
{"n": 12, "mod": 256, "split": 154, "count": 59856, "filtered": 59577, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.703}
{"n": 12, "mod": 256, "split": 155, "count": 28267, "filtered": 28014, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.953}
{"n": 12, "mod": 256, "split": 156, "count": 91617, "filtered": 91096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.797}
{"n": 12, "mod": 256, "split": 157, "count": 84373, "filtered": 83998, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.656}
{"n": 12, "mod": 256, "split": 158, "count": 43865, "filtered": 43330, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.75}
{"n": 12, "mod": 256, "split": 159, "count": 50732, "filtered": 50390, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.672}
{"n": 12, "mod": 256, "split": 160, "count": 55536, "filtered": 55142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.813}
{"n": 12, "mod": 256, "split": 161, "count": 40218, "filtered": 39808, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.422}
{"n": 12, "mod": 256, "split": 162, "count": 26040, "filtered": 25591, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.172}
{"n": 12, "mod": 256, "split": 163, "count": 29992, "filtered": 29836, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.985}
{"n": 12, "mod": 256, "split": 164, "count": 15997, "filtered": 15947, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.562}
{"n": 12, "mod": 256, "split": 165, "count": 14329, "filtered": 14199, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.563}
{"n": 12, "mod": 256, "split": 166, "count": 9703, "filtered": 9653, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.344}
{"n": 12, "mod": 256, "split": 167, "count": 14496, "filtered": 14261, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.656}
{"n": 12, "mod": 256, "split": 168, "count": 48305, "filtered": 48123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.5}
{"n": 12, "mod": 256, "split": 169, "count": 24011, "filtered": 23738, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.875}
{"n": 12, "mod": 256, "split": 170, "count": 16591, "filtered": 16519, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.594}
{"n": 12, "mod": 256, "split": 171, "count": 24554, "filtered": 24402, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.875}
{"n": 12, "mod": 256, "split": 172, "count": 6183, "filtered": 6099, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.328}
{"n": 12, "mod": 256, "split": 173, "count": 34617, "filtered": 34385, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.125}
{"n": 12, "mod": 256, "split": 174, "count": 5952, "filtered": 5939, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.234}
{"n": 12, "mod": 256, "split": 175, "count": 11568, "filtered": 11506, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.406}
{"n": 12, "mod": 256, "split": 176, "count": 53143, "filtered": 52938, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.61}
{"n": 12, "mod": 256, "split": 177, "count": 49702, "filtered": 49499, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.594}
{"n": 12, "mod": 256, "split": 178, "count": 31784, "filtered": 31675, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.015}
{"n": 12, "mod": 256, "split": 179, "count": 73413, "filtered": 71989, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.109}
{"n": 12, "mod": 256, "split": 180, "count": 72418, "filtered": 71874, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.359}
{"n": 12, "mod": 256, "split": 181, "count": 12171, "filtered": 12020, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.516}
{"n": 12, "mod": 256, "split": 182, "count": 21709, "filtered": 21355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.953}
{"n": 12, "mod": 256, "split": 183, "count": 20967, "filtered": 20656, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.89}
{"n": 12, "mod": 256, "split": 184, "count": 18494, "filtered": 18330, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.672}
{"n": 12, "mod": 256, "split": 185, "count": 14715, "filtered": 14602, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.453}
{"n": 12, "mod": 256, "split": 186, "count": 9364, "filtered": 9204, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.469}
{"n": 12, "mod": 256, "split": 187, "count": 37001, "filtered": 36711, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.204}
{"n": 12, "mod": 256, "split": 188, "count": 51469, "filtered": 51256, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.515}
{"n": 12, "mod": 256, "split": 189, "count": 28936, "filtered": 28656, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.109}
{"n": 12, "mod": 256, "split": 190, "count": 70276, "filtered": 69950, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.203}
{"n": 12, "mod": 256, "split": 191, "count": 34307, "filtered": 33703, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.531}
{"n": 12, "mod": 256, "split": 192, "count": 55759, "filtered": 55301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.86}
{"n": 12, "mod": 256, "split": 193, "count": 29421, "filtered": 29241, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.984}
{"n": 12, "mod": 256, "split": 194, "count": 23420, "filtered": 23278, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.828}
{"n": 12, "mod": 256, "split": 195, "count": 20003, "filtered": 19896, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.656}
{"n": 12, "mod": 256, "split": 196, "count": 15446, "filtered": 15278, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.547}
{"n": 12, "mod": 256, "split": 197, "count": 16978, "filtered": 16838, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.688}
{"n": 12, "mod": 256, "split": 198, "count": 26118, "filtered": 25903, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.922}
{"n": 12, "mod": 256, "split": 199, "count": 34686, "filtered": 34396, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.187}
{"n": 12, "mod": 256, "split": 200, "count": 18714, "filtered": 18633, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.609}
{"n": 12, "mod": 256, "split": 201, "count": 8479, "filtered": 8388, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 202, "count": 37403, "filtered": 37109, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.282}
{"n": 12, "mod": 256, "split": 203, "count": 15112, "filtered": 14910, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.625}
{"n": 12, "mod": 256, "split": 204, "count": 46664, "filtered": 46367, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.562}
{"n": 12, "mod": 256, "split": 205, "count": 41541, "filtered": 41346, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.375}
{"n": 12, "mod": 256, "split": 206, "count": 23136, "filtered": 22667, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.094}
{"n": 12, "mod": 256, "split": 207, "count": 22724, "filtered": 22515, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.844}
{"n": 12, "mod": 256, "split": 208, "count": 15788, "filtered": 15700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.563}
{"n": 12, "mod": 256, "split": 209, "count": 16574, "filtered": 16217, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.782}
{"n": 12, "mod": 256, "split": 210, "count": 22116, "filtered": 21862, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.86}
{"n": 12, "mod": 256, "split": 211, "count": 37485, "filtered": 37261, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.344}
{"n": 12, "mod": 256, "split": 212, "count": 15267, "filtered": 15077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.625}
{"n": 12, "mod": 256, "split": 213, "count": 10078, "filtered": 9955, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.469}
{"n": 12, "mod": 256, "split": 214, "count": 19285, "filtered": 19010, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.829}
{"n": 12, "mod": 256, "split": 215, "count": 21217, "filtered": 20984, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.859}
{"n": 12, "mod": 256, "split": 216, "count": 21780, "filtered": 21512, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.922}
{"n": 12, "mod": 256, "split": 217, "count": 20725, "filtered": 20603, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.812}
{"n": 12, "mod": 256, "split": 218, "count": 14437, "filtered": 14172, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.703}
{"n": 12, "mod": 256, "split": 219, "count": 16109, "filtered": 15942, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.656}
{"n": 12, "mod": 256, "split": 220, "count": 18967, "filtered": 18584, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.906}
{"n": 12, "mod": 256, "split": 221, "count": 22531, "filtered": 21977, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.172}
{"n": 12, "mod": 256, "split": 222, "count": 35780, "filtered": 35396, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.406}
{"n": 12, "mod": 256, "split": 223, "count": 8130, "filtered": 7920, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.5}
{"n": 12, "mod": 256, "split": 224, "count": 22314, "filtered": 22042, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.937}
{"n": 12, "mod": 256, "split": 225, "count": 5475, "filtered": 5308, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.344}
{"n": 12, "mod": 256, "split": 226, "count": 21772, "filtered": 21701, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.781}
{"n": 12, "mod": 256, "split": 227, "count": 5576, "filtered": 5406, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.375}
{"n": 12, "mod": 256, "split": 228, "count": 11244, "filtered": 10983, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.64}
{"n": 12, "mod": 256, "split": 229, "count": 12926, "filtered": 12705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.641}
{"n": 12, "mod": 256, "split": 230, "count": 6924, "filtered": 6818, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.359}
{"n": 12, "mod": 256, "split": 231, "count": 13631, "filtered": 13384, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.703}
{"n": 12, "mod": 256, "split": 232, "count": 25881, "filtered": 25683, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.015}
{"n": 12, "mod": 256, "split": 233, "count": 11962, "filtered": 11785, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.593}
{"n": 12, "mod": 256, "split": 234, "count": 27940, "filtered": 27757, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.078}
{"n": 12, "mod": 256, "split": 235, "count": 21902, "filtered": 21581, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.0}
{"n": 12, "mod": 256, "split": 236, "count": 33474, "filtered": 33268, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.188}
{"n": 12, "mod": 256, "split": 237, "count": 26016, "filtered": 25843, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.954}
{"n": 12, "mod": 256, "split": 238, "count": 78269, "filtered": 78061, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.406}
{"n": 12, "mod": 256, "split": 239, "count": 54994, "filtered": 54855, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.719}
{"n": 12, "mod": 256, "split": 240, "count": 34869, "filtered": 34635, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.235}
{"n": 12, "mod": 256, "split": 241, "count": 30412, "filtered": 30201, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.156}
{"n": 12, "mod": 256, "split": 242, "count": 21757, "filtered": 21535, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.891}
{"n": 12, "mod": 256, "split": 243, "count": 20427, "filtered": 20271, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.829}
{"n": 12, "mod": 256, "split": 244, "count": 23483, "filtered": 23376, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.859}
{"n": 12, "mod": 256, "split": 245, "count": 15560, "filtered": 15406, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.672}
{"n": 12, "mod": 256, "split": 246, "count": 39742, "filtered": 39601, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.328}
{"n": 12, "mod": 256, "split": 247, "count": 26447, "filtered": 26214, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.078}
{"n": 12, "mod": 256, "split": 248, "count": 9384, "filtered": 9235, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.484}
{"n": 12, "mod": 256, "split": 249, "count": 26956, "filtered": 26586, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 1.094}
{"n": 12, "mod": 256, "split": 250, "count": 7776, "filtered": 7567, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.453}
{"n": 12, "mod": 256, "split": 251, "count": 14449, "filtered": 14284, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.64}
{"n": 12, "mod": 256, "split": 252, "count": 20327, "filtered": 20196, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.734}
{"n": 12, "mod": 256, "split": 253, "count": 9809, "filtered": 9663, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.485}
{"n": 12, "mod": 256, "split": 254, "count": 21562, "filtered": 21274, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.875}
{"n": 12, "mod": 256, "split": 255, "count": 9867, "filtered": 9592, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.562}


==> anc/checkpoints/split_screen_n13_mod512_checkpoint.jsonl <==
{"n": 13, "mod": 512, "split": 0, "count": 127919, "filtered": 127471, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.454}
{"n": 13, "mod": 512, "split": 1, "count": 288839, "filtered": 288425, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.0}
{"n": 13, "mod": 512, "split": 2, "count": 234216, "filtered": 233867, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.438}
{"n": 13, "mod": 512, "split": 3, "count": 213292, "filtered": 213061, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.61}
{"n": 13, "mod": 512, "split": 4, "count": 130862, "filtered": 130742, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.969}
{"n": 13, "mod": 512, "split": 5, "count": 284247, "filtered": 283840, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.766}
{"n": 13, "mod": 512, "split": 6, "count": 161945, "filtered": 161560, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.266}
{"n": 13, "mod": 512, "split": 7, "count": 341501, "filtered": 340876, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.594}
{"n": 13, "mod": 512, "split": 8, "count": 206026, "filtered": 205600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.781}
{"n": 13, "mod": 512, "split": 9, "count": 163359, "filtered": 163062, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.359}
{"n": 13, "mod": 512, "split": 10, "count": 211480, "filtered": 211168, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.828}
{"n": 13, "mod": 512, "split": 11, "count": 192929, "filtered": 192736, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.032}
{"n": 13, "mod": 512, "split": 12, "count": 205996, "filtered": 205380, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.516}
{"n": 13, "mod": 512, "split": 13, "count": 285553, "filtered": 285064, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.344}
{"n": 13, "mod": 512, "split": 14, "count": 284622, "filtered": 284191, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.828}
{"n": 13, "mod": 512, "split": 15, "count": 129255, "filtered": 128724, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.5}
{"n": 13, "mod": 512, "split": 16, "count": 361417, "filtered": 360527, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.218}
{"n": 13, "mod": 512, "split": 17, "count": 253574, "filtered": 253140, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.328}
{"n": 13, "mod": 512, "split": 18, "count": 216686, "filtered": 215904, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.703}
{"n": 13, "mod": 512, "split": 19, "count": 381617, "filtered": 380440, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.781}
{"n": 13, "mod": 512, "split": 20, "count": 182012, "filtered": 181303, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.672}
{"n": 13, "mod": 512, "split": 21, "count": 217126, "filtered": 216600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.156}
{"n": 13, "mod": 512, "split": 22, "count": 173727, "filtered": 173339, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.031}
{"n": 13, "mod": 512, "split": 23, "count": 108011, "filtered": 107818, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.766}
{"n": 13, "mod": 512, "split": 24, "count": 172814, "filtered": 172364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.109}
{"n": 13, "mod": 512, "split": 25, "count": 201906, "filtered": 201641, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.812}
{"n": 13, "mod": 512, "split": 26, "count": 155720, "filtered": 155498, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.046}
{"n": 13, "mod": 512, "split": 27, "count": 203839, "filtered": 203606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.875}
{"n": 13, "mod": 512, "split": 28, "count": 105059, "filtered": 104700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.672}
{"n": 13, "mod": 512, "split": 29, "count": 98978, "filtered": 98512, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.766}
{"n": 13, "mod": 512, "split": 30, "count": 172124, "filtered": 171909, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.766}
{"n": 13, "mod": 512, "split": 31, "count": 190715, "filtered": 190359, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.047}
{"n": 13, "mod": 512, "split": 32, "count": 211541, "filtered": 211106, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.469}
{"n": 13, "mod": 512, "split": 33, "count": 186879, "filtered": 186530, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.516}
{"n": 13, "mod": 512, "split": 34, "count": 211219, "filtered": 210691, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.422}
{"n": 13, "mod": 512, "split": 35, "count": 166626, "filtered": 165997, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.219}
{"n": 13, "mod": 512, "split": 36, "count": 200389, "filtered": 199982, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.765}
{"n": 13, "mod": 512, "split": 37, "count": 130201, "filtered": 129914, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.531}
{"n": 13, "mod": 512, "split": 38, "count": 66918, "filtered": 66597, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.578}
{"n": 13, "mod": 512, "split": 39, "count": 147976, "filtered": 147541, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.312}
{"n": 13, "mod": 512, "split": 40, "count": 110080, "filtered": 109671, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.094}
{"n": 13, "mod": 512, "split": 41, "count": 235328, "filtered": 234869, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.344}
{"n": 13, "mod": 512, "split": 42, "count": 141320, "filtered": 140999, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.11}
{"n": 13, "mod": 512, "split": 43, "count": 252321, "filtered": 251717, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.719}
{"n": 13, "mod": 512, "split": 44, "count": 180154, "filtered": 179214, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.875}
{"n": 13, "mod": 512, "split": 45, "count": 206316, "filtered": 205818, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.688}
{"n": 13, "mod": 512, "split": 46, "count": 185409, "filtered": 184704, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.516}
{"n": 13, "mod": 512, "split": 47, "count": 133212, "filtered": 132850, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.109}
{"n": 13, "mod": 512, "split": 48, "count": 93198, "filtered": 92890, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.531}
{"n": 13, "mod": 512, "split": 49, "count": 184316, "filtered": 183972, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.687}
{"n": 13, "mod": 512, "split": 50, "count": 335996, "filtered": 335485, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.468}
{"n": 13, "mod": 512, "split": 51, "count": 326452, "filtered": 325837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.219}
{"n": 13, "mod": 512, "split": 52, "count": 166868, "filtered": 166252, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.594}
{"n": 13, "mod": 512, "split": 53, "count": 259924, "filtered": 258871, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.734}
{"n": 13, "mod": 512, "split": 54, "count": 98850, "filtered": 98370, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.375}
{"n": 13, "mod": 512, "split": 55, "count": 196019, "filtered": 195306, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.656}
{"n": 13, "mod": 512, "split": 56, "count": 207925, "filtered": 207394, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.359}
{"n": 13, "mod": 512, "split": 57, "count": 157555, "filtered": 157211, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.078}
{"n": 13, "mod": 512, "split": 58, "count": 131572, "filtered": 131099, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.453}
{"n": 13, "mod": 512, "split": 59, "count": 224542, "filtered": 224001, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.703}
{"n": 13, "mod": 512, "split": 60, "count": 91250, "filtered": 90946, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.812}
{"n": 13, "mod": 512, "split": 61, "count": 200177, "filtered": 199957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.516}
{"n": 13, "mod": 512, "split": 62, "count": 181066, "filtered": 180600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.156}
{"n": 13, "mod": 512, "split": 63, "count": 56894, "filtered": 56709, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.313}
{"n": 13, "mod": 512, "split": 64, "count": 371670, "filtered": 370909, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 14.39}
{"n": 13, "mod": 512, "split": 65, "count": 163960, "filtered": 163490, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.609}
{"n": 13, "mod": 512, "split": 66, "count": 204961, "filtered": 203994, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.594}
{"n": 13, "mod": 512, "split": 67, "count": 165336, "filtered": 164932, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.516}
{"n": 13, "mod": 512, "split": 68, "count": 164701, "filtered": 164366, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.235}
{"n": 13, "mod": 512, "split": 69, "count": 150234, "filtered": 149973, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.797}
{"n": 13, "mod": 512, "split": 70, "count": 153157, "filtered": 152737, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.016}
{"n": 13, "mod": 512, "split": 71, "count": 66406, "filtered": 66115, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.859}
{"n": 13, "mod": 512, "split": 72, "count": 410589, "filtered": 410049, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 15.484}
{"n": 13, "mod": 512, "split": 73, "count": 297524, "filtered": 297119, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.062}
{"n": 13, "mod": 512, "split": 74, "count": 175790, "filtered": 175266, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.969}
{"n": 13, "mod": 512, "split": 75, "count": 256692, "filtered": 255988, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.938}
{"n": 13, "mod": 512, "split": 76, "count": 248551, "filtered": 248099, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.5}
{"n": 13, "mod": 512, "split": 77, "count": 145043, "filtered": 144321, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.125}
{"n": 13, "mod": 512, "split": 78, "count": 225914, "filtered": 225257, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.063}
{"n": 13, "mod": 512, "split": 79, "count": 67429, "filtered": 67219, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.766}
{"n": 13, "mod": 512, "split": 80, "count": 114714, "filtered": 114314, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.687}
{"n": 13, "mod": 512, "split": 81, "count": 151977, "filtered": 151647, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.875}
{"n": 13, "mod": 512, "split": 82, "count": 179291, "filtered": 178381, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.5}
{"n": 13, "mod": 512, "split": 83, "count": 378656, "filtered": 377917, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 14.188}
{"n": 13, "mod": 512, "split": 84, "count": 347001, "filtered": 346187, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 13.422}
{"n": 13, "mod": 512, "split": 85, "count": 319027, "filtered": 318242, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.625}
{"n": 13, "mod": 512, "split": 86, "count": 179744, "filtered": 178998, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.343}
{"n": 13, "mod": 512, "split": 87, "count": 109232, "filtered": 108853, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.437}
{"n": 13, "mod": 512, "split": 88, "count": 65664, "filtered": 65386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.734}
{"n": 13, "mod": 512, "split": 89, "count": 113155, "filtered": 112967, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.359}
{"n": 13, "mod": 512, "split": 90, "count": 211181, "filtered": 210466, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.765}
{"n": 13, "mod": 512, "split": 91, "count": 189343, "filtered": 188722, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.562}
{"n": 13, "mod": 512, "split": 92, "count": 94757, "filtered": 94479, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.781}
{"n": 13, "mod": 512, "split": 93, "count": 189343, "filtered": 188901, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.235}
{"n": 13, "mod": 512, "split": 94, "count": 96567, "filtered": 96020, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.266}
{"n": 13, "mod": 512, "split": 95, "count": 72460, "filtered": 72037, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.313}
{"n": 13, "mod": 512, "split": 96, "count": 145019, "filtered": 144680, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.875}
{"n": 13, "mod": 512, "split": 97, "count": 194880, "filtered": 194301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.61}
{"n": 13, "mod": 512, "split": 98, "count": 163595, "filtered": 162856, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.86}
{"n": 13, "mod": 512, "split": 99, "count": 169735, "filtered": 169042, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.953}
{"n": 13, "mod": 512, "split": 100, "count": 202993, "filtered": 202462, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.985}
{"n": 13, "mod": 512, "split": 101, "count": 219911, "filtered": 219243, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.719}
{"n": 13, "mod": 512, "split": 102, "count": 190584, "filtered": 189789, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.938}
{"n": 13, "mod": 512, "split": 103, "count": 140412, "filtered": 140021, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.734}
{"n": 13, "mod": 512, "split": 104, "count": 203310, "filtered": 202934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.672}
{"n": 13, "mod": 512, "split": 105, "count": 250559, "filtered": 250111, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.515}
{"n": 13, "mod": 512, "split": 106, "count": 225301, "filtered": 224796, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.719}
{"n": 13, "mod": 512, "split": 107, "count": 80001, "filtered": 79840, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.203}
{"n": 13, "mod": 512, "split": 108, "count": 244874, "filtered": 244212, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.5}
{"n": 13, "mod": 512, "split": 109, "count": 192213, "filtered": 191442, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.781}
{"n": 13, "mod": 512, "split": 110, "count": 126996, "filtered": 126773, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.844}
{"n": 13, "mod": 512, "split": 111, "count": 137318, "filtered": 136752, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.562}
{"n": 13, "mod": 512, "split": 112, "count": 122572, "filtered": 122152, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.922}
{"n": 13, "mod": 512, "split": 113, "count": 299484, "filtered": 299068, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.047}
{"n": 13, "mod": 512, "split": 114, "count": 325078, "filtered": 324659, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.125}
{"n": 13, "mod": 512, "split": 115, "count": 134304, "filtered": 133636, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.64}
{"n": 13, "mod": 512, "split": 116, "count": 143237, "filtered": 142778, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.406}
{"n": 13, "mod": 512, "split": 117, "count": 146293, "filtered": 145793, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.813}
{"n": 13, "mod": 512, "split": 118, "count": 148300, "filtered": 147938, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.766}
{"n": 13, "mod": 512, "split": 119, "count": 230658, "filtered": 230195, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.531}
{"n": 13, "mod": 512, "split": 120, "count": 121617, "filtered": 121363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.609}
{"n": 13, "mod": 512, "split": 121, "count": 305814, "filtered": 305218, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.281}
{"n": 13, "mod": 512, "split": 122, "count": 176228, "filtered": 175672, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.031}
{"n": 13, "mod": 512, "split": 123, "count": 190600, "filtered": 190411, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.109}
{"n": 13, "mod": 512, "split": 124, "count": 148614, "filtered": 148087, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.906}
{"n": 13, "mod": 512, "split": 125, "count": 219908, "filtered": 219523, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.219}
{"n": 13, "mod": 512, "split": 126, "count": 103382, "filtered": 103204, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.078}
{"n": 13, "mod": 512, "split": 127, "count": 239825, "filtered": 239404, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.031}
{"n": 13, "mod": 512, "split": 128, "count": 240474, "filtered": 239822, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.172}
{"n": 13, "mod": 512, "split": 129, "count": 186602, "filtered": 186151, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.094}
{"n": 13, "mod": 512, "split": 130, "count": 274367, "filtered": 273845, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.406}
{"n": 13, "mod": 512, "split": 131, "count": 238978, "filtered": 238016, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.328}
{"n": 13, "mod": 512, "split": 132, "count": 448973, "filtered": 448504, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 16.5}
{"n": 13, "mod": 512, "split": 133, "count": 367337, "filtered": 366907, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 13.563}
{"n": 13, "mod": 512, "split": 134, "count": 165539, "filtered": 165173, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.359}
{"n": 13, "mod": 512, "split": 135, "count": 168345, "filtered": 167968, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.141}
{"n": 13, "mod": 512, "split": 136, "count": 159263, "filtered": 158945, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.875}
{"n": 13, "mod": 512, "split": 137, "count": 134458, "filtered": 134024, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.219}
{"n": 13, "mod": 512, "split": 138, "count": 163902, "filtered": 163562, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.203}
{"n": 13, "mod": 512, "split": 139, "count": 140090, "filtered": 139633, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.469}
{"n": 13, "mod": 512, "split": 140, "count": 175436, "filtered": 175117, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.625}
{"n": 13, "mod": 512, "split": 141, "count": 331865, "filtered": 331387, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.016}
{"n": 13, "mod": 512, "split": 142, "count": 214725, "filtered": 214444, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.813}
{"n": 13, "mod": 512, "split": 143, "count": 350755, "filtered": 350326, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 13.032}
{"n": 13, "mod": 512, "split": 144, "count": 261229, "filtered": 260535, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.141}
{"n": 13, "mod": 512, "split": 145, "count": 164189, "filtered": 163946, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.062}
{"n": 13, "mod": 512, "split": 146, "count": 128233, "filtered": 127889, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.0}
{"n": 13, "mod": 512, "split": 147, "count": 117168, "filtered": 116622, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.875}
{"n": 13, "mod": 512, "split": 148, "count": 84007, "filtered": 83430, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.781}
{"n": 13, "mod": 512, "split": 149, "count": 104890, "filtered": 104643, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.141}
{"n": 13, "mod": 512, "split": 150, "count": 156172, "filtered": 155651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.985}
{"n": 13, "mod": 512, "split": 151, "count": 144065, "filtered": 143482, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.61}
{"n": 13, "mod": 512, "split": 152, "count": 276360, "filtered": 275580, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.703}
{"n": 13, "mod": 512, "split": 153, "count": 117398, "filtered": 117051, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.516}
{"n": 13, "mod": 512, "split": 154, "count": 81505, "filtered": 81336, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.109}
{"n": 13, "mod": 512, "split": 155, "count": 162183, "filtered": 161865, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.156}
{"n": 13, "mod": 512, "split": 156, "count": 111320, "filtered": 111142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.109}
{"n": 13, "mod": 512, "split": 157, "count": 122091, "filtered": 121850, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.625}
{"n": 13, "mod": 512, "split": 158, "count": 166100, "filtered": 165841, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.125}
{"n": 13, "mod": 512, "split": 159, "count": 219546, "filtered": 219294, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.984}
{"n": 13, "mod": 512, "split": 160, "count": 295109, "filtered": 294808, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.015}
{"n": 13, "mod": 512, "split": 161, "count": 208427, "filtered": 208266, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.765}
{"n": 13, "mod": 512, "split": 162, "count": 174229, "filtered": 173912, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.687}
{"n": 13, "mod": 512, "split": 163, "count": 138150, "filtered": 137979, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.282}
{"n": 13, "mod": 512, "split": 164, "count": 134892, "filtered": 134747, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.047}
{"n": 13, "mod": 512, "split": 165, "count": 266346, "filtered": 265703, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.625}
{"n": 13, "mod": 512, "split": 166, "count": 202082, "filtered": 201536, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.937}
{"n": 13, "mod": 512, "split": 167, "count": 134496, "filtered": 134180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.25}
{"n": 13, "mod": 512, "split": 168, "count": 120975, "filtered": 120856, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.562}
{"n": 13, "mod": 512, "split": 169, "count": 240564, "filtered": 240364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.625}
{"n": 13, "mod": 512, "split": 170, "count": 125956, "filtered": 125708, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.875}
{"n": 13, "mod": 512, "split": 171, "count": 127356, "filtered": 127262, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.532}
{"n": 13, "mod": 512, "split": 172, "count": 166641, "filtered": 166449, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.203}
{"n": 13, "mod": 512, "split": 173, "count": 164153, "filtered": 163895, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.234}
{"n": 13, "mod": 512, "split": 174, "count": 296998, "filtered": 296733, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.968}
{"n": 13, "mod": 512, "split": 175, "count": 129266, "filtered": 128974, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.047}
{"n": 13, "mod": 512, "split": 176, "count": 161282, "filtered": 161117, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.047}
{"n": 13, "mod": 512, "split": 177, "count": 211208, "filtered": 210850, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.031}
{"n": 13, "mod": 512, "split": 178, "count": 193147, "filtered": 193019, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.187}
{"n": 13, "mod": 512, "split": 179, "count": 316617, "filtered": 316416, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.437}
{"n": 13, "mod": 512, "split": 180, "count": 289584, "filtered": 289419, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.719}
{"n": 13, "mod": 512, "split": 181, "count": 251879, "filtered": 251600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.562}
{"n": 13, "mod": 512, "split": 182, "count": 204744, "filtered": 204494, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.688}
{"n": 13, "mod": 512, "split": 183, "count": 350316, "filtered": 349759, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.875}
{"n": 13, "mod": 512, "split": 184, "count": 142850, "filtered": 142644, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.25}
{"n": 13, "mod": 512, "split": 185, "count": 203121, "filtered": 202919, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.547}
{"n": 13, "mod": 512, "split": 186, "count": 85478, "filtered": 85343, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.203}
{"n": 13, "mod": 512, "split": 187, "count": 205518, "filtered": 205379, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.593}
{"n": 13, "mod": 512, "split": 188, "count": 179490, "filtered": 179167, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.047}
{"n": 13, "mod": 512, "split": 189, "count": 163793, "filtered": 163525, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.266}
{"n": 13, "mod": 512, "split": 190, "count": 125379, "filtered": 125019, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.063}
{"n": 13, "mod": 512, "split": 191, "count": 217900, "filtered": 217548, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.563}
{"n": 13, "mod": 512, "split": 192, "count": 231445, "filtered": 230851, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.031}
{"n": 13, "mod": 512, "split": 193, "count": 233157, "filtered": 232867, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.782}
{"n": 13, "mod": 512, "split": 194, "count": 165429, "filtered": 165037, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.516}
{"n": 13, "mod": 512, "split": 195, "count": 273079, "filtered": 272632, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.218}
{"n": 13, "mod": 512, "split": 196, "count": 258108, "filtered": 257453, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.125}
{"n": 13, "mod": 512, "split": 197, "count": 200631, "filtered": 200301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.5}
{"n": 13, "mod": 512, "split": 198, "count": 222792, "filtered": 222118, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.938}
{"n": 13, "mod": 512, "split": 199, "count": 183725, "filtered": 183209, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.36}
{"n": 13, "mod": 512, "split": 200, "count": 151532, "filtered": 151468, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.625}
{"n": 13, "mod": 512, "split": 201, "count": 48732, "filtered": 48592, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.031}
{"n": 13, "mod": 512, "split": 202, "count": 166707, "filtered": 166293, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.719}
{"n": 13, "mod": 512, "split": 203, "count": 189406, "filtered": 189104, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.265}
{"n": 13, "mod": 512, "split": 204, "count": 161364, "filtered": 160562, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.766}
{"n": 13, "mod": 512, "split": 205, "count": 258282, "filtered": 257784, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.875}
{"n": 13, "mod": 512, "split": 206, "count": 168258, "filtered": 167874, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.594}
{"n": 13, "mod": 512, "split": 207, "count": 128877, "filtered": 128234, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.625}
{"n": 13, "mod": 512, "split": 208, "count": 181879, "filtered": 181447, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.859}
{"n": 13, "mod": 512, "split": 209, "count": 105555, "filtered": 105066, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.454}
{"n": 13, "mod": 512, "split": 210, "count": 127523, "filtered": 127123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.094}
{"n": 13, "mod": 512, "split": 211, "count": 91164, "filtered": 90934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.563}
{"n": 13, "mod": 512, "split": 212, "count": 91835, "filtered": 91753, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.469}
{"n": 13, "mod": 512, "split": 213, "count": 98690, "filtered": 98402, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.078}
{"n": 13, "mod": 512, "split": 214, "count": 142020, "filtered": 141706, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.563}
{"n": 13, "mod": 512, "split": 215, "count": 193163, "filtered": 192592, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.406}
{"n": 13, "mod": 512, "split": 216, "count": 161437, "filtered": 161333, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.828}
{"n": 13, "mod": 512, "split": 217, "count": 217401, "filtered": 217115, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.062}
{"n": 13, "mod": 512, "split": 218, "count": 159586, "filtered": 159248, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.078}
{"n": 13, "mod": 512, "split": 219, "count": 210814, "filtered": 210234, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.234}
{"n": 13, "mod": 512, "split": 220, "count": 132902, "filtered": 132483, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.343}
{"n": 13, "mod": 512, "split": 221, "count": 158817, "filtered": 158461, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.11}
{"n": 13, "mod": 512, "split": 222, "count": 148069, "filtered": 147773, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.469}
{"n": 13, "mod": 512, "split": 223, "count": 164347, "filtered": 163721, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.703}
{"n": 13, "mod": 512, "split": 224, "count": 132087, "filtered": 131240, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.828}
{"n": 13, "mod": 512, "split": 225, "count": 167849, "filtered": 167446, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.531}
{"n": 13, "mod": 512, "split": 226, "count": 111534, "filtered": 111227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.453}
{"n": 13, "mod": 512, "split": 227, "count": 153996, "filtered": 153678, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.0}
{"n": 13, "mod": 512, "split": 228, "count": 162092, "filtered": 161884, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.032}
{"n": 13, "mod": 512, "split": 229, "count": 124126, "filtered": 123938, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.812}
{"n": 13, "mod": 512, "split": 230, "count": 172709, "filtered": 172439, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.656}
{"n": 13, "mod": 512, "split": 231, "count": 237286, "filtered": 236936, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.984}
{"n": 13, "mod": 512, "split": 232, "count": 167034, "filtered": 166567, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.61}
{"n": 13, "mod": 512, "split": 233, "count": 177460, "filtered": 177023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.0}
{"n": 13, "mod": 512, "split": 234, "count": 191960, "filtered": 191835, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.032}
{"n": 13, "mod": 512, "split": 235, "count": 172185, "filtered": 171941, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.687}
{"n": 13, "mod": 512, "split": 236, "count": 165372, "filtered": 165082, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.359}
{"n": 13, "mod": 512, "split": 237, "count": 185532, "filtered": 185036, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.375}
{"n": 13, "mod": 512, "split": 238, "count": 208950, "filtered": 208702, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.719}
{"n": 13, "mod": 512, "split": 239, "count": 182913, "filtered": 182315, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.453}
{"n": 13, "mod": 512, "split": 240, "count": 168293, "filtered": 167905, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.578}
{"n": 13, "mod": 512, "split": 241, "count": 257055, "filtered": 256730, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.454}
{"n": 13, "mod": 512, "split": 242, "count": 293366, "filtered": 292900, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.0}
{"n": 13, "mod": 512, "split": 243, "count": 221220, "filtered": 220698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.563}
{"n": 13, "mod": 512, "split": 244, "count": 144358, "filtered": 143629, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.219}
{"n": 13, "mod": 512, "split": 245, "count": 102591, "filtered": 102248, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.344}
{"n": 13, "mod": 512, "split": 246, "count": 165134, "filtered": 164756, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.39}
{"n": 13, "mod": 512, "split": 247, "count": 218153, "filtered": 217724, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.328}
{"n": 13, "mod": 512, "split": 248, "count": 123650, "filtered": 123203, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.047}
{"n": 13, "mod": 512, "split": 249, "count": 270087, "filtered": 269687, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.891}
{"n": 13, "mod": 512, "split": 250, "count": 124971, "filtered": 124633, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.031}
{"n": 13, "mod": 512, "split": 251, "count": 78561, "filtered": 78250, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.281}
{"n": 13, "mod": 512, "split": 252, "count": 136973, "filtered": 136698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.25}
{"n": 13, "mod": 512, "split": 253, "count": 100325, "filtered": 100145, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.86}
{"n": 13, "mod": 512, "split": 254, "count": 147692, "filtered": 147360, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.656}
{"n": 13, "mod": 512, "split": 255, "count": 215899, "filtered": 215202, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.75}
{"n": 13, "mod": 512, "split": 256, "count": 113192, "filtered": 112939, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.281}
{"n": 13, "mod": 512, "split": 257, "count": 140239, "filtered": 139986, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.219}
{"n": 13, "mod": 512, "split": 258, "count": 134015, "filtered": 133820, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.031}
{"n": 13, "mod": 512, "split": 259, "count": 175716, "filtered": 175350, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.546}
{"n": 13, "mod": 512, "split": 260, "count": 55598, "filtered": 55509, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.188}
{"n": 13, "mod": 512, "split": 261, "count": 100722, "filtered": 100623, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.891}
{"n": 13, "mod": 512, "split": 262, "count": 88719, "filtered": 88534, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.5}
{"n": 13, "mod": 512, "split": 263, "count": 104847, "filtered": 104685, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.047}
{"n": 13, "mod": 512, "split": 264, "count": 183579, "filtered": 183314, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.875}
{"n": 13, "mod": 512, "split": 265, "count": 77394, "filtered": 77135, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.0}
{"n": 13, "mod": 512, "split": 266, "count": 129224, "filtered": 128988, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.828}
{"n": 13, "mod": 512, "split": 267, "count": 149830, "filtered": 149252, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.187}
{"n": 13, "mod": 512, "split": 268, "count": 181817, "filtered": 181330, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.093}
{"n": 13, "mod": 512, "split": 269, "count": 215522, "filtered": 214825, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.203}
{"n": 13, "mod": 512, "split": 270, "count": 59377, "filtered": 58901, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.704}
{"n": 13, "mod": 512, "split": 271, "count": 242396, "filtered": 241921, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.14}
{"n": 13, "mod": 512, "split": 272, "count": 330008, "filtered": 329130, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.437}
{"n": 13, "mod": 512, "split": 273, "count": 192047, "filtered": 191865, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.0}
{"n": 13, "mod": 512, "split": 274, "count": 188690, "filtered": 188307, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.125}
{"n": 13, "mod": 512, "split": 275, "count": 244483, "filtered": 244193, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.844}
{"n": 13, "mod": 512, "split": 276, "count": 205222, "filtered": 204661, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.734}
{"n": 13, "mod": 512, "split": 277, "count": 139850, "filtered": 139616, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.407}
{"n": 13, "mod": 512, "split": 278, "count": 231297, "filtered": 230861, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.672}
{"n": 13, "mod": 512, "split": 279, "count": 165953, "filtered": 165648, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.438}
{"n": 13, "mod": 512, "split": 280, "count": 168053, "filtered": 167787, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.375}
{"n": 13, "mod": 512, "split": 281, "count": 191327, "filtered": 190907, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.203}
{"n": 13, "mod": 512, "split": 282, "count": 209946, "filtered": 209613, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.828}
{"n": 13, "mod": 512, "split": 283, "count": 185815, "filtered": 185294, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.328}
{"n": 13, "mod": 512, "split": 284, "count": 350962, "filtered": 350581, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 13.0}
{"n": 13, "mod": 512, "split": 285, "count": 122851, "filtered": 122489, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.735}
{"n": 13, "mod": 512, "split": 286, "count": 124496, "filtered": 124142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.797}
{"n": 13, "mod": 512, "split": 287, "count": 207327, "filtered": 207093, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.703}
{"n": 13, "mod": 512, "split": 288, "count": 117539, "filtered": 117191, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.625}
{"n": 13, "mod": 512, "split": 289, "count": 189581, "filtered": 189255, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.094}
{"n": 13, "mod": 512, "split": 290, "count": 218673, "filtered": 218050, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.812}
{"n": 13, "mod": 512, "split": 291, "count": 149334, "filtered": 148997, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.672}
{"n": 13, "mod": 512, "split": 292, "count": 224097, "filtered": 223932, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.125}
{"n": 13, "mod": 512, "split": 293, "count": 206686, "filtered": 206189, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.75}
{"n": 13, "mod": 512, "split": 294, "count": 194499, "filtered": 194282, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.422}
{"n": 13, "mod": 512, "split": 295, "count": 166184, "filtered": 165850, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.344}
{"n": 13, "mod": 512, "split": 296, "count": 185143, "filtered": 184516, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.593}
{"n": 13, "mod": 512, "split": 297, "count": 267746, "filtered": 267070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.407}
{"n": 13, "mod": 512, "split": 298, "count": 166582, "filtered": 166094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.797}
{"n": 13, "mod": 512, "split": 299, "count": 182736, "filtered": 182277, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.125}
{"n": 13, "mod": 512, "split": 300, "count": 136334, "filtered": 135235, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.375}
{"n": 13, "mod": 512, "split": 301, "count": 253353, "filtered": 252920, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.719}
{"n": 13, "mod": 512, "split": 302, "count": 159303, "filtered": 159050, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.828}
{"n": 13, "mod": 512, "split": 303, "count": 161466, "filtered": 161023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.469}
{"n": 13, "mod": 512, "split": 304, "count": 181460, "filtered": 180946, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.219}
{"n": 13, "mod": 512, "split": 305, "count": 141246, "filtered": 140877, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.765}
{"n": 13, "mod": 512, "split": 306, "count": 231056, "filtered": 230452, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.109}
{"n": 13, "mod": 512, "split": 307, "count": 191017, "filtered": 190094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.11}
{"n": 13, "mod": 512, "split": 308, "count": 164254, "filtered": 163758, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.703}
{"n": 13, "mod": 512, "split": 309, "count": 117292, "filtered": 116934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.906}
{"n": 13, "mod": 512, "split": 310, "count": 139012, "filtered": 138617, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.593}
{"n": 13, "mod": 512, "split": 311, "count": 58508, "filtered": 58000, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.812}
{"n": 13, "mod": 512, "split": 312, "count": 242229, "filtered": 241563, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.484}
{"n": 13, "mod": 512, "split": 313, "count": 105693, "filtered": 105289, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.375}
{"n": 13, "mod": 512, "split": 314, "count": 131633, "filtered": 131104, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.547}
{"n": 13, "mod": 512, "split": 315, "count": 177711, "filtered": 177062, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.953}
{"n": 13, "mod": 512, "split": 316, "count": 117441, "filtered": 117040, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.765}
{"n": 13, "mod": 512, "split": 317, "count": 121144, "filtered": 120499, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.188}
{"n": 13, "mod": 512, "split": 318, "count": 100729, "filtered": 100407, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.125}
{"n": 13, "mod": 512, "split": 319, "count": 97395, "filtered": 96924, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.188}
{"n": 13, "mod": 512, "split": 320, "count": 158412, "filtered": 157749, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.563}
{"n": 13, "mod": 512, "split": 321, "count": 86408, "filtered": 85933, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.766}
{"n": 13, "mod": 512, "split": 322, "count": 71949, "filtered": 71756, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.969}
{"n": 13, "mod": 512, "split": 323, "count": 122754, "filtered": 122299, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.062}
{"n": 13, "mod": 512, "split": 324, "count": 82616, "filtered": 82364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.344}
{"n": 13, "mod": 512, "split": 325, "count": 119395, "filtered": 118912, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.985}
{"n": 13, "mod": 512, "split": 326, "count": 233342, "filtered": 233030, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.766}
{"n": 13, "mod": 512, "split": 327, "count": 168363, "filtered": 167883, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.625}
{"n": 13, "mod": 512, "split": 328, "count": 206667, "filtered": 206219, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.984}
{"n": 13, "mod": 512, "split": 329, "count": 102203, "filtered": 101937, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.984}
{"n": 13, "mod": 512, "split": 330, "count": 213441, "filtered": 213221, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.891}
{"n": 13, "mod": 512, "split": 331, "count": 147712, "filtered": 147342, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.016}
{"n": 13, "mod": 512, "split": 332, "count": 126279, "filtered": 125987, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.937}
{"n": 13, "mod": 512, "split": 333, "count": 176168, "filtered": 175996, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.485}
{"n": 13, "mod": 512, "split": 334, "count": 162813, "filtered": 162585, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.203}
{"n": 13, "mod": 512, "split": 335, "count": 98114, "filtered": 97781, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.875}
{"n": 13, "mod": 512, "split": 336, "count": 241045, "filtered": 240733, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.703}
{"n": 13, "mod": 512, "split": 337, "count": 169597, "filtered": 169262, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.422}
{"n": 13, "mod": 512, "split": 338, "count": 170759, "filtered": 170258, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.656}
{"n": 13, "mod": 512, "split": 339, "count": 139859, "filtered": 138779, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.407}
{"n": 13, "mod": 512, "split": 340, "count": 133794, "filtered": 133358, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.453}
{"n": 13, "mod": 512, "split": 341, "count": 228711, "filtered": 228355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.515}
{"n": 13, "mod": 512, "split": 342, "count": 131037, "filtered": 130601, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.219}
{"n": 13, "mod": 512, "split": 343, "count": 181474, "filtered": 181056, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.172}
{"n": 13, "mod": 512, "split": 344, "count": 194333, "filtered": 194169, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.203}
{"n": 13, "mod": 512, "split": 345, "count": 127840, "filtered": 127304, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.188}
{"n": 13, "mod": 512, "split": 346, "count": 75385, "filtered": 74933, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.485}
{"n": 13, "mod": 512, "split": 347, "count": 143062, "filtered": 142622, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.844}
{"n": 13, "mod": 512, "split": 348, "count": 105206, "filtered": 104791, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.375}
{"n": 13, "mod": 512, "split": 349, "count": 93308, "filtered": 92784, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.031}
{"n": 13, "mod": 512, "split": 350, "count": 149358, "filtered": 148838, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.031}
{"n": 13, "mod": 512, "split": 351, "count": 106001, "filtered": 105524, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.437}
{"n": 13, "mod": 512, "split": 352, "count": 168931, "filtered": 168299, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.922}
{"n": 13, "mod": 512, "split": 353, "count": 141217, "filtered": 140759, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.5}
{"n": 13, "mod": 512, "split": 354, "count": 211387, "filtered": 210767, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.187}
{"n": 13, "mod": 512, "split": 355, "count": 143518, "filtered": 143068, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.516}
{"n": 13, "mod": 512, "split": 356, "count": 109296, "filtered": 108934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.453}
{"n": 13, "mod": 512, "split": 357, "count": 340165, "filtered": 339587, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.765}
{"n": 13, "mod": 512, "split": 358, "count": 176941, "filtered": 176564, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.031}
{"n": 13, "mod": 512, "split": 359, "count": 213284, "filtered": 212805, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.344}
{"n": 13, "mod": 512, "split": 360, "count": 73338, "filtered": 73041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 2.984}
{"n": 13, "mod": 512, "split": 361, "count": 120677, "filtered": 120178, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.031}
{"n": 13, "mod": 512, "split": 362, "count": 70999, "filtered": 70567, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.187}
{"n": 13, "mod": 512, "split": 363, "count": 128097, "filtered": 127682, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.25}
{"n": 13, "mod": 512, "split": 364, "count": 120489, "filtered": 120142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.812}
{"n": 13, "mod": 512, "split": 365, "count": 183334, "filtered": 182882, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.312}
{"n": 13, "mod": 512, "split": 366, "count": 157992, "filtered": 157678, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.109}
{"n": 13, "mod": 512, "split": 367, "count": 147515, "filtered": 147343, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.562}
{"n": 13, "mod": 512, "split": 368, "count": 157671, "filtered": 157311, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.204}
{"n": 13, "mod": 512, "split": 369, "count": 212581, "filtered": 212437, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.609}
{"n": 13, "mod": 512, "split": 370, "count": 215949, "filtered": 215531, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.094}
{"n": 13, "mod": 512, "split": 371, "count": 176493, "filtered": 175622, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.391}
{"n": 13, "mod": 512, "split": 372, "count": 112055, "filtered": 111521, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.828}
{"n": 13, "mod": 512, "split": 373, "count": 201774, "filtered": 201418, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.844}
{"n": 13, "mod": 512, "split": 374, "count": 206565, "filtered": 206020, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.312}
{"n": 13, "mod": 512, "split": 375, "count": 243107, "filtered": 242430, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.703}
{"n": 13, "mod": 512, "split": 376, "count": 133754, "filtered": 133241, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.187}
{"n": 13, "mod": 512, "split": 377, "count": 238117, "filtered": 237462, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.359}
{"n": 13, "mod": 512, "split": 378, "count": 225000, "filtered": 224533, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.593}
{"n": 13, "mod": 512, "split": 379, "count": 272693, "filtered": 271988, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.672}
{"n": 13, "mod": 512, "split": 380, "count": 201073, "filtered": 200503, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.141}
{"n": 13, "mod": 512, "split": 381, "count": 189039, "filtered": 188454, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.735}
{"n": 13, "mod": 512, "split": 382, "count": 133850, "filtered": 133424, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.36}
{"n": 13, "mod": 512, "split": 383, "count": 161041, "filtered": 160808, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.11}
{"n": 13, "mod": 512, "split": 384, "count": 228494, "filtered": 228145, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.719}
{"n": 13, "mod": 512, "split": 385, "count": 193588, "filtered": 193242, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.437}
{"n": 13, "mod": 512, "split": 386, "count": 104368, "filtered": 104155, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.0}
{"n": 13, "mod": 512, "split": 387, "count": 85659, "filtered": 85283, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.593}
{"n": 13, "mod": 512, "split": 388, "count": 122483, "filtered": 121853, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.172}
{"n": 13, "mod": 512, "split": 389, "count": 121389, "filtered": 120772, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.188}
{"n": 13, "mod": 512, "split": 390, "count": 298915, "filtered": 298153, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.656}
{"n": 13, "mod": 512, "split": 391, "count": 198836, "filtered": 198398, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.579}
{"n": 13, "mod": 512, "split": 392, "count": 279243, "filtered": 278705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.687}
{"n": 13, "mod": 512, "split": 393, "count": 162086, "filtered": 161677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.344}
{"n": 13, "mod": 512, "split": 394, "count": 249308, "filtered": 248770, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.797}
{"n": 13, "mod": 512, "split": 395, "count": 110456, "filtered": 110095, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.375}
{"n": 13, "mod": 512, "split": 396, "count": 190119, "filtered": 189830, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.313}
{"n": 13, "mod": 512, "split": 397, "count": 335533, "filtered": 335158, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.312}
{"n": 13, "mod": 512, "split": 398, "count": 318224, "filtered": 317729, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.234}
{"n": 13, "mod": 512, "split": 399, "count": 256775, "filtered": 256122, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.016}
{"n": 13, "mod": 512, "split": 400, "count": 379025, "filtered": 378669, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 13.609}
{"n": 13, "mod": 512, "split": 401, "count": 148109, "filtered": 147756, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.719}
{"n": 13, "mod": 512, "split": 402, "count": 73490, "filtered": 73289, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.063}
{"n": 13, "mod": 512, "split": 403, "count": 163540, "filtered": 163361, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.985}
{"n": 13, "mod": 512, "split": 404, "count": 215380, "filtered": 214965, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.203}
{"n": 13, "mod": 512, "split": 405, "count": 405542, "filtered": 404831, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 15.031}
{"n": 13, "mod": 512, "split": 406, "count": 235615, "filtered": 235014, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.281}
{"n": 13, "mod": 512, "split": 407, "count": 145540, "filtered": 145077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.047}
{"n": 13, "mod": 512, "split": 408, "count": 225065, "filtered": 224456, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.766}
{"n": 13, "mod": 512, "split": 409, "count": 257433, "filtered": 256985, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.859}
{"n": 13, "mod": 512, "split": 410, "count": 232898, "filtered": 232202, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.313}
{"n": 13, "mod": 512, "split": 411, "count": 288103, "filtered": 287616, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.828}
{"n": 13, "mod": 512, "split": 412, "count": 223662, "filtered": 223112, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.781}
{"n": 13, "mod": 512, "split": 413, "count": 230736, "filtered": 230377, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.421}
{"n": 13, "mod": 512, "split": 414, "count": 240494, "filtered": 240192, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.922}
{"n": 13, "mod": 512, "split": 415, "count": 208744, "filtered": 208334, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.0}
{"n": 13, "mod": 512, "split": 416, "count": 230027, "filtered": 229607, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.781}
{"n": 13, "mod": 512, "split": 417, "count": 255044, "filtered": 254492, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.782}
{"n": 13, "mod": 512, "split": 418, "count": 138580, "filtered": 138228, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.531}
{"n": 13, "mod": 512, "split": 419, "count": 372195, "filtered": 371490, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 14.203}
{"n": 13, "mod": 512, "split": 420, "count": 241628, "filtered": 241255, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.141}
{"n": 13, "mod": 512, "split": 421, "count": 104533, "filtered": 104165, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.344}
{"n": 13, "mod": 512, "split": 422, "count": 137793, "filtered": 137519, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.328}
{"n": 13, "mod": 512, "split": 423, "count": 122065, "filtered": 121698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.922}
{"n": 13, "mod": 512, "split": 424, "count": 133478, "filtered": 133041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.407}
{"n": 13, "mod": 512, "split": 425, "count": 215439, "filtered": 215194, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.875}
{"n": 13, "mod": 512, "split": 426, "count": 171638, "filtered": 171168, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.594}
{"n": 13, "mod": 512, "split": 427, "count": 161843, "filtered": 161470, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.219}
{"n": 13, "mod": 512, "split": 428, "count": 219730, "filtered": 219318, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.156}
{"n": 13, "mod": 512, "split": 429, "count": 160767, "filtered": 160533, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.938}
{"n": 13, "mod": 512, "split": 430, "count": 281181, "filtered": 280488, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.86}
{"n": 13, "mod": 512, "split": 431, "count": 202026, "filtered": 201741, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.64}
{"n": 13, "mod": 512, "split": 432, "count": 196585, "filtered": 196213, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.422}
{"n": 13, "mod": 512, "split": 433, "count": 231496, "filtered": 231230, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.375}
{"n": 13, "mod": 512, "split": 434, "count": 169075, "filtered": 168930, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.422}
{"n": 13, "mod": 512, "split": 435, "count": 157040, "filtered": 156870, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.781}
{"n": 13, "mod": 512, "split": 436, "count": 372417, "filtered": 372093, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 13.812}
{"n": 13, "mod": 512, "split": 437, "count": 290846, "filtered": 290318, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.094}
{"n": 13, "mod": 512, "split": 438, "count": 183341, "filtered": 182849, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.172}
{"n": 13, "mod": 512, "split": 439, "count": 174739, "filtered": 174523, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.75}
{"n": 13, "mod": 512, "split": 440, "count": 156257, "filtered": 156059, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.812}
{"n": 13, "mod": 512, "split": 441, "count": 251514, "filtered": 251213, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.781}
{"n": 13, "mod": 512, "split": 442, "count": 326828, "filtered": 326368, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.375}
{"n": 13, "mod": 512, "split": 443, "count": 278086, "filtered": 277406, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.797}
{"n": 13, "mod": 512, "split": 444, "count": 156476, "filtered": 155944, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.265}
{"n": 13, "mod": 512, "split": 445, "count": 205364, "filtered": 204463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.515}
{"n": 13, "mod": 512, "split": 446, "count": 194744, "filtered": 194339, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.625}
{"n": 13, "mod": 512, "split": 447, "count": 215019, "filtered": 214529, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.516}
{"n": 13, "mod": 512, "split": 448, "count": 203559, "filtered": 202924, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.125}
{"n": 13, "mod": 512, "split": 449, "count": 244085, "filtered": 243542, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.593}
{"n": 13, "mod": 512, "split": 450, "count": 194533, "filtered": 193880, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.859}
{"n": 13, "mod": 512, "split": 451, "count": 202134, "filtered": 201497, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.078}
{"n": 13, "mod": 512, "split": 452, "count": 153658, "filtered": 153419, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.906}
{"n": 13, "mod": 512, "split": 453, "count": 195505, "filtered": 194952, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.922}
{"n": 13, "mod": 512, "split": 454, "count": 175990, "filtered": 175599, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.922}
{"n": 13, "mod": 512, "split": 455, "count": 264797, "filtered": 264152, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.672}
{"n": 13, "mod": 512, "split": 456, "count": 193678, "filtered": 193258, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.797}
{"n": 13, "mod": 512, "split": 457, "count": 297278, "filtered": 296929, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.156}
{"n": 13, "mod": 512, "split": 458, "count": 189157, "filtered": 188667, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.453}
{"n": 13, "mod": 512, "split": 459, "count": 293432, "filtered": 293104, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.625}
{"n": 13, "mod": 512, "split": 460, "count": 329474, "filtered": 329024, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.172}
{"n": 13, "mod": 512, "split": 461, "count": 100706, "filtered": 100424, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.094}
{"n": 13, "mod": 512, "split": 462, "count": 135226, "filtered": 134777, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.469}
{"n": 13, "mod": 512, "split": 463, "count": 95611, "filtered": 95357, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 3.813}
{"n": 13, "mod": 512, "split": 464, "count": 321887, "filtered": 321573, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.094}
{"n": 13, "mod": 512, "split": 465, "count": 324221, "filtered": 323463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 13.359}
{"n": 13, "mod": 512, "split": 466, "count": 215679, "filtered": 214290, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.781}
{"n": 13, "mod": 512, "split": 467, "count": 218232, "filtered": 217460, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.0}
{"n": 13, "mod": 512, "split": 468, "count": 212831, "filtered": 211947, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.735}
{"n": 13, "mod": 512, "split": 469, "count": 258505, "filtered": 257827, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.203}
{"n": 13, "mod": 512, "split": 470, "count": 300161, "filtered": 299338, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 12.0}
{"n": 13, "mod": 512, "split": 471, "count": 294836, "filtered": 294273, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.422}
{"n": 13, "mod": 512, "split": 472, "count": 152635, "filtered": 152311, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.766}
{"n": 13, "mod": 512, "split": 473, "count": 179933, "filtered": 179722, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.906}
{"n": 13, "mod": 512, "split": 474, "count": 203634, "filtered": 203462, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.735}
{"n": 13, "mod": 512, "split": 475, "count": 234238, "filtered": 233730, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.25}
{"n": 13, "mod": 512, "split": 476, "count": 242088, "filtered": 241665, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.187}
{"n": 13, "mod": 512, "split": 477, "count": 179127, "filtered": 178823, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.719}
{"n": 13, "mod": 512, "split": 478, "count": 202193, "filtered": 201705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.875}
{"n": 13, "mod": 512, "split": 479, "count": 216370, "filtered": 215841, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.5}
{"n": 13, "mod": 512, "split": 480, "count": 222723, "filtered": 221803, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.109}
{"n": 13, "mod": 512, "split": 481, "count": 352096, "filtered": 351331, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 13.438}
{"n": 13, "mod": 512, "split": 482, "count": 275720, "filtered": 275347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 10.5}
{"n": 13, "mod": 512, "split": 483, "count": 216466, "filtered": 216041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.422}
{"n": 13, "mod": 512, "split": 484, "count": 138854, "filtered": 138638, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.391}
{"n": 13, "mod": 512, "split": 485, "count": 190583, "filtered": 190187, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.265}
{"n": 13, "mod": 512, "split": 486, "count": 224328, "filtered": 224007, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.594}
{"n": 13, "mod": 512, "split": 487, "count": 263571, "filtered": 263096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.703}
{"n": 13, "mod": 512, "split": 488, "count": 254474, "filtered": 254358, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.172}
{"n": 13, "mod": 512, "split": 489, "count": 181349, "filtered": 180529, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.719}
{"n": 13, "mod": 512, "split": 490, "count": 111770, "filtered": 111565, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.234}
{"n": 13, "mod": 512, "split": 491, "count": 164104, "filtered": 163886, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.203}
{"n": 13, "mod": 512, "split": 492, "count": 157162, "filtered": 156853, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.078}
{"n": 13, "mod": 512, "split": 493, "count": 312279, "filtered": 311792, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.172}
{"n": 13, "mod": 512, "split": 494, "count": 449289, "filtered": 446574, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 17.359}
{"n": 13, "mod": 512, "split": 495, "count": 239997, "filtered": 239465, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.969}
{"n": 13, "mod": 512, "split": 496, "count": 197246, "filtered": 196706, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.734}
{"n": 13, "mod": 512, "split": 497, "count": 104033, "filtered": 103686, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.281}
{"n": 13, "mod": 512, "split": 498, "count": 196202, "filtered": 195870, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.36}
{"n": 13, "mod": 512, "split": 499, "count": 240863, "filtered": 240219, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.188}
{"n": 13, "mod": 512, "split": 500, "count": 254552, "filtered": 254029, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 9.141}
{"n": 13, "mod": 512, "split": 501, "count": 117529, "filtered": 117281, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.625}
{"n": 13, "mod": 512, "split": 502, "count": 346726, "filtered": 346347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.11}
{"n": 13, "mod": 512, "split": 503, "count": 155843, "filtered": 155032, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.312}
{"n": 13, "mod": 512, "split": 504, "count": 219332, "filtered": 218865, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 7.453}
{"n": 13, "mod": 512, "split": 505, "count": 359536, "filtered": 358994, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 11.063}
{"n": 13, "mod": 512, "split": 506, "count": 275468, "filtered": 274651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 8.86}
{"n": 13, "mod": 512, "split": 507, "count": 186975, "filtered": 186583, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 6.422}
{"n": 13, "mod": 512, "split": 508, "count": 122395, "filtered": 122133, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.328}
{"n": 13, "mod": 512, "split": 509, "count": 161145, "filtered": 160922, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.469}
{"n": 13, "mod": 512, "split": 510, "count": 109130, "filtered": 108864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 4.046}
{"n": 13, "mod": 512, "split": 511, "count": 163029, "filtered": 162714, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 5.234}


==> anc/checkpoints/split_screen_n14_mod1024_checkpoint.jsonl <==
{"n": 14, "mod": 1024, "split": 0, "count": 1804182, "filtered": 1803170, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.843}
{"n": 14, "mod": 1024, "split": 1, "count": 1442282, "filtered": 1441241, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.265}
{"n": 14, "mod": 1024, "split": 2, "count": 1027092, "filtered": 1026538, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.656}
{"n": 14, "mod": 1024, "split": 3, "count": 1384600, "filtered": 1383640, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.203}
{"n": 14, "mod": 1024, "split": 4, "count": 1206779, "filtered": 1206028, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.062}
{"n": 14, "mod": 1024, "split": 5, "count": 1711740, "filtered": 1710540, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.516}
{"n": 14, "mod": 1024, "split": 6, "count": 2574376, "filtered": 2572965, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 95.344}
{"n": 14, "mod": 1024, "split": 7, "count": 2523055, "filtered": 2521411, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.719}
{"n": 14, "mod": 1024, "split": 8, "count": 2173773, "filtered": 2171182, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 83.922}
{"n": 14, "mod": 1024, "split": 9, "count": 2039471, "filtered": 2038179, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 77.937}
{"n": 14, "mod": 1024, "split": 10, "count": 2524048, "filtered": 2521364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.829}
{"n": 14, "mod": 1024, "split": 11, "count": 1040258, "filtered": 1039208, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.907}
{"n": 14, "mod": 1024, "split": 12, "count": 1788458, "filtered": 1787011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.719}
{"n": 14, "mod": 1024, "split": 13, "count": 1500174, "filtered": 1499200, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.313}
{"n": 14, "mod": 1024, "split": 14, "count": 1772255, "filtered": 1770623, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.562}
{"n": 14, "mod": 1024, "split": 15, "count": 1459673, "filtered": 1458415, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.922}
{"n": 14, "mod": 1024, "split": 16, "count": 1614598, "filtered": 1613183, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.625}
{"n": 14, "mod": 1024, "split": 17, "count": 2284452, "filtered": 2283048, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 85.562}
{"n": 14, "mod": 1024, "split": 18, "count": 1515254, "filtered": 1514059, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.625}
{"n": 14, "mod": 1024, "split": 19, "count": 1391223, "filtered": 1389747, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.328}
{"n": 14, "mod": 1024, "split": 20, "count": 1071938, "filtered": 1071296, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.484}
{"n": 14, "mod": 1024, "split": 21, "count": 1264054, "filtered": 1263394, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.438}
{"n": 14, "mod": 1024, "split": 22, "count": 1341499, "filtered": 1340723, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.297}
{"n": 14, "mod": 1024, "split": 23, "count": 1429082, "filtered": 1428112, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.5}
{"n": 14, "mod": 1024, "split": 24, "count": 1514883, "filtered": 1513977, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.156}
{"n": 14, "mod": 1024, "split": 25, "count": 1271664, "filtered": 1270749, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.063}
{"n": 14, "mod": 1024, "split": 26, "count": 1302862, "filtered": 1302079, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.953}
{"n": 14, "mod": 1024, "split": 27, "count": 1595168, "filtered": 1594347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.39}
{"n": 14, "mod": 1024, "split": 28, "count": 1143577, "filtered": 1142676, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.563}
{"n": 14, "mod": 1024, "split": 29, "count": 2121647, "filtered": 2121188, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 80.656}
{"n": 14, "mod": 1024, "split": 30, "count": 875971, "filtered": 875531, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 34.328}
{"n": 14, "mod": 1024, "split": 31, "count": 1037963, "filtered": 1036818, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.281}
{"n": 14, "mod": 1024, "split": 32, "count": 1375349, "filtered": 1373741, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.047}
{"n": 14, "mod": 1024, "split": 33, "count": 1345273, "filtered": 1344051, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.953}
{"n": 14, "mod": 1024, "split": 34, "count": 1431563, "filtered": 1430984, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.563}
{"n": 14, "mod": 1024, "split": 35, "count": 927381, "filtered": 926701, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 36.906}
{"n": 14, "mod": 1024, "split": 36, "count": 1391508, "filtered": 1390918, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.312}
{"n": 14, "mod": 1024, "split": 37, "count": 954096, "filtered": 953698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.0}
{"n": 14, "mod": 1024, "split": 38, "count": 978556, "filtered": 977865, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.172}
{"n": 14, "mod": 1024, "split": 39, "count": 1366342, "filtered": 1364916, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.5}
{"n": 14, "mod": 1024, "split": 40, "count": 1067013, "filtered": 1066024, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.953}
{"n": 14, "mod": 1024, "split": 41, "count": 927787, "filtered": 927230, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 36.406}
{"n": 14, "mod": 1024, "split": 42, "count": 1217226, "filtered": 1216633, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.906}
{"n": 14, "mod": 1024, "split": 43, "count": 1315175, "filtered": 1313858, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.781}
{"n": 14, "mod": 1024, "split": 44, "count": 1058642, "filtered": 1057445, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.312}
{"n": 14, "mod": 1024, "split": 45, "count": 1455233, "filtered": 1454629, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.594}
{"n": 14, "mod": 1024, "split": 46, "count": 1492767, "filtered": 1492226, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.625}
{"n": 14, "mod": 1024, "split": 47, "count": 1591775, "filtered": 1589531, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.5}
{"n": 14, "mod": 1024, "split": 48, "count": 1082206, "filtered": 1081756, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.188}
{"n": 14, "mod": 1024, "split": 49, "count": 1050487, "filtered": 1049490, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.078}
{"n": 14, "mod": 1024, "split": 50, "count": 1660078, "filtered": 1658913, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.094}
{"n": 14, "mod": 1024, "split": 51, "count": 1397608, "filtered": 1396857, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.313}
{"n": 14, "mod": 1024, "split": 52, "count": 1374227, "filtered": 1373107, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.719}
{"n": 14, "mod": 1024, "split": 53, "count": 1713434, "filtered": 1712163, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.391}
{"n": 14, "mod": 1024, "split": 54, "count": 1508701, "filtered": 1507023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.297}
{"n": 14, "mod": 1024, "split": 55, "count": 1698856, "filtered": 1698329, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.422}
{"n": 14, "mod": 1024, "split": 56, "count": 1481117, "filtered": 1480420, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.109}
{"n": 14, "mod": 1024, "split": 57, "count": 1741624, "filtered": 1740570, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 68.25}
{"n": 14, "mod": 1024, "split": 58, "count": 990221, "filtered": 989622, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.938}
{"n": 14, "mod": 1024, "split": 59, "count": 1449175, "filtered": 1448688, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.219}
{"n": 14, "mod": 1024, "split": 60, "count": 1099415, "filtered": 1098633, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.406}
{"n": 14, "mod": 1024, "split": 61, "count": 1061679, "filtered": 1061221, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.125}
{"n": 14, "mod": 1024, "split": 62, "count": 1328110, "filtered": 1326934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.532}
{"n": 14, "mod": 1024, "split": 63, "count": 1108839, "filtered": 1108180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.515}
{"n": 14, "mod": 1024, "split": 64, "count": 1028835, "filtered": 1028066, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.296}
{"n": 14, "mod": 1024, "split": 65, "count": 1275595, "filtered": 1274290, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.297}
{"n": 14, "mod": 1024, "split": 66, "count": 1394378, "filtered": 1392561, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.141}
{"n": 14, "mod": 1024, "split": 67, "count": 1235670, "filtered": 1233804, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.093}
{"n": 14, "mod": 1024, "split": 68, "count": 2374053, "filtered": 2372492, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 94.14}
{"n": 14, "mod": 1024, "split": 69, "count": 1418214, "filtered": 1417358, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.047}
{"n": 14, "mod": 1024, "split": 70, "count": 1168699, "filtered": 1166833, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.156}
{"n": 14, "mod": 1024, "split": 71, "count": 1272527, "filtered": 1271578, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.968}
{"n": 14, "mod": 1024, "split": 72, "count": 1615830, "filtered": 1614614, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.875}
{"n": 14, "mod": 1024, "split": 73, "count": 1695830, "filtered": 1694358, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.781}
{"n": 14, "mod": 1024, "split": 74, "count": 1358259, "filtered": 1357152, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.281}
{"n": 14, "mod": 1024, "split": 75, "count": 1198432, "filtered": 1197153, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.125}
{"n": 14, "mod": 1024, "split": 76, "count": 1129843, "filtered": 1128646, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.844}
{"n": 14, "mod": 1024, "split": 77, "count": 1665359, "filtered": 1664540, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.14}
{"n": 14, "mod": 1024, "split": 78, "count": 1296608, "filtered": 1295825, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.891}
{"n": 14, "mod": 1024, "split": 79, "count": 1899256, "filtered": 1898088, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 73.985}
{"n": 14, "mod": 1024, "split": 80, "count": 2049488, "filtered": 2048106, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 80.25}
{"n": 14, "mod": 1024, "split": 81, "count": 1736010, "filtered": 1735445, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.235}
{"n": 14, "mod": 1024, "split": 82, "count": 1482357, "filtered": 1481889, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.234}
{"n": 14, "mod": 1024, "split": 83, "count": 1601781, "filtered": 1600893, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.312}
{"n": 14, "mod": 1024, "split": 84, "count": 1782380, "filtered": 1781558, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 68.266}
{"n": 14, "mod": 1024, "split": 85, "count": 1465273, "filtered": 1464127, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.39}
{"n": 14, "mod": 1024, "split": 86, "count": 1365832, "filtered": 1364746, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.203}
{"n": 14, "mod": 1024, "split": 87, "count": 1310427, "filtered": 1309500, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.375}
{"n": 14, "mod": 1024, "split": 88, "count": 1162231, "filtered": 1161447, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.953}
{"n": 14, "mod": 1024, "split": 89, "count": 1323862, "filtered": 1323139, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.531}
{"n": 14, "mod": 1024, "split": 90, "count": 1113894, "filtered": 1113067, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.5}
{"n": 14, "mod": 1024, "split": 91, "count": 1248916, "filtered": 1247470, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.531}
{"n": 14, "mod": 1024, "split": 92, "count": 1779929, "filtered": 1778861, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.172}
{"n": 14, "mod": 1024, "split": 93, "count": 1290713, "filtered": 1289677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.61}
{"n": 14, "mod": 1024, "split": 94, "count": 1426478, "filtered": 1425218, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.25}
{"n": 14, "mod": 1024, "split": 95, "count": 1684672, "filtered": 1684301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.484}
{"n": 14, "mod": 1024, "split": 96, "count": 1718053, "filtered": 1717016, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.282}
{"n": 14, "mod": 1024, "split": 97, "count": 1561691, "filtered": 1559354, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.407}
{"n": 14, "mod": 1024, "split": 98, "count": 1288610, "filtered": 1287162, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.125}
{"n": 14, "mod": 1024, "split": 99, "count": 1915796, "filtered": 1915069, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 74.703}
{"n": 14, "mod": 1024, "split": 100, "count": 2375551, "filtered": 2374535, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.796}
{"n": 14, "mod": 1024, "split": 101, "count": 2275781, "filtered": 2274946, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 88.938}
{"n": 14, "mod": 1024, "split": 102, "count": 1726730, "filtered": 1725373, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.282}
{"n": 14, "mod": 1024, "split": 103, "count": 1748916, "filtered": 1748005, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.219}
{"n": 14, "mod": 1024, "split": 104, "count": 1431002, "filtered": 1429834, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.734}
{"n": 14, "mod": 1024, "split": 105, "count": 1330926, "filtered": 1330078, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.5}
{"n": 14, "mod": 1024, "split": 106, "count": 1428688, "filtered": 1428211, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.375}
{"n": 14, "mod": 1024, "split": 107, "count": 1375815, "filtered": 1374579, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.438}
{"n": 14, "mod": 1024, "split": 108, "count": 1552922, "filtered": 1551689, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.765}
{"n": 14, "mod": 1024, "split": 109, "count": 1882601, "filtered": 1881517, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 74.484}
{"n": 14, "mod": 1024, "split": 110, "count": 1530060, "filtered": 1528601, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.422}
{"n": 14, "mod": 1024, "split": 111, "count": 2009140, "filtered": 2007632, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 80.828}
{"n": 14, "mod": 1024, "split": 112, "count": 2216919, "filtered": 2215007, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.25}
{"n": 14, "mod": 1024, "split": 113, "count": 1948842, "filtered": 1946036, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 79.531}
{"n": 14, "mod": 1024, "split": 114, "count": 2045964, "filtered": 2044431, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 80.75}
{"n": 14, "mod": 1024, "split": 115, "count": 2160162, "filtered": 2158766, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 85.485}
{"n": 14, "mod": 1024, "split": 116, "count": 2462044, "filtered": 2459758, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.688}
{"n": 14, "mod": 1024, "split": 117, "count": 2467210, "filtered": 2465061, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.593}
{"n": 14, "mod": 1024, "split": 118, "count": 2860289, "filtered": 2858172, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.031}
{"n": 14, "mod": 1024, "split": 119, "count": 2614222, "filtered": 2612594, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.671}
{"n": 14, "mod": 1024, "split": 120, "count": 1929690, "filtered": 1928164, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 74.969}
{"n": 14, "mod": 1024, "split": 121, "count": 2329806, "filtered": 2328826, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 90.734}
{"n": 14, "mod": 1024, "split": 122, "count": 1240521, "filtered": 1238998, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.578}
{"n": 14, "mod": 1024, "split": 123, "count": 1397751, "filtered": 1395734, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.75}
{"n": 14, "mod": 1024, "split": 124, "count": 2349452, "filtered": 2347319, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.782}
{"n": 14, "mod": 1024, "split": 125, "count": 1489675, "filtered": 1488491, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.157}
{"n": 14, "mod": 1024, "split": 126, "count": 1758987, "filtered": 1758407, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.453}
{"n": 14, "mod": 1024, "split": 127, "count": 1874218, "filtered": 1872928, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 73.86}
{"n": 14, "mod": 1024, "split": 128, "count": 1664277, "filtered": 1663146, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.297}
{"n": 14, "mod": 1024, "split": 129, "count": 2190704, "filtered": 2189710, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 85.765}
{"n": 14, "mod": 1024, "split": 130, "count": 1510663, "filtered": 1509188, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.86}
{"n": 14, "mod": 1024, "split": 131, "count": 2032960, "filtered": 2031325, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 79.891}
{"n": 14, "mod": 1024, "split": 132, "count": 1700317, "filtered": 1699125, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.469}
{"n": 14, "mod": 1024, "split": 133, "count": 1864665, "filtered": 1863050, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.813}
{"n": 14, "mod": 1024, "split": 134, "count": 1455294, "filtered": 1453877, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.359}
{"n": 14, "mod": 1024, "split": 135, "count": 2099193, "filtered": 2095635, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 84.766}
{"n": 14, "mod": 1024, "split": 136, "count": 1601322, "filtered": 1599322, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.64}
{"n": 14, "mod": 1024, "split": 137, "count": 1686382, "filtered": 1684768, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.562}
{"n": 14, "mod": 1024, "split": 138, "count": 1590698, "filtered": 1589517, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.281}
{"n": 14, "mod": 1024, "split": 139, "count": 1185135, "filtered": 1182945, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.516}
{"n": 14, "mod": 1024, "split": 140, "count": 1198194, "filtered": 1197166, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.625}
{"n": 14, "mod": 1024, "split": 141, "count": 1252375, "filtered": 1250782, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.187}
{"n": 14, "mod": 1024, "split": 142, "count": 1393377, "filtered": 1391908, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.968}
{"n": 14, "mod": 1024, "split": 143, "count": 1250343, "filtered": 1249417, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.125}
{"n": 14, "mod": 1024, "split": 144, "count": 1178018, "filtered": 1177123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.188}
{"n": 14, "mod": 1024, "split": 145, "count": 1002439, "filtered": 1002029, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.063}
{"n": 14, "mod": 1024, "split": 146, "count": 1495513, "filtered": 1494328, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.422}
{"n": 14, "mod": 1024, "split": 147, "count": 1382440, "filtered": 1382062, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.36}
{"n": 14, "mod": 1024, "split": 148, "count": 1885029, "filtered": 1884017, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 73.312}
{"n": 14, "mod": 1024, "split": 149, "count": 2485237, "filtered": 2478063, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.937}
{"n": 14, "mod": 1024, "split": 150, "count": 1409864, "filtered": 1408497, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.719}
{"n": 14, "mod": 1024, "split": 151, "count": 1387251, "filtered": 1386586, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.094}
{"n": 14, "mod": 1024, "split": 152, "count": 1215696, "filtered": 1215105, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.578}
{"n": 14, "mod": 1024, "split": 153, "count": 1657835, "filtered": 1656696, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.891}
{"n": 14, "mod": 1024, "split": 154, "count": 1767594, "filtered": 1766653, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.125}
{"n": 14, "mod": 1024, "split": 155, "count": 1279501, "filtered": 1278621, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.125}
{"n": 14, "mod": 1024, "split": 156, "count": 1044471, "filtered": 1043412, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.375}
{"n": 14, "mod": 1024, "split": 157, "count": 1684893, "filtered": 1683259, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.641}
{"n": 14, "mod": 1024, "split": 158, "count": 1934287, "filtered": 1932530, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 76.172}
{"n": 14, "mod": 1024, "split": 159, "count": 1465538, "filtered": 1464397, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.984}
{"n": 14, "mod": 1024, "split": 160, "count": 1371611, "filtered": 1370567, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.109}
{"n": 14, "mod": 1024, "split": 161, "count": 1652690, "filtered": 1651213, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.782}
{"n": 14, "mod": 1024, "split": 162, "count": 1406118, "filtered": 1403723, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.203}
{"n": 14, "mod": 1024, "split": 163, "count": 1365501, "filtered": 1363718, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.063}
{"n": 14, "mod": 1024, "split": 164, "count": 1187368, "filtered": 1185940, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.188}
{"n": 14, "mod": 1024, "split": 165, "count": 1141864, "filtered": 1140767, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.39}
{"n": 14, "mod": 1024, "split": 166, "count": 1594557, "filtered": 1593179, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.734}
{"n": 14, "mod": 1024, "split": 167, "count": 1091619, "filtered": 1090375, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.359}
{"n": 14, "mod": 1024, "split": 168, "count": 1261007, "filtered": 1259608, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.047}
{"n": 14, "mod": 1024, "split": 169, "count": 1515322, "filtered": 1514414, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.36}
{"n": 14, "mod": 1024, "split": 170, "count": 1566022, "filtered": 1565234, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.328}
{"n": 14, "mod": 1024, "split": 171, "count": 1604599, "filtered": 1603427, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.625}
{"n": 14, "mod": 1024, "split": 172, "count": 1569207, "filtered": 1568249, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.781}
{"n": 14, "mod": 1024, "split": 173, "count": 1670024, "filtered": 1669140, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.422}
{"n": 14, "mod": 1024, "split": 174, "count": 1421294, "filtered": 1420338, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.109}
{"n": 14, "mod": 1024, "split": 175, "count": 1032579, "filtered": 1031992, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 40.485}
{"n": 14, "mod": 1024, "split": 176, "count": 1809498, "filtered": 1808458, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.828}
{"n": 14, "mod": 1024, "split": 177, "count": 2630960, "filtered": 2629223, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.5}
{"n": 14, "mod": 1024, "split": 178, "count": 1476174, "filtered": 1474325, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.343}
{"n": 14, "mod": 1024, "split": 179, "count": 1826304, "filtered": 1824849, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 71.422}
{"n": 14, "mod": 1024, "split": 180, "count": 2205053, "filtered": 2203703, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 85.0}
{"n": 14, "mod": 1024, "split": 181, "count": 2095489, "filtered": 2094195, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 83.297}
{"n": 14, "mod": 1024, "split": 182, "count": 1455576, "filtered": 1454696, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.625}
{"n": 14, "mod": 1024, "split": 183, "count": 1517650, "filtered": 1515786, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.406}
{"n": 14, "mod": 1024, "split": 184, "count": 1619112, "filtered": 1617627, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.062}
{"n": 14, "mod": 1024, "split": 185, "count": 1091789, "filtered": 1090917, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.219}
{"n": 14, "mod": 1024, "split": 186, "count": 1458147, "filtered": 1456228, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.594}
{"n": 14, "mod": 1024, "split": 187, "count": 1539080, "filtered": 1537979, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.937}
{"n": 14, "mod": 1024, "split": 188, "count": 1234619, "filtered": 1233704, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.344}
{"n": 14, "mod": 1024, "split": 189, "count": 1225474, "filtered": 1224251, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.812}
{"n": 14, "mod": 1024, "split": 190, "count": 1158023, "filtered": 1157321, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.125}
{"n": 14, "mod": 1024, "split": 191, "count": 1385060, "filtered": 1383837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.359}
{"n": 14, "mod": 1024, "split": 192, "count": 1061010, "filtered": 1059741, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.234}
{"n": 14, "mod": 1024, "split": 193, "count": 1337230, "filtered": 1336771, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.579}
{"n": 14, "mod": 1024, "split": 194, "count": 1739836, "filtered": 1739125, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 68.469}
{"n": 14, "mod": 1024, "split": 195, "count": 1541853, "filtered": 1540891, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.953}
{"n": 14, "mod": 1024, "split": 196, "count": 1977215, "filtered": 1975546, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 77.875}
{"n": 14, "mod": 1024, "split": 197, "count": 977618, "filtered": 977172, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.672}
{"n": 14, "mod": 1024, "split": 198, "count": 1162337, "filtered": 1160746, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.609}
{"n": 14, "mod": 1024, "split": 199, "count": 1143886, "filtered": 1142641, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.719}
{"n": 14, "mod": 1024, "split": 200, "count": 1743694, "filtered": 1742600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.079}
{"n": 14, "mod": 1024, "split": 201, "count": 931549, "filtered": 930386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.187}
{"n": 14, "mod": 1024, "split": 202, "count": 1331286, "filtered": 1330051, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.328}
{"n": 14, "mod": 1024, "split": 203, "count": 1485126, "filtered": 1484415, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.141}
{"n": 14, "mod": 1024, "split": 204, "count": 1227436, "filtered": 1226323, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.703}
{"n": 14, "mod": 1024, "split": 205, "count": 1230385, "filtered": 1229160, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.984}
{"n": 14, "mod": 1024, "split": 206, "count": 1618766, "filtered": 1617535, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.969}
{"n": 14, "mod": 1024, "split": 207, "count": 1637427, "filtered": 1636385, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.407}
{"n": 14, "mod": 1024, "split": 208, "count": 2356488, "filtered": 2355119, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.141}
{"n": 14, "mod": 1024, "split": 209, "count": 1687863, "filtered": 1686061, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 68.75}
{"n": 14, "mod": 1024, "split": 210, "count": 952576, "filtered": 951204, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.937}
{"n": 14, "mod": 1024, "split": 211, "count": 1591418, "filtered": 1590298, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.266}
{"n": 14, "mod": 1024, "split": 212, "count": 1514575, "filtered": 1512805, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.563}
{"n": 14, "mod": 1024, "split": 213, "count": 1674047, "filtered": 1672840, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.781}
{"n": 14, "mod": 1024, "split": 214, "count": 1901771, "filtered": 1900771, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 74.094}
{"n": 14, "mod": 1024, "split": 215, "count": 1838768, "filtered": 1837258, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 73.172}
{"n": 14, "mod": 1024, "split": 216, "count": 2062871, "filtered": 2061259, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 82.203}
{"n": 14, "mod": 1024, "split": 217, "count": 1640438, "filtered": 1639460, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.109}
{"n": 14, "mod": 1024, "split": 218, "count": 1835069, "filtered": 1834510, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 71.359}
{"n": 14, "mod": 1024, "split": 219, "count": 2237265, "filtered": 2235482, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 88.672}
{"n": 14, "mod": 1024, "split": 220, "count": 2091847, "filtered": 2090815, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 80.532}
{"n": 14, "mod": 1024, "split": 221, "count": 1646137, "filtered": 1644613, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.391}
{"n": 14, "mod": 1024, "split": 222, "count": 1937378, "filtered": 1935610, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 77.219}
{"n": 14, "mod": 1024, "split": 223, "count": 2046245, "filtered": 2045063, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 81.953}
{"n": 14, "mod": 1024, "split": 224, "count": 1802759, "filtered": 1801333, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.765}
{"n": 14, "mod": 1024, "split": 225, "count": 2231750, "filtered": 2229728, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 88.125}
{"n": 14, "mod": 1024, "split": 226, "count": 1568376, "filtered": 1567181, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.64}
{"n": 14, "mod": 1024, "split": 227, "count": 1849042, "filtered": 1847700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.703}
{"n": 14, "mod": 1024, "split": 228, "count": 2372810, "filtered": 2370505, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.39}
{"n": 14, "mod": 1024, "split": 229, "count": 1547745, "filtered": 1546107, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.109}
{"n": 14, "mod": 1024, "split": 230, "count": 1429963, "filtered": 1428669, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.921}
{"n": 14, "mod": 1024, "split": 231, "count": 1712666, "filtered": 1711906, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.593}
{"n": 14, "mod": 1024, "split": 232, "count": 1184049, "filtered": 1182347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.172}
{"n": 14, "mod": 1024, "split": 233, "count": 1593737, "filtered": 1592421, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.328}
{"n": 14, "mod": 1024, "split": 234, "count": 1641439, "filtered": 1640341, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.094}
{"n": 14, "mod": 1024, "split": 235, "count": 1197054, "filtered": 1195814, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.266}
{"n": 14, "mod": 1024, "split": 236, "count": 1201155, "filtered": 1200150, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.485}
{"n": 14, "mod": 1024, "split": 237, "count": 1345528, "filtered": 1344435, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.859}
{"n": 14, "mod": 1024, "split": 238, "count": 1159730, "filtered": 1158597, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.141}
{"n": 14, "mod": 1024, "split": 239, "count": 1374038, "filtered": 1372681, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.031}
{"n": 14, "mod": 1024, "split": 240, "count": 1250255, "filtered": 1249873, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.75}
{"n": 14, "mod": 1024, "split": 241, "count": 1262836, "filtered": 1261275, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.937}
{"n": 14, "mod": 1024, "split": 242, "count": 1693201, "filtered": 1691965, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.265}
{"n": 14, "mod": 1024, "split": 243, "count": 1438375, "filtered": 1436950, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.125}
{"n": 14, "mod": 1024, "split": 244, "count": 1107166, "filtered": 1106296, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.656}
{"n": 14, "mod": 1024, "split": 245, "count": 1231688, "filtered": 1230572, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.719}
{"n": 14, "mod": 1024, "split": 246, "count": 1405658, "filtered": 1404656, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.843}
{"n": 14, "mod": 1024, "split": 247, "count": 1561117, "filtered": 1559976, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.594}
{"n": 14, "mod": 1024, "split": 248, "count": 1538343, "filtered": 1536960, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.547}
{"n": 14, "mod": 1024, "split": 249, "count": 1728932, "filtered": 1728129, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.609}
{"n": 14, "mod": 1024, "split": 250, "count": 1770524, "filtered": 1768673, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.312}
{"n": 14, "mod": 1024, "split": 251, "count": 1722979, "filtered": 1721698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.938}
{"n": 14, "mod": 1024, "split": 252, "count": 1574435, "filtered": 1573251, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.422}
{"n": 14, "mod": 1024, "split": 253, "count": 1565260, "filtered": 1564115, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.062}
{"n": 14, "mod": 1024, "split": 254, "count": 1781425, "filtered": 1780095, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.063}
{"n": 14, "mod": 1024, "split": 255, "count": 1726563, "filtered": 1725188, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.172}
{"n": 14, "mod": 1024, "split": 256, "count": 1959535, "filtered": 1958129, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 75.5}
{"n": 14, "mod": 1024, "split": 257, "count": 1938294, "filtered": 1936904, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 75.546}
{"n": 14, "mod": 1024, "split": 258, "count": 974148, "filtered": 973416, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.625}
{"n": 14, "mod": 1024, "split": 259, "count": 1070984, "filtered": 1070180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.781}
{"n": 14, "mod": 1024, "split": 260, "count": 1385127, "filtered": 1383919, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.984}
{"n": 14, "mod": 1024, "split": 261, "count": 1365920, "filtered": 1365067, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.094}
{"n": 14, "mod": 1024, "split": 262, "count": 1902210, "filtered": 1901486, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 73.203}
{"n": 14, "mod": 1024, "split": 263, "count": 983500, "filtered": 983232, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.75}
{"n": 14, "mod": 1024, "split": 264, "count": 1356368, "filtered": 1355590, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.641}
{"n": 14, "mod": 1024, "split": 265, "count": 1717809, "filtered": 1717537, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.063}
{"n": 14, "mod": 1024, "split": 266, "count": 1763041, "filtered": 1761609, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.297}
{"n": 14, "mod": 1024, "split": 267, "count": 1203306, "filtered": 1202629, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.359}
{"n": 14, "mod": 1024, "split": 268, "count": 959591, "filtered": 958774, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.219}
{"n": 14, "mod": 1024, "split": 269, "count": 1542932, "filtered": 1541952, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.078}
{"n": 14, "mod": 1024, "split": 270, "count": 1401267, "filtered": 1399964, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.375}
{"n": 14, "mod": 1024, "split": 271, "count": 1134093, "filtered": 1133569, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.563}
{"n": 14, "mod": 1024, "split": 272, "count": 1235465, "filtered": 1234918, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.765}
{"n": 14, "mod": 1024, "split": 273, "count": 1180725, "filtered": 1179437, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.0}
{"n": 14, "mod": 1024, "split": 274, "count": 1334682, "filtered": 1333766, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.922}
{"n": 14, "mod": 1024, "split": 275, "count": 1339160, "filtered": 1337940, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.813}
{"n": 14, "mod": 1024, "split": 276, "count": 1587740, "filtered": 1586016, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.797}
{"n": 14, "mod": 1024, "split": 277, "count": 1283844, "filtered": 1282234, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.188}
{"n": 14, "mod": 1024, "split": 278, "count": 2746607, "filtered": 2745648, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.5}
{"n": 14, "mod": 1024, "split": 279, "count": 1807916, "filtered": 1807088, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 71.125}
{"n": 14, "mod": 1024, "split": 280, "count": 1967217, "filtered": 1966068, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 76.828}
{"n": 14, "mod": 1024, "split": 281, "count": 1845039, "filtered": 1843950, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 71.984}
{"n": 14, "mod": 1024, "split": 282, "count": 3159793, "filtered": 3156635, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.485}
{"n": 14, "mod": 1024, "split": 283, "count": 1498607, "filtered": 1497507, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.125}
{"n": 14, "mod": 1024, "split": 284, "count": 1464736, "filtered": 1463238, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.593}
{"n": 14, "mod": 1024, "split": 285, "count": 1746878, "filtered": 1745147, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.313}
{"n": 14, "mod": 1024, "split": 286, "count": 1504016, "filtered": 1502933, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.704}
{"n": 14, "mod": 1024, "split": 287, "count": 1182528, "filtered": 1181516, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.156}
{"n": 14, "mod": 1024, "split": 288, "count": 1215333, "filtered": 1213968, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.703}
{"n": 14, "mod": 1024, "split": 289, "count": 1100085, "filtered": 1098892, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.985}
{"n": 14, "mod": 1024, "split": 290, "count": 1835328, "filtered": 1834197, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 71.75}
{"n": 14, "mod": 1024, "split": 291, "count": 2516325, "filtered": 2515199, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.328}
{"n": 14, "mod": 1024, "split": 292, "count": 2294491, "filtered": 2293033, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 90.469}
{"n": 14, "mod": 1024, "split": 293, "count": 2827178, "filtered": 2825330, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.391}
{"n": 14, "mod": 1024, "split": 294, "count": 1563267, "filtered": 1561283, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.406}
{"n": 14, "mod": 1024, "split": 295, "count": 1668821, "filtered": 1667478, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.359}
{"n": 14, "mod": 1024, "split": 296, "count": 1540030, "filtered": 1539425, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.484}
{"n": 14, "mod": 1024, "split": 297, "count": 2250038, "filtered": 2248859, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 89.031}
{"n": 14, "mod": 1024, "split": 298, "count": 1993094, "filtered": 1992162, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 78.359}
{"n": 14, "mod": 1024, "split": 299, "count": 1744565, "filtered": 1743422, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.516}
{"n": 14, "mod": 1024, "split": 300, "count": 1003325, "filtered": 1002725, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.453}
{"n": 14, "mod": 1024, "split": 301, "count": 1178683, "filtered": 1178139, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.75}
{"n": 14, "mod": 1024, "split": 302, "count": 1488182, "filtered": 1487448, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.109}
{"n": 14, "mod": 1024, "split": 303, "count": 1459287, "filtered": 1457985, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.093}
{"n": 14, "mod": 1024, "split": 304, "count": 1735116, "filtered": 1733893, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.86}
{"n": 14, "mod": 1024, "split": 305, "count": 1585731, "filtered": 1584757, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.578}
{"n": 14, "mod": 1024, "split": 306, "count": 1567789, "filtered": 1567255, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.718}
{"n": 14, "mod": 1024, "split": 307, "count": 1500289, "filtered": 1499667, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.906}
{"n": 14, "mod": 1024, "split": 308, "count": 1181755, "filtered": 1180550, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.313}
{"n": 14, "mod": 1024, "split": 309, "count": 1299862, "filtered": 1298979, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.203}
{"n": 14, "mod": 1024, "split": 310, "count": 1387516, "filtered": 1387071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.672}
{"n": 14, "mod": 1024, "split": 311, "count": 1601085, "filtered": 1599334, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.25}
{"n": 14, "mod": 1024, "split": 312, "count": 1396453, "filtered": 1395819, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.516}
{"n": 14, "mod": 1024, "split": 313, "count": 1911075, "filtered": 1909888, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 74.75}
{"n": 14, "mod": 1024, "split": 314, "count": 1140958, "filtered": 1140299, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.391}
{"n": 14, "mod": 1024, "split": 315, "count": 1398044, "filtered": 1397275, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.328}
{"n": 14, "mod": 1024, "split": 316, "count": 1818836, "filtered": 1817436, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 71.016}
{"n": 14, "mod": 1024, "split": 317, "count": 1509407, "filtered": 1507706, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.0}
{"n": 14, "mod": 1024, "split": 318, "count": 1312569, "filtered": 1311492, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.125}
{"n": 14, "mod": 1024, "split": 319, "count": 1088749, "filtered": 1087944, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.25}
{"n": 14, "mod": 1024, "split": 320, "count": 999875, "filtered": 999082, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.391}
{"n": 14, "mod": 1024, "split": 321, "count": 1421805, "filtered": 1420956, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.016}
{"n": 14, "mod": 1024, "split": 322, "count": 1441257, "filtered": 1440455, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.141}
{"n": 14, "mod": 1024, "split": 323, "count": 1484982, "filtered": 1483769, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.563}
{"n": 14, "mod": 1024, "split": 324, "count": 1392309, "filtered": 1390939, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.156}
{"n": 14, "mod": 1024, "split": 325, "count": 1383897, "filtered": 1383281, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.469}
{"n": 14, "mod": 1024, "split": 326, "count": 1197763, "filtered": 1196957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.234}
{"n": 14, "mod": 1024, "split": 327, "count": 2162001, "filtered": 2160683, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 85.015}
{"n": 14, "mod": 1024, "split": 328, "count": 1456252, "filtered": 1454530, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.766}
{"n": 14, "mod": 1024, "split": 329, "count": 1549340, "filtered": 1547899, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.547}
{"n": 14, "mod": 1024, "split": 330, "count": 949023, "filtered": 948009, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.64}
{"n": 14, "mod": 1024, "split": 331, "count": 1052525, "filtered": 1051734, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.094}
{"n": 14, "mod": 1024, "split": 332, "count": 721245, "filtered": 720351, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 29.828}
{"n": 14, "mod": 1024, "split": 333, "count": 1077774, "filtered": 1077429, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.781}
{"n": 14, "mod": 1024, "split": 334, "count": 1063129, "filtered": 1062263, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.75}
{"n": 14, "mod": 1024, "split": 335, "count": 787783, "filtered": 787082, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 31.11}
{"n": 14, "mod": 1024, "split": 336, "count": 527257, "filtered": 526897, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 20.469}
{"n": 14, "mod": 1024, "split": 337, "count": 1038694, "filtered": 1038374, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 40.875}
{"n": 14, "mod": 1024, "split": 338, "count": 1201462, "filtered": 1200012, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.297}
{"n": 14, "mod": 1024, "split": 339, "count": 1096685, "filtered": 1095731, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.906}
{"n": 14, "mod": 1024, "split": 340, "count": 1071165, "filtered": 1070499, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.454}
{"n": 14, "mod": 1024, "split": 341, "count": 1151579, "filtered": 1150879, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.938}
{"n": 14, "mod": 1024, "split": 342, "count": 1186348, "filtered": 1185436, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.25}
{"n": 14, "mod": 1024, "split": 343, "count": 1021439, "filtered": 1020612, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 40.719}
{"n": 14, "mod": 1024, "split": 344, "count": 990762, "filtered": 989572, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 40.062}
{"n": 14, "mod": 1024, "split": 345, "count": 1097579, "filtered": 1096807, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.875}
{"n": 14, "mod": 1024, "split": 346, "count": 794816, "filtered": 794000, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 31.609}
{"n": 14, "mod": 1024, "split": 347, "count": 1135501, "filtered": 1134680, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.469}
{"n": 14, "mod": 1024, "split": 348, "count": 1009724, "filtered": 1008650, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 40.265}
{"n": 14, "mod": 1024, "split": 349, "count": 1196553, "filtered": 1195845, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.781}
{"n": 14, "mod": 1024, "split": 350, "count": 1133205, "filtered": 1132011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.421}
{"n": 14, "mod": 1024, "split": 351, "count": 1189482, "filtered": 1188932, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.406}
{"n": 14, "mod": 1024, "split": 352, "count": 1575625, "filtered": 1574732, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.25}
{"n": 14, "mod": 1024, "split": 353, "count": 1275348, "filtered": 1274429, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.0}
{"n": 14, "mod": 1024, "split": 354, "count": 1217892, "filtered": 1217145, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.875}
{"n": 14, "mod": 1024, "split": 355, "count": 993767, "filtered": 992778, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.187}
{"n": 14, "mod": 1024, "split": 356, "count": 890076, "filtered": 889601, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 35.672}
{"n": 14, "mod": 1024, "split": 357, "count": 1390851, "filtered": 1389588, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.063}
{"n": 14, "mod": 1024, "split": 358, "count": 1523780, "filtered": 1523081, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.391}
{"n": 14, "mod": 1024, "split": 359, "count": 1129521, "filtered": 1129098, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.5}
{"n": 14, "mod": 1024, "split": 360, "count": 1003546, "filtered": 1002974, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.438}
{"n": 14, "mod": 1024, "split": 361, "count": 1218629, "filtered": 1218000, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.562}
{"n": 14, "mod": 1024, "split": 362, "count": 781870, "filtered": 781268, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 31.141}
{"n": 14, "mod": 1024, "split": 363, "count": 1150211, "filtered": 1149652, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.954}
{"n": 14, "mod": 1024, "split": 364, "count": 833231, "filtered": 832681, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 32.765}
{"n": 14, "mod": 1024, "split": 365, "count": 1274248, "filtered": 1273881, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.344}
{"n": 14, "mod": 1024, "split": 366, "count": 906529, "filtered": 905997, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 35.266}
{"n": 14, "mod": 1024, "split": 367, "count": 901504, "filtered": 900887, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 35.547}
{"n": 14, "mod": 1024, "split": 368, "count": 942590, "filtered": 941566, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.921}
{"n": 14, "mod": 1024, "split": 369, "count": 976644, "filtered": 975836, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.875}
{"n": 14, "mod": 1024, "split": 370, "count": 1045449, "filtered": 1044987, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 40.797}
{"n": 14, "mod": 1024, "split": 371, "count": 990078, "filtered": 989455, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.156}
{"n": 14, "mod": 1024, "split": 372, "count": 1127194, "filtered": 1126445, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.485}
{"n": 14, "mod": 1024, "split": 373, "count": 1062732, "filtered": 1062063, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.719}
{"n": 14, "mod": 1024, "split": 374, "count": 1137863, "filtered": 1137347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.078}
{"n": 14, "mod": 1024, "split": 375, "count": 1010916, "filtered": 1010237, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.969}
{"n": 14, "mod": 1024, "split": 376, "count": 1190936, "filtered": 1189674, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.328}
{"n": 14, "mod": 1024, "split": 377, "count": 1000464, "filtered": 999915, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.735}
{"n": 14, "mod": 1024, "split": 378, "count": 1172348, "filtered": 1171634, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.063}
{"n": 14, "mod": 1024, "split": 379, "count": 1934281, "filtered": 1933420, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 75.422}
{"n": 14, "mod": 1024, "split": 380, "count": 1013641, "filtered": 1012567, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 40.656}
{"n": 14, "mod": 1024, "split": 381, "count": 1134581, "filtered": 1133423, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.031}
{"n": 14, "mod": 1024, "split": 382, "count": 1317699, "filtered": 1316982, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.125}
{"n": 14, "mod": 1024, "split": 383, "count": 1132141, "filtered": 1131780, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.64}
{"n": 14, "mod": 1024, "split": 384, "count": 1020379, "filtered": 1019780, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 40.266}
{"n": 14, "mod": 1024, "split": 385, "count": 920365, "filtered": 919247, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.172}
{"n": 14, "mod": 1024, "split": 386, "count": 1053475, "filtered": 1052903, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.062}
{"n": 14, "mod": 1024, "split": 387, "count": 1298821, "filtered": 1298049, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.469}
{"n": 14, "mod": 1024, "split": 388, "count": 1150503, "filtered": 1149191, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.11}
{"n": 14, "mod": 1024, "split": 389, "count": 870518, "filtered": 869418, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 35.219}
{"n": 14, "mod": 1024, "split": 390, "count": 987078, "filtered": 985989, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.484}
{"n": 14, "mod": 1024, "split": 391, "count": 1122052, "filtered": 1121387, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.297}
{"n": 14, "mod": 1024, "split": 392, "count": 1725532, "filtered": 1724731, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.89}
{"n": 14, "mod": 1024, "split": 393, "count": 1015092, "filtered": 1014225, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.703}
{"n": 14, "mod": 1024, "split": 394, "count": 1356827, "filtered": 1355382, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.531}
{"n": 14, "mod": 1024, "split": 395, "count": 1620312, "filtered": 1619040, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.297}
{"n": 14, "mod": 1024, "split": 396, "count": 1220417, "filtered": 1219552, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.453}
{"n": 14, "mod": 1024, "split": 397, "count": 1448712, "filtered": 1447968, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.172}
{"n": 14, "mod": 1024, "split": 398, "count": 1308108, "filtered": 1307351, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.734}
{"n": 14, "mod": 1024, "split": 399, "count": 1557285, "filtered": 1556495, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.109}
{"n": 14, "mod": 1024, "split": 400, "count": 1321030, "filtered": 1320148, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.282}
{"n": 14, "mod": 1024, "split": 401, "count": 1280246, "filtered": 1279677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.672}
{"n": 14, "mod": 1024, "split": 402, "count": 1514466, "filtered": 1513653, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.0}
{"n": 14, "mod": 1024, "split": 403, "count": 1241095, "filtered": 1239895, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.922}
{"n": 14, "mod": 1024, "split": 404, "count": 1253316, "filtered": 1251943, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.703}
{"n": 14, "mod": 1024, "split": 405, "count": 1178286, "filtered": 1177533, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.11}
{"n": 14, "mod": 1024, "split": 406, "count": 1229719, "filtered": 1228513, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.063}
{"n": 14, "mod": 1024, "split": 407, "count": 997044, "filtered": 996161, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.766}
{"n": 14, "mod": 1024, "split": 408, "count": 1268272, "filtered": 1266906, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.203}
{"n": 14, "mod": 1024, "split": 409, "count": 1269622, "filtered": 1268975, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.906}
{"n": 14, "mod": 1024, "split": 410, "count": 1072747, "filtered": 1071747, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.578}
{"n": 14, "mod": 1024, "split": 411, "count": 1275969, "filtered": 1274929, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.078}
{"n": 14, "mod": 1024, "split": 412, "count": 1742039, "filtered": 1741237, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.296}
{"n": 14, "mod": 1024, "split": 413, "count": 1261747, "filtered": 1260731, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.5}
{"n": 14, "mod": 1024, "split": 414, "count": 1485355, "filtered": 1483844, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.844}
{"n": 14, "mod": 1024, "split": 415, "count": 954739, "filtered": 953640, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.313}
{"n": 14, "mod": 1024, "split": 416, "count": 1175119, "filtered": 1174043, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.265}
{"n": 14, "mod": 1024, "split": 417, "count": 1653200, "filtered": 1651799, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.844}
{"n": 14, "mod": 1024, "split": 418, "count": 1368148, "filtered": 1366733, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.312}
{"n": 14, "mod": 1024, "split": 419, "count": 1728985, "filtered": 1728093, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.094}
{"n": 14, "mod": 1024, "split": 420, "count": 1213821, "filtered": 1213297, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.0}
{"n": 14, "mod": 1024, "split": 421, "count": 1036329, "filtered": 1035508, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 40.406}
{"n": 14, "mod": 1024, "split": 422, "count": 1214025, "filtered": 1213327, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.343}
{"n": 14, "mod": 1024, "split": 423, "count": 1075133, "filtered": 1074118, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.484}
{"n": 14, "mod": 1024, "split": 424, "count": 597736, "filtered": 597355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 23.844}
{"n": 14, "mod": 1024, "split": 425, "count": 1335821, "filtered": 1335152, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.875}
{"n": 14, "mod": 1024, "split": 426, "count": 796861, "filtered": 796384, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 31.688}
{"n": 14, "mod": 1024, "split": 427, "count": 1042928, "filtered": 1042128, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.141}
{"n": 14, "mod": 1024, "split": 428, "count": 1268527, "filtered": 1267939, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.937}
{"n": 14, "mod": 1024, "split": 429, "count": 1402774, "filtered": 1402133, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.797}
{"n": 14, "mod": 1024, "split": 430, "count": 1043818, "filtered": 1042767, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.031}
{"n": 14, "mod": 1024, "split": 431, "count": 1105465, "filtered": 1105061, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.25}
{"n": 14, "mod": 1024, "split": 432, "count": 1754736, "filtered": 1753517, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 68.547}
{"n": 14, "mod": 1024, "split": 433, "count": 1548859, "filtered": 1547852, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.484}
{"n": 14, "mod": 1024, "split": 434, "count": 1306384, "filtered": 1305600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.516}
{"n": 14, "mod": 1024, "split": 435, "count": 1218450, "filtered": 1218027, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.234}
{"n": 14, "mod": 1024, "split": 436, "count": 1072660, "filtered": 1071661, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.781}
{"n": 14, "mod": 1024, "split": 437, "count": 1368811, "filtered": 1367818, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.672}
{"n": 14, "mod": 1024, "split": 438, "count": 1058622, "filtered": 1057954, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.125}
{"n": 14, "mod": 1024, "split": 439, "count": 1218074, "filtered": 1217139, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.89}
{"n": 14, "mod": 1024, "split": 440, "count": 1494803, "filtered": 1493442, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.047}
{"n": 14, "mod": 1024, "split": 441, "count": 1502891, "filtered": 1500768, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.515}
{"n": 14, "mod": 1024, "split": 442, "count": 1790863, "filtered": 1788729, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.562}
{"n": 14, "mod": 1024, "split": 443, "count": 1287006, "filtered": 1285879, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.282}
{"n": 14, "mod": 1024, "split": 444, "count": 1666396, "filtered": 1665087, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.094}
{"n": 14, "mod": 1024, "split": 445, "count": 1007198, "filtered": 1005897, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.75}
{"n": 14, "mod": 1024, "split": 446, "count": 1284733, "filtered": 1283511, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.25}
{"n": 14, "mod": 1024, "split": 447, "count": 1058415, "filtered": 1057622, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.61}
{"n": 14, "mod": 1024, "split": 448, "count": 941626, "filtered": 940473, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.078}
{"n": 14, "mod": 1024, "split": 449, "count": 943029, "filtered": 942122, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.75}
{"n": 14, "mod": 1024, "split": 450, "count": 1183228, "filtered": 1182617, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.344}
{"n": 14, "mod": 1024, "split": 451, "count": 926977, "filtered": 925941, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.359}
{"n": 14, "mod": 1024, "split": 452, "count": 1342158, "filtered": 1340486, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.953}
{"n": 14, "mod": 1024, "split": 453, "count": 1351414, "filtered": 1348837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.594}
{"n": 14, "mod": 1024, "split": 454, "count": 1854956, "filtered": 1852833, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.485}
{"n": 14, "mod": 1024, "split": 455, "count": 1163014, "filtered": 1161070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.468}
{"n": 14, "mod": 1024, "split": 456, "count": 1563308, "filtered": 1561277, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.797}
{"n": 14, "mod": 1024, "split": 457, "count": 1328016, "filtered": 1326153, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.547}
{"n": 14, "mod": 1024, "split": 458, "count": 1210183, "filtered": 1208742, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.813}
{"n": 14, "mod": 1024, "split": 459, "count": 1391515, "filtered": 1389889, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.203}
{"n": 14, "mod": 1024, "split": 460, "count": 1417006, "filtered": 1415180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.515}
{"n": 14, "mod": 1024, "split": 461, "count": 1415853, "filtered": 1414534, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.718}
{"n": 14, "mod": 1024, "split": 462, "count": 1543613, "filtered": 1541281, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.735}
{"n": 14, "mod": 1024, "split": 463, "count": 1176483, "filtered": 1175770, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.406}
{"n": 14, "mod": 1024, "split": 464, "count": 1302252, "filtered": 1300839, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.594}
{"n": 14, "mod": 1024, "split": 465, "count": 1509753, "filtered": 1507732, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.734}
{"n": 14, "mod": 1024, "split": 466, "count": 1239470, "filtered": 1238252, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.359}
{"n": 14, "mod": 1024, "split": 467, "count": 940273, "filtered": 939616, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.266}
{"n": 14, "mod": 1024, "split": 468, "count": 891744, "filtered": 890676, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 35.578}
{"n": 14, "mod": 1024, "split": 469, "count": 994877, "filtered": 993768, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.671}
{"n": 14, "mod": 1024, "split": 470, "count": 1137428, "filtered": 1136239, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.844}
{"n": 14, "mod": 1024, "split": 471, "count": 1810317, "filtered": 1808967, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.25}
{"n": 14, "mod": 1024, "split": 472, "count": 1336268, "filtered": 1335237, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.641}
{"n": 14, "mod": 1024, "split": 473, "count": 1185337, "filtered": 1183774, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.719}
{"n": 14, "mod": 1024, "split": 474, "count": 2059004, "filtered": 2057995, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 82.625}
{"n": 14, "mod": 1024, "split": 475, "count": 844646, "filtered": 843954, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 33.734}
{"n": 14, "mod": 1024, "split": 476, "count": 1125019, "filtered": 1124387, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.031}
{"n": 14, "mod": 1024, "split": 477, "count": 947984, "filtered": 947667, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.25}
{"n": 14, "mod": 1024, "split": 478, "count": 762013, "filtered": 761640, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 29.766}
{"n": 14, "mod": 1024, "split": 479, "count": 1100589, "filtered": 1099863, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.906}
{"n": 14, "mod": 1024, "split": 480, "count": 1100379, "filtered": 1099796, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.203}
{"n": 14, "mod": 1024, "split": 481, "count": 1392598, "filtered": 1391377, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.5}
{"n": 14, "mod": 1024, "split": 482, "count": 998432, "filtered": 997496, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.219}
{"n": 14, "mod": 1024, "split": 483, "count": 940224, "filtered": 939724, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.047}
{"n": 14, "mod": 1024, "split": 484, "count": 863126, "filtered": 861961, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 36.657}
{"n": 14, "mod": 1024, "split": 485, "count": 1091066, "filtered": 1090044, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.797}
{"n": 14, "mod": 1024, "split": 486, "count": 1125129, "filtered": 1124184, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.125}
{"n": 14, "mod": 1024, "split": 487, "count": 1354198, "filtered": 1352706, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.906}
{"n": 14, "mod": 1024, "split": 488, "count": 1004371, "filtered": 1003257, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.765}
{"n": 14, "mod": 1024, "split": 489, "count": 1485249, "filtered": 1484353, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.563}
{"n": 14, "mod": 1024, "split": 490, "count": 1593805, "filtered": 1592501, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.828}
{"n": 14, "mod": 1024, "split": 491, "count": 1183326, "filtered": 1182160, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.36}
{"n": 14, "mod": 1024, "split": 492, "count": 1526669, "filtered": 1525244, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.656}
{"n": 14, "mod": 1024, "split": 493, "count": 1017562, "filtered": 1016480, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.703}
{"n": 14, "mod": 1024, "split": 494, "count": 1720401, "filtered": 1719196, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.437}
{"n": 14, "mod": 1024, "split": 495, "count": 1477128, "filtered": 1475701, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.922}
{"n": 14, "mod": 1024, "split": 496, "count": 1440142, "filtered": 1439267, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.234}
{"n": 14, "mod": 1024, "split": 497, "count": 1766547, "filtered": 1765026, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.046}
{"n": 14, "mod": 1024, "split": 498, "count": 1535291, "filtered": 1534192, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.671}
{"n": 14, "mod": 1024, "split": 499, "count": 1239291, "filtered": 1238693, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.235}
{"n": 14, "mod": 1024, "split": 500, "count": 1232693, "filtered": 1231868, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.078}
{"n": 14, "mod": 1024, "split": 501, "count": 1260088, "filtered": 1259184, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.938}
{"n": 14, "mod": 1024, "split": 502, "count": 1391092, "filtered": 1389901, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.172}
{"n": 14, "mod": 1024, "split": 503, "count": 1109481, "filtered": 1108408, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.735}
{"n": 14, "mod": 1024, "split": 504, "count": 1505265, "filtered": 1504255, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.922}
{"n": 14, "mod": 1024, "split": 505, "count": 1320230, "filtered": 1319177, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.329}
{"n": 14, "mod": 1024, "split": 506, "count": 1592166, "filtered": 1591258, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.172}
{"n": 14, "mod": 1024, "split": 507, "count": 1918496, "filtered": 1917038, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 77.203}
{"n": 14, "mod": 1024, "split": 508, "count": 1665299, "filtered": 1664339, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.797}
{"n": 14, "mod": 1024, "split": 509, "count": 1269333, "filtered": 1268771, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.516}
{"n": 14, "mod": 1024, "split": 510, "count": 1193970, "filtered": 1193624, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.156}
{"n": 14, "mod": 1024, "split": 511, "count": 1328919, "filtered": 1328304, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.343}
{"n": 14, "mod": 1024, "split": 512, "count": 1235308, "filtered": 1234936, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.969}
{"n": 14, "mod": 1024, "split": 513, "count": 1122596, "filtered": 1122052, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.797}
{"n": 14, "mod": 1024, "split": 514, "count": 1552027, "filtered": 1551143, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.843}
{"n": 14, "mod": 1024, "split": 515, "count": 1090275, "filtered": 1089303, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.469}
{"n": 14, "mod": 1024, "split": 516, "count": 1643866, "filtered": 1643252, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.484}
{"n": 14, "mod": 1024, "split": 517, "count": 1184928, "filtered": 1184706, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.671}
{"n": 14, "mod": 1024, "split": 518, "count": 972375, "filtered": 971789, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.859}
{"n": 14, "mod": 1024, "split": 519, "count": 1616004, "filtered": 1615286, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.016}
{"n": 14, "mod": 1024, "split": 520, "count": 1494107, "filtered": 1493676, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.359}
{"n": 14, "mod": 1024, "split": 521, "count": 1769860, "filtered": 1769197, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.625}
{"n": 14, "mod": 1024, "split": 522, "count": 1591174, "filtered": 1590135, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.469}
{"n": 14, "mod": 1024, "split": 523, "count": 1291070, "filtered": 1290107, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.203}
{"n": 14, "mod": 1024, "split": 524, "count": 1323529, "filtered": 1322862, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.813}
{"n": 14, "mod": 1024, "split": 525, "count": 1258683, "filtered": 1257395, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.985}
{"n": 14, "mod": 1024, "split": 526, "count": 1059345, "filtered": 1058844, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.531}
{"n": 14, "mod": 1024, "split": 527, "count": 1351159, "filtered": 1350260, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.235}
{"n": 14, "mod": 1024, "split": 528, "count": 1040957, "filtered": 1040224, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.281}
{"n": 14, "mod": 1024, "split": 529, "count": 1313425, "filtered": 1312524, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.797}
{"n": 14, "mod": 1024, "split": 530, "count": 958326, "filtered": 957696, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.921}
{"n": 14, "mod": 1024, "split": 531, "count": 1225111, "filtered": 1224156, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.766}
{"n": 14, "mod": 1024, "split": 532, "count": 1034458, "filtered": 1033986, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.968}
{"n": 14, "mod": 1024, "split": 533, "count": 1849179, "filtered": 1848399, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.828}
{"n": 14, "mod": 1024, "split": 534, "count": 1125321, "filtered": 1124677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.25}
{"n": 14, "mod": 1024, "split": 535, "count": 699600, "filtered": 699076, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 30.797}
{"n": 14, "mod": 1024, "split": 536, "count": 1069559, "filtered": 1068388, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.219}
{"n": 14, "mod": 1024, "split": 537, "count": 1497354, "filtered": 1496724, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.016}
{"n": 14, "mod": 1024, "split": 538, "count": 1557765, "filtered": 1556463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.765}
{"n": 14, "mod": 1024, "split": 539, "count": 1464150, "filtered": 1463444, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.266}
{"n": 14, "mod": 1024, "split": 540, "count": 1554694, "filtered": 1553265, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.406}
{"n": 14, "mod": 1024, "split": 541, "count": 1218789, "filtered": 1218317, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.312}
{"n": 14, "mod": 1024, "split": 542, "count": 1187590, "filtered": 1186735, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.391}
{"n": 14, "mod": 1024, "split": 543, "count": 1255549, "filtered": 1255096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.672}
{"n": 14, "mod": 1024, "split": 544, "count": 1400279, "filtered": 1398787, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.5}
{"n": 14, "mod": 1024, "split": 545, "count": 1306777, "filtered": 1306049, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.672}
{"n": 14, "mod": 1024, "split": 546, "count": 1400931, "filtered": 1400315, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.235}
{"n": 14, "mod": 1024, "split": 547, "count": 957210, "filtered": 956866, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.188}
{"n": 14, "mod": 1024, "split": 548, "count": 902433, "filtered": 902009, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 36.719}
{"n": 14, "mod": 1024, "split": 549, "count": 1190568, "filtered": 1190198, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.766}
{"n": 14, "mod": 1024, "split": 550, "count": 1446150, "filtered": 1445444, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.89}
{"n": 14, "mod": 1024, "split": 551, "count": 1264872, "filtered": 1264416, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.454}
{"n": 14, "mod": 1024, "split": 552, "count": 1269191, "filtered": 1268374, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.922}
{"n": 14, "mod": 1024, "split": 553, "count": 957857, "filtered": 957148, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.078}
{"n": 14, "mod": 1024, "split": 554, "count": 978611, "filtered": 978070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.578}
{"n": 14, "mod": 1024, "split": 555, "count": 1066289, "filtered": 1065576, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.328}
{"n": 14, "mod": 1024, "split": 556, "count": 1017550, "filtered": 1016353, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.234}
{"n": 14, "mod": 1024, "split": 557, "count": 1224679, "filtered": 1224200, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.218}
{"n": 14, "mod": 1024, "split": 558, "count": 925977, "filtered": 925159, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.828}
{"n": 14, "mod": 1024, "split": 559, "count": 1190682, "filtered": 1190073, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.891}
{"n": 14, "mod": 1024, "split": 560, "count": 1044058, "filtered": 1043491, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.312}
{"n": 14, "mod": 1024, "split": 561, "count": 867104, "filtered": 866186, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.844}
{"n": 14, "mod": 1024, "split": 562, "count": 1012057, "filtered": 1011446, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.187}
{"n": 14, "mod": 1024, "split": 563, "count": 1083413, "filtered": 1082541, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.656}
{"n": 14, "mod": 1024, "split": 564, "count": 1012808, "filtered": 1012165, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.703}
{"n": 14, "mod": 1024, "split": 565, "count": 928132, "filtered": 927489, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.469}
{"n": 14, "mod": 1024, "split": 566, "count": 1381948, "filtered": 1381097, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.532}
{"n": 14, "mod": 1024, "split": 567, "count": 731052, "filtered": 730429, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 33.296}
{"n": 14, "mod": 1024, "split": 568, "count": 1463232, "filtered": 1462585, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.969}
{"n": 14, "mod": 1024, "split": 569, "count": 1332407, "filtered": 1332006, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.906}
{"n": 14, "mod": 1024, "split": 570, "count": 1570171, "filtered": 1569657, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.11}
{"n": 14, "mod": 1024, "split": 571, "count": 2211276, "filtered": 2210131, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.813}
{"n": 14, "mod": 1024, "split": 572, "count": 1806717, "filtered": 1804967, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 78.375}
{"n": 14, "mod": 1024, "split": 573, "count": 1417477, "filtered": 1416210, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.203}
{"n": 14, "mod": 1024, "split": 574, "count": 1669021, "filtered": 1668046, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.891}
{"n": 14, "mod": 1024, "split": 575, "count": 1752893, "filtered": 1751637, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.891}
{"n": 14, "mod": 1024, "split": 576, "count": 983830, "filtered": 982450, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.578}
{"n": 14, "mod": 1024, "split": 577, "count": 1532979, "filtered": 1531144, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.297}
{"n": 14, "mod": 1024, "split": 578, "count": 1242042, "filtered": 1240343, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.75}
{"n": 14, "mod": 1024, "split": 579, "count": 797835, "filtered": 797128, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 33.469}
{"n": 14, "mod": 1024, "split": 580, "count": 1095473, "filtered": 1094844, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.469}
{"n": 14, "mod": 1024, "split": 581, "count": 832765, "filtered": 832210, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 33.282}
{"n": 14, "mod": 1024, "split": 582, "count": 1069619, "filtered": 1068904, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.86}
{"n": 14, "mod": 1024, "split": 583, "count": 1278546, "filtered": 1277842, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.031}
{"n": 14, "mod": 1024, "split": 584, "count": 1192711, "filtered": 1192057, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.969}
{"n": 14, "mod": 1024, "split": 585, "count": 1397346, "filtered": 1396611, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.172}
{"n": 14, "mod": 1024, "split": 586, "count": 1579820, "filtered": 1578603, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.172}
{"n": 14, "mod": 1024, "split": 587, "count": 1142536, "filtered": 1141910, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.641}
{"n": 14, "mod": 1024, "split": 588, "count": 1579949, "filtered": 1579071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.484}
{"n": 14, "mod": 1024, "split": 589, "count": 1507174, "filtered": 1506372, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.656}
{"n": 14, "mod": 1024, "split": 590, "count": 1688689, "filtered": 1687461, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.203}
{"n": 14, "mod": 1024, "split": 591, "count": 1811416, "filtered": 1809685, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 71.329}
{"n": 14, "mod": 1024, "split": 592, "count": 1277526, "filtered": 1276529, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.703}
{"n": 14, "mod": 1024, "split": 593, "count": 1375958, "filtered": 1374864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.125}
{"n": 14, "mod": 1024, "split": 594, "count": 1603778, "filtered": 1602384, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.531}
{"n": 14, "mod": 1024, "split": 595, "count": 1371888, "filtered": 1371061, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.875}
{"n": 14, "mod": 1024, "split": 596, "count": 1656328, "filtered": 1654952, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.109}
{"n": 14, "mod": 1024, "split": 597, "count": 1572294, "filtered": 1570983, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.281}
{"n": 14, "mod": 1024, "split": 598, "count": 1369805, "filtered": 1368809, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.765}
{"n": 14, "mod": 1024, "split": 599, "count": 1338479, "filtered": 1337727, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.453}
{"n": 14, "mod": 1024, "split": 600, "count": 1464649, "filtered": 1463632, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.609}
{"n": 14, "mod": 1024, "split": 601, "count": 1209848, "filtered": 1209425, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.406}
{"n": 14, "mod": 1024, "split": 602, "count": 1506121, "filtered": 1505677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.641}
{"n": 14, "mod": 1024, "split": 603, "count": 1046749, "filtered": 1045786, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.813}
{"n": 14, "mod": 1024, "split": 604, "count": 1334310, "filtered": 1333113, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.656}
{"n": 14, "mod": 1024, "split": 605, "count": 1777710, "filtered": 1776646, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.171}
{"n": 14, "mod": 1024, "split": 606, "count": 2498414, "filtered": 2496432, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.812}
{"n": 14, "mod": 1024, "split": 607, "count": 1244893, "filtered": 1244202, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.641}
{"n": 14, "mod": 1024, "split": 608, "count": 1443309, "filtered": 1442731, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.734}
{"n": 14, "mod": 1024, "split": 609, "count": 1235016, "filtered": 1234372, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.125}
{"n": 14, "mod": 1024, "split": 610, "count": 1136836, "filtered": 1136283, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.297}
{"n": 14, "mod": 1024, "split": 611, "count": 1216274, "filtered": 1215633, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.079}
{"n": 14, "mod": 1024, "split": 612, "count": 1454778, "filtered": 1453839, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.578}
{"n": 14, "mod": 1024, "split": 613, "count": 1293676, "filtered": 1292612, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.157}
{"n": 14, "mod": 1024, "split": 614, "count": 1260640, "filtered": 1259790, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.781}
{"n": 14, "mod": 1024, "split": 615, "count": 1404125, "filtered": 1403513, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.062}
{"n": 14, "mod": 1024, "split": 616, "count": 1262849, "filtered": 1261742, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.984}
{"n": 14, "mod": 1024, "split": 617, "count": 1970537, "filtered": 1969431, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 78.328}
{"n": 14, "mod": 1024, "split": 618, "count": 1091437, "filtered": 1091130, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.391}
{"n": 14, "mod": 1024, "split": 619, "count": 998101, "filtered": 997693, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.812}
{"n": 14, "mod": 1024, "split": 620, "count": 1423495, "filtered": 1422374, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.938}
{"n": 14, "mod": 1024, "split": 621, "count": 1540516, "filtered": 1539338, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.453}
{"n": 14, "mod": 1024, "split": 622, "count": 1575829, "filtered": 1574620, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.547}
{"n": 14, "mod": 1024, "split": 623, "count": 1472559, "filtered": 1471529, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.562}
{"n": 14, "mod": 1024, "split": 624, "count": 874693, "filtered": 874139, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 34.625}
{"n": 14, "mod": 1024, "split": 625, "count": 1340476, "filtered": 1339511, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.64}
{"n": 14, "mod": 1024, "split": 626, "count": 1227420, "filtered": 1226654, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.39}
{"n": 14, "mod": 1024, "split": 627, "count": 1280046, "filtered": 1279169, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.031}
{"n": 14, "mod": 1024, "split": 628, "count": 1392976, "filtered": 1391916, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.718}
{"n": 14, "mod": 1024, "split": 629, "count": 1463902, "filtered": 1462486, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.813}
{"n": 14, "mod": 1024, "split": 630, "count": 1449948, "filtered": 1449204, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.313}
{"n": 14, "mod": 1024, "split": 631, "count": 1258391, "filtered": 1256971, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.313}
{"n": 14, "mod": 1024, "split": 632, "count": 1239091, "filtered": 1237737, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.625}
{"n": 14, "mod": 1024, "split": 633, "count": 1429009, "filtered": 1427958, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.687}
{"n": 14, "mod": 1024, "split": 634, "count": 1572113, "filtered": 1570857, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.406}
{"n": 14, "mod": 1024, "split": 635, "count": 1701642, "filtered": 1700834, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.046}
{"n": 14, "mod": 1024, "split": 636, "count": 1842158, "filtered": 1840915, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 73.984}
{"n": 14, "mod": 1024, "split": 637, "count": 1657318, "filtered": 1655977, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.454}
{"n": 14, "mod": 1024, "split": 638, "count": 1128131, "filtered": 1126964, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.64}
{"n": 14, "mod": 1024, "split": 639, "count": 1612110, "filtered": 1611337, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.844}
{"n": 14, "mod": 1024, "split": 640, "count": 1246714, "filtered": 1245616, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.36}
{"n": 14, "mod": 1024, "split": 641, "count": 1705239, "filtered": 1703187, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 68.953}
{"n": 14, "mod": 1024, "split": 642, "count": 1677150, "filtered": 1675326, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.641}
{"n": 14, "mod": 1024, "split": 643, "count": 999545, "filtered": 998798, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.578}
{"n": 14, "mod": 1024, "split": 644, "count": 1383391, "filtered": 1382214, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.032}
{"n": 14, "mod": 1024, "split": 645, "count": 1249331, "filtered": 1247846, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.969}
{"n": 14, "mod": 1024, "split": 646, "count": 1136930, "filtered": 1135743, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.687}
{"n": 14, "mod": 1024, "split": 647, "count": 1544135, "filtered": 1543200, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.047}
{"n": 14, "mod": 1024, "split": 648, "count": 1476868, "filtered": 1475855, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.547}
{"n": 14, "mod": 1024, "split": 649, "count": 1527036, "filtered": 1525672, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.671}
{"n": 14, "mod": 1024, "split": 650, "count": 1368726, "filtered": 1367731, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.344}
{"n": 14, "mod": 1024, "split": 651, "count": 922875, "filtered": 921741, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.203}
{"n": 14, "mod": 1024, "split": 652, "count": 687170, "filtered": 686177, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 28.484}
{"n": 14, "mod": 1024, "split": 653, "count": 848561, "filtered": 847544, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 34.422}
{"n": 14, "mod": 1024, "split": 654, "count": 1429679, "filtered": 1428518, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.375}
{"n": 14, "mod": 1024, "split": 655, "count": 1250968, "filtered": 1249829, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.485}
{"n": 14, "mod": 1024, "split": 656, "count": 1633013, "filtered": 1631878, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.938}
{"n": 14, "mod": 1024, "split": 657, "count": 1334479, "filtered": 1332984, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.032}
{"n": 14, "mod": 1024, "split": 658, "count": 923905, "filtered": 923023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.156}
{"n": 14, "mod": 1024, "split": 659, "count": 1011880, "filtered": 1011370, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.531}
{"n": 14, "mod": 1024, "split": 660, "count": 693693, "filtered": 693077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 28.516}
{"n": 14, "mod": 1024, "split": 661, "count": 1178618, "filtered": 1177489, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.282}
{"n": 14, "mod": 1024, "split": 662, "count": 749353, "filtered": 748431, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 31.282}
{"n": 14, "mod": 1024, "split": 663, "count": 884348, "filtered": 883392, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 35.484}
{"n": 14, "mod": 1024, "split": 664, "count": 695969, "filtered": 695286, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 28.093}
{"n": 14, "mod": 1024, "split": 665, "count": 1069818, "filtered": 1068513, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.016}
{"n": 14, "mod": 1024, "split": 666, "count": 1417726, "filtered": 1416327, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.672}
{"n": 14, "mod": 1024, "split": 667, "count": 975519, "filtered": 974429, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 39.469}
{"n": 14, "mod": 1024, "split": 668, "count": 1226763, "filtered": 1225320, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.125}
{"n": 14, "mod": 1024, "split": 669, "count": 1579151, "filtered": 1577648, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.453}
{"n": 14, "mod": 1024, "split": 670, "count": 1246565, "filtered": 1245608, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.219}
{"n": 14, "mod": 1024, "split": 671, "count": 1048092, "filtered": 1047095, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.75}
{"n": 14, "mod": 1024, "split": 672, "count": 1266391, "filtered": 1265492, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.328}
{"n": 14, "mod": 1024, "split": 673, "count": 808959, "filtered": 808099, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 33.218}
{"n": 14, "mod": 1024, "split": 674, "count": 942947, "filtered": 942280, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.609}
{"n": 14, "mod": 1024, "split": 675, "count": 1111764, "filtered": 1110696, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.219}
{"n": 14, "mod": 1024, "split": 676, "count": 847921, "filtered": 846968, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 35.0}
{"n": 14, "mod": 1024, "split": 677, "count": 804264, "filtered": 803505, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 32.937}
{"n": 14, "mod": 1024, "split": 678, "count": 1283431, "filtered": 1282819, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.109}
{"n": 14, "mod": 1024, "split": 679, "count": 1034504, "filtered": 1033768, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.781}
{"n": 14, "mod": 1024, "split": 680, "count": 1034359, "filtered": 1033509, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.313}
{"n": 14, "mod": 1024, "split": 681, "count": 900523, "filtered": 899840, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 35.25}
{"n": 14, "mod": 1024, "split": 682, "count": 1256350, "filtered": 1255571, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.922}
{"n": 14, "mod": 1024, "split": 683, "count": 1547763, "filtered": 1547318, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.109}
{"n": 14, "mod": 1024, "split": 684, "count": 1394094, "filtered": 1393320, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.765}
{"n": 14, "mod": 1024, "split": 685, "count": 1336524, "filtered": 1335637, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.64}
{"n": 14, "mod": 1024, "split": 686, "count": 998652, "filtered": 997681, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 40.594}
{"n": 14, "mod": 1024, "split": 687, "count": 1367777, "filtered": 1366927, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.922}
{"n": 14, "mod": 1024, "split": 688, "count": 1033257, "filtered": 1032049, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.719}
{"n": 14, "mod": 1024, "split": 689, "count": 1278355, "filtered": 1277268, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.438}
{"n": 14, "mod": 1024, "split": 690, "count": 1311929, "filtered": 1311096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.265}
{"n": 14, "mod": 1024, "split": 691, "count": 956542, "filtered": 955842, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.375}
{"n": 14, "mod": 1024, "split": 692, "count": 1094742, "filtered": 1093927, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.453}
{"n": 14, "mod": 1024, "split": 693, "count": 1428404, "filtered": 1427797, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.328}
{"n": 14, "mod": 1024, "split": 694, "count": 1452717, "filtered": 1451832, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.609}
{"n": 14, "mod": 1024, "split": 695, "count": 1322406, "filtered": 1321083, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.891}
{"n": 14, "mod": 1024, "split": 696, "count": 1073365, "filtered": 1072814, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.781}
{"n": 14, "mod": 1024, "split": 697, "count": 1321532, "filtered": 1320518, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.734}
{"n": 14, "mod": 1024, "split": 698, "count": 1357504, "filtered": 1356405, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.391}
{"n": 14, "mod": 1024, "split": 699, "count": 1547902, "filtered": 1547394, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.203}
{"n": 14, "mod": 1024, "split": 700, "count": 1297606, "filtered": 1296178, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.141}
{"n": 14, "mod": 1024, "split": 701, "count": 1082331, "filtered": 1081509, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.234}
{"n": 14, "mod": 1024, "split": 702, "count": 1832288, "filtered": 1830924, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 74.422}
{"n": 14, "mod": 1024, "split": 703, "count": 1474715, "filtered": 1474119, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.593}
{"n": 14, "mod": 1024, "split": 704, "count": 1435187, "filtered": 1433913, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.469}
{"n": 14, "mod": 1024, "split": 705, "count": 1043253, "filtered": 1042346, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.25}
{"n": 14, "mod": 1024, "split": 706, "count": 868161, "filtered": 867551, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 34.219}
{"n": 14, "mod": 1024, "split": 707, "count": 1055055, "filtered": 1053565, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.86}
{"n": 14, "mod": 1024, "split": 708, "count": 1121828, "filtered": 1120834, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.641}
{"n": 14, "mod": 1024, "split": 709, "count": 1639604, "filtered": 1638411, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 68.516}
{"n": 14, "mod": 1024, "split": 710, "count": 1060226, "filtered": 1059721, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.453}
{"n": 14, "mod": 1024, "split": 711, "count": 1017921, "filtered": 1016877, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 40.109}
{"n": 14, "mod": 1024, "split": 712, "count": 1415720, "filtered": 1414557, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.329}
{"n": 14, "mod": 1024, "split": 713, "count": 1476964, "filtered": 1474476, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.469}
{"n": 14, "mod": 1024, "split": 714, "count": 1335225, "filtered": 1333772, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.969}
{"n": 14, "mod": 1024, "split": 715, "count": 1013387, "filtered": 1012535, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.984}
{"n": 14, "mod": 1024, "split": 716, "count": 1163296, "filtered": 1162212, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.5}
{"n": 14, "mod": 1024, "split": 717, "count": 1108275, "filtered": 1107688, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.641}
{"n": 14, "mod": 1024, "split": 718, "count": 1710894, "filtered": 1709179, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 78.156}
{"n": 14, "mod": 1024, "split": 719, "count": 1417917, "filtered": 1416850, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.594}
{"n": 14, "mod": 1024, "split": 720, "count": 1192176, "filtered": 1191409, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.859}
{"n": 14, "mod": 1024, "split": 721, "count": 1557112, "filtered": 1555944, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.937}
{"n": 14, "mod": 1024, "split": 722, "count": 1455382, "filtered": 1454277, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.688}
{"n": 14, "mod": 1024, "split": 723, "count": 1117172, "filtered": 1116498, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.031}
{"n": 14, "mod": 1024, "split": 724, "count": 1003351, "filtered": 1002515, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.875}
{"n": 14, "mod": 1024, "split": 725, "count": 982790, "filtered": 982327, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.078}
{"n": 14, "mod": 1024, "split": 726, "count": 1396874, "filtered": 1396340, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.422}
{"n": 14, "mod": 1024, "split": 727, "count": 1101655, "filtered": 1100633, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.203}
{"n": 14, "mod": 1024, "split": 728, "count": 1904379, "filtered": 1903589, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 84.172}
{"n": 14, "mod": 1024, "split": 729, "count": 1546260, "filtered": 1545190, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.922}
{"n": 14, "mod": 1024, "split": 730, "count": 1363678, "filtered": 1362923, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.375}
{"n": 14, "mod": 1024, "split": 731, "count": 2783677, "filtered": 2782214, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.281}
{"n": 14, "mod": 1024, "split": 732, "count": 1535970, "filtered": 1534870, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.453}
{"n": 14, "mod": 1024, "split": 733, "count": 1374951, "filtered": 1374172, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.781}
{"n": 14, "mod": 1024, "split": 734, "count": 1228307, "filtered": 1227586, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.125}
{"n": 14, "mod": 1024, "split": 735, "count": 1493177, "filtered": 1492037, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.985}
{"n": 14, "mod": 1024, "split": 736, "count": 1435321, "filtered": 1434548, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.578}
{"n": 14, "mod": 1024, "split": 737, "count": 1624333, "filtered": 1623352, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.109}
{"n": 14, "mod": 1024, "split": 738, "count": 1708217, "filtered": 1707385, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 73.735}
{"n": 14, "mod": 1024, "split": 739, "count": 1033143, "filtered": 1032320, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.922}
{"n": 14, "mod": 1024, "split": 740, "count": 1206215, "filtered": 1205262, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.016}
{"n": 14, "mod": 1024, "split": 741, "count": 1112380, "filtered": 1111069, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.625}
{"n": 14, "mod": 1024, "split": 742, "count": 941031, "filtered": 940461, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 40.563}
{"n": 14, "mod": 1024, "split": 743, "count": 1185763, "filtered": 1184983, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.593}
{"n": 14, "mod": 1024, "split": 744, "count": 1052899, "filtered": 1052431, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.235}
{"n": 14, "mod": 1024, "split": 745, "count": 1648045, "filtered": 1647433, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.36}
{"n": 14, "mod": 1024, "split": 746, "count": 1064920, "filtered": 1064247, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.094}
{"n": 14, "mod": 1024, "split": 747, "count": 1245150, "filtered": 1243827, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.765}
{"n": 14, "mod": 1024, "split": 748, "count": 1116891, "filtered": 1115769, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.609}
{"n": 14, "mod": 1024, "split": 749, "count": 1319573, "filtered": 1317651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.156}
{"n": 14, "mod": 1024, "split": 750, "count": 1239170, "filtered": 1237934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.625}
{"n": 14, "mod": 1024, "split": 751, "count": 1334029, "filtered": 1332341, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.656}
{"n": 14, "mod": 1024, "split": 752, "count": 1622606, "filtered": 1620929, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.141}
{"n": 14, "mod": 1024, "split": 753, "count": 1382870, "filtered": 1382319, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.812}
{"n": 14, "mod": 1024, "split": 754, "count": 1170732, "filtered": 1169198, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.531}
{"n": 14, "mod": 1024, "split": 755, "count": 1273358, "filtered": 1272619, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.235}
{"n": 14, "mod": 1024, "split": 756, "count": 1384588, "filtered": 1383832, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.297}
{"n": 14, "mod": 1024, "split": 757, "count": 1209362, "filtered": 1208018, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.437}
{"n": 14, "mod": 1024, "split": 758, "count": 1564438, "filtered": 1562601, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.672}
{"n": 14, "mod": 1024, "split": 759, "count": 1335791, "filtered": 1334424, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.594}
{"n": 14, "mod": 1024, "split": 760, "count": 1269635, "filtered": 1268796, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.656}
{"n": 14, "mod": 1024, "split": 761, "count": 1431910, "filtered": 1430958, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.203}
{"n": 14, "mod": 1024, "split": 762, "count": 979797, "filtered": 979372, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.438}
{"n": 14, "mod": 1024, "split": 763, "count": 1977663, "filtered": 1976838, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 76.704}
{"n": 14, "mod": 1024, "split": 764, "count": 1737777, "filtered": 1736857, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.671}
{"n": 14, "mod": 1024, "split": 765, "count": 1958275, "filtered": 1957152, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 77.36}
{"n": 14, "mod": 1024, "split": 766, "count": 1837864, "filtered": 1836464, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 71.375}
{"n": 14, "mod": 1024, "split": 767, "count": 1716073, "filtered": 1714824, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.968}
{"n": 14, "mod": 1024, "split": 768, "count": 1503452, "filtered": 1501704, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.828}
{"n": 14, "mod": 1024, "split": 769, "count": 1799874, "filtered": 1798378, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 68.687}
{"n": 14, "mod": 1024, "split": 770, "count": 1294235, "filtered": 1293764, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.828}
{"n": 14, "mod": 1024, "split": 771, "count": 1299021, "filtered": 1298071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.375}
{"n": 14, "mod": 1024, "split": 772, "count": 998673, "filtered": 997901, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.515}
{"n": 14, "mod": 1024, "split": 773, "count": 1539320, "filtered": 1538594, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.016}
{"n": 14, "mod": 1024, "split": 774, "count": 923204, "filtered": 922492, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 36.657}
{"n": 14, "mod": 1024, "split": 775, "count": 817733, "filtered": 817140, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 32.109}
{"n": 14, "mod": 1024, "split": 776, "count": 2055539, "filtered": 2054555, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 83.093}
{"n": 14, "mod": 1024, "split": 777, "count": 1581263, "filtered": 1578904, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.234}
{"n": 14, "mod": 1024, "split": 778, "count": 1216686, "filtered": 1214532, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.75}
{"n": 14, "mod": 1024, "split": 779, "count": 1014076, "filtered": 1013027, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.125}
{"n": 14, "mod": 1024, "split": 780, "count": 1564006, "filtered": 1562418, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.906}
{"n": 14, "mod": 1024, "split": 781, "count": 1366755, "filtered": 1365805, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.047}
{"n": 14, "mod": 1024, "split": 782, "count": 1199026, "filtered": 1197832, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.36}
{"n": 14, "mod": 1024, "split": 783, "count": 1428784, "filtered": 1427443, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.469}
{"n": 14, "mod": 1024, "split": 784, "count": 1303941, "filtered": 1302774, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.813}
{"n": 14, "mod": 1024, "split": 785, "count": 3053381, "filtered": 3051060, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.64}
{"n": 14, "mod": 1024, "split": 786, "count": 1463319, "filtered": 1461998, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.422}
{"n": 14, "mod": 1024, "split": 787, "count": 1368438, "filtered": 1367268, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.625}
{"n": 14, "mod": 1024, "split": 788, "count": 1607833, "filtered": 1606528, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.25}
{"n": 14, "mod": 1024, "split": 789, "count": 1679328, "filtered": 1678094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.203}
{"n": 14, "mod": 1024, "split": 790, "count": 2187132, "filtered": 2185933, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 86.297}
{"n": 14, "mod": 1024, "split": 791, "count": 2269109, "filtered": 2268051, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 87.063}
{"n": 14, "mod": 1024, "split": 792, "count": 1305258, "filtered": 1304773, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.359}
{"n": 14, "mod": 1024, "split": 793, "count": 2229722, "filtered": 2228944, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 85.609}
{"n": 14, "mod": 1024, "split": 794, "count": 2079448, "filtered": 2078394, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 80.906}
{"n": 14, "mod": 1024, "split": 795, "count": 1612284, "filtered": 1611602, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.203}
{"n": 14, "mod": 1024, "split": 796, "count": 2364720, "filtered": 2362887, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 90.75}
{"n": 14, "mod": 1024, "split": 797, "count": 1997057, "filtered": 1995986, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 78.204}
{"n": 14, "mod": 1024, "split": 798, "count": 3161475, "filtered": 3159658, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.64}
{"n": 14, "mod": 1024, "split": 799, "count": 2207285, "filtered": 2205697, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 86.219}
{"n": 14, "mod": 1024, "split": 800, "count": 1945193, "filtered": 1944021, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 75.875}
{"n": 14, "mod": 1024, "split": 801, "count": 1628062, "filtered": 1626040, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.141}
{"n": 14, "mod": 1024, "split": 802, "count": 2077570, "filtered": 2075499, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 82.953}
{"n": 14, "mod": 1024, "split": 803, "count": 1276495, "filtered": 1275207, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.781}
{"n": 14, "mod": 1024, "split": 804, "count": 1672941, "filtered": 1671708, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.688}
{"n": 14, "mod": 1024, "split": 805, "count": 1564543, "filtered": 1563519, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.234}
{"n": 14, "mod": 1024, "split": 806, "count": 1039893, "filtered": 1038392, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.735}
{"n": 14, "mod": 1024, "split": 807, "count": 1378023, "filtered": 1376922, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.719}
{"n": 14, "mod": 1024, "split": 808, "count": 2048434, "filtered": 2046515, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 80.5}
{"n": 14, "mod": 1024, "split": 809, "count": 2008013, "filtered": 2005814, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 81.547}
{"n": 14, "mod": 1024, "split": 810, "count": 1425101, "filtered": 1424002, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.672}
{"n": 14, "mod": 1024, "split": 811, "count": 2323146, "filtered": 2320770, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 92.844}
{"n": 14, "mod": 1024, "split": 812, "count": 2130011, "filtered": 2127175, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 85.172}
{"n": 14, "mod": 1024, "split": 813, "count": 1944358, "filtered": 1942902, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 75.219}
{"n": 14, "mod": 1024, "split": 814, "count": 1430319, "filtered": 1428662, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.266}
{"n": 14, "mod": 1024, "split": 815, "count": 1720334, "filtered": 1719100, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.687}
{"n": 14, "mod": 1024, "split": 816, "count": 1672292, "filtered": 1670928, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.125}
{"n": 14, "mod": 1024, "split": 817, "count": 2259612, "filtered": 2257584, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 89.031}
{"n": 14, "mod": 1024, "split": 818, "count": 1262064, "filtered": 1261026, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.64}
{"n": 14, "mod": 1024, "split": 819, "count": 1791171, "filtered": 1789575, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.781}
{"n": 14, "mod": 1024, "split": 820, "count": 2787383, "filtered": 2785500, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.64}
{"n": 14, "mod": 1024, "split": 821, "count": 1204412, "filtered": 1203194, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.625}
{"n": 14, "mod": 1024, "split": 822, "count": 1240814, "filtered": 1239811, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.609}
{"n": 14, "mod": 1024, "split": 823, "count": 1692273, "filtered": 1691345, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.937}
{"n": 14, "mod": 1024, "split": 824, "count": 1288190, "filtered": 1287076, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.594}
{"n": 14, "mod": 1024, "split": 825, "count": 2378099, "filtered": 2375829, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 94.532}
{"n": 14, "mod": 1024, "split": 826, "count": 1790229, "filtered": 1788861, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.281}
{"n": 14, "mod": 1024, "split": 827, "count": 1782343, "filtered": 1780040, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.281}
{"n": 14, "mod": 1024, "split": 828, "count": 1447106, "filtered": 1445648, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.391}
{"n": 14, "mod": 1024, "split": 829, "count": 1547303, "filtered": 1545153, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.0}
{"n": 14, "mod": 1024, "split": 830, "count": 2178235, "filtered": 2176289, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 86.828}
{"n": 14, "mod": 1024, "split": 831, "count": 1478604, "filtered": 1477004, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.141}
{"n": 14, "mod": 1024, "split": 832, "count": 1626959, "filtered": 1625851, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.359}
{"n": 14, "mod": 1024, "split": 833, "count": 2052775, "filtered": 2051066, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 81.781}
{"n": 14, "mod": 1024, "split": 834, "count": 1886457, "filtered": 1885623, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.813}
{"n": 14, "mod": 1024, "split": 835, "count": 2102421, "filtered": 2100908, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 82.484}
{"n": 14, "mod": 1024, "split": 836, "count": 2555605, "filtered": 2554318, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.156}
{"n": 14, "mod": 1024, "split": 837, "count": 1405718, "filtered": 1403636, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.25}
{"n": 14, "mod": 1024, "split": 838, "count": 1812745, "filtered": 1811382, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.812}
{"n": 14, "mod": 1024, "split": 839, "count": 2229397, "filtered": 2228025, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 87.422}
{"n": 14, "mod": 1024, "split": 840, "count": 2920868, "filtered": 2918742, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.281}
{"n": 14, "mod": 1024, "split": 841, "count": 3458533, "filtered": 3456776, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.094}
{"n": 14, "mod": 1024, "split": 842, "count": 2997109, "filtered": 2995796, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.765}
{"n": 14, "mod": 1024, "split": 843, "count": 3463821, "filtered": 3462551, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.781}
{"n": 14, "mod": 1024, "split": 844, "count": 1980341, "filtered": 1979024, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 76.797}
{"n": 14, "mod": 1024, "split": 845, "count": 2352010, "filtered": 2351313, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 89.906}
{"n": 14, "mod": 1024, "split": 846, "count": 2322613, "filtered": 2321793, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 90.625}
{"n": 14, "mod": 1024, "split": 847, "count": 2187694, "filtered": 2186627, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 84.922}
{"n": 14, "mod": 1024, "split": 848, "count": 1703597, "filtered": 1702839, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.984}
{"n": 14, "mod": 1024, "split": 849, "count": 1747065, "filtered": 1746169, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 68.671}
{"n": 14, "mod": 1024, "split": 850, "count": 1666314, "filtered": 1665204, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.969}
{"n": 14, "mod": 1024, "split": 851, "count": 2088701, "filtered": 2087589, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 82.922}
{"n": 14, "mod": 1024, "split": 852, "count": 1878666, "filtered": 1877523, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 73.766}
{"n": 14, "mod": 1024, "split": 853, "count": 1466716, "filtered": 1466057, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.657}
{"n": 14, "mod": 1024, "split": 854, "count": 1474456, "filtered": 1473815, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.344}
{"n": 14, "mod": 1024, "split": 855, "count": 1735414, "filtered": 1733774, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.656}
{"n": 14, "mod": 1024, "split": 856, "count": 1840290, "filtered": 1839122, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 71.75}
{"n": 14, "mod": 1024, "split": 857, "count": 1873412, "filtered": 1872745, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.125}
{"n": 14, "mod": 1024, "split": 858, "count": 1897806, "filtered": 1896202, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 73.907}
{"n": 14, "mod": 1024, "split": 859, "count": 2401132, "filtered": 2399627, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 94.079}
{"n": 14, "mod": 1024, "split": 860, "count": 2152664, "filtered": 2151543, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 83.219}
{"n": 14, "mod": 1024, "split": 861, "count": 2659761, "filtered": 2657723, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.656}
{"n": 14, "mod": 1024, "split": 862, "count": 1929780, "filtered": 1928864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 75.343}
{"n": 14, "mod": 1024, "split": 863, "count": 1937321, "filtered": 1935838, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 76.11}
{"n": 14, "mod": 1024, "split": 864, "count": 1503797, "filtered": 1502936, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.063}
{"n": 14, "mod": 1024, "split": 865, "count": 2126310, "filtered": 2125095, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 81.953}
{"n": 14, "mod": 1024, "split": 866, "count": 1270547, "filtered": 1269214, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.688}
{"n": 14, "mod": 1024, "split": 867, "count": 2012083, "filtered": 2010366, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 79.531}
{"n": 14, "mod": 1024, "split": 868, "count": 1380023, "filtered": 1378204, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.688}
{"n": 14, "mod": 1024, "split": 869, "count": 1464190, "filtered": 1463332, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.516}
{"n": 14, "mod": 1024, "split": 870, "count": 1178672, "filtered": 1177978, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.359}
{"n": 14, "mod": 1024, "split": 871, "count": 1750845, "filtered": 1750324, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.797}
{"n": 14, "mod": 1024, "split": 872, "count": 1516774, "filtered": 1515520, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.031}
{"n": 14, "mod": 1024, "split": 873, "count": 1828362, "filtered": 1827482, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.594}
{"n": 14, "mod": 1024, "split": 874, "count": 1145586, "filtered": 1144734, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.797}
{"n": 14, "mod": 1024, "split": 875, "count": 1322162, "filtered": 1321339, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.266}
{"n": 14, "mod": 1024, "split": 876, "count": 1674746, "filtered": 1673480, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.172}
{"n": 14, "mod": 1024, "split": 877, "count": 985330, "filtered": 984495, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 38.375}
{"n": 14, "mod": 1024, "split": 878, "count": 1241987, "filtered": 1240654, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.078}
{"n": 14, "mod": 1024, "split": 879, "count": 1983439, "filtered": 1981892, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 77.312}
{"n": 14, "mod": 1024, "split": 880, "count": 1932812, "filtered": 1931716, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 76.062}
{"n": 14, "mod": 1024, "split": 881, "count": 1705232, "filtered": 1703871, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.093}
{"n": 14, "mod": 1024, "split": 882, "count": 1712825, "filtered": 1712002, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.953}
{"n": 14, "mod": 1024, "split": 883, "count": 1978238, "filtered": 1977033, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 76.656}
{"n": 14, "mod": 1024, "split": 884, "count": 1533477, "filtered": 1532046, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.687}
{"n": 14, "mod": 1024, "split": 885, "count": 1413650, "filtered": 1412650, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.078}
{"n": 14, "mod": 1024, "split": 886, "count": 1676014, "filtered": 1673149, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 68.219}
{"n": 14, "mod": 1024, "split": 887, "count": 1735249, "filtered": 1734113, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.984}
{"n": 14, "mod": 1024, "split": 888, "count": 2237139, "filtered": 2235889, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 87.188}
{"n": 14, "mod": 1024, "split": 889, "count": 1674917, "filtered": 1673972, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.375}
{"n": 14, "mod": 1024, "split": 890, "count": 1404335, "filtered": 1403074, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.235}
{"n": 14, "mod": 1024, "split": 891, "count": 2028151, "filtered": 2027220, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 77.641}
{"n": 14, "mod": 1024, "split": 892, "count": 1280727, "filtered": 1280054, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.937}
{"n": 14, "mod": 1024, "split": 893, "count": 1580760, "filtered": 1580208, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.125}
{"n": 14, "mod": 1024, "split": 894, "count": 1131411, "filtered": 1131134, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.906}
{"n": 14, "mod": 1024, "split": 895, "count": 2113826, "filtered": 2112338, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 81.188}
{"n": 14, "mod": 1024, "split": 896, "count": 2572498, "filtered": 2571297, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.766}
{"n": 14, "mod": 1024, "split": 897, "count": 1416275, "filtered": 1415146, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.75}
{"n": 14, "mod": 1024, "split": 898, "count": 1706627, "filtered": 1706060, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.281}
{"n": 14, "mod": 1024, "split": 899, "count": 2185773, "filtered": 2185011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 82.813}
{"n": 14, "mod": 1024, "split": 900, "count": 1733377, "filtered": 1732483, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 65.875}
{"n": 14, "mod": 1024, "split": 901, "count": 1531888, "filtered": 1531065, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.687}
{"n": 14, "mod": 1024, "split": 902, "count": 1784451, "filtered": 1783778, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 68.484}
{"n": 14, "mod": 1024, "split": 903, "count": 2153081, "filtered": 2152137, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 83.532}
{"n": 14, "mod": 1024, "split": 904, "count": 1610331, "filtered": 1609369, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.469}
{"n": 14, "mod": 1024, "split": 905, "count": 1991084, "filtered": 1990466, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 75.109}
{"n": 14, "mod": 1024, "split": 906, "count": 2579103, "filtered": 2578355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.406}
{"n": 14, "mod": 1024, "split": 907, "count": 2051441, "filtered": 2050503, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 79.219}
{"n": 14, "mod": 1024, "split": 908, "count": 2531627, "filtered": 2530978, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.219}
{"n": 14, "mod": 1024, "split": 909, "count": 2152913, "filtered": 2151843, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 83.375}
{"n": 14, "mod": 1024, "split": 910, "count": 1347605, "filtered": 1347153, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.953}
{"n": 14, "mod": 1024, "split": 911, "count": 2272195, "filtered": 2271042, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 88.547}
{"n": 14, "mod": 1024, "split": 912, "count": 2274328, "filtered": 2273383, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 87.937}
{"n": 14, "mod": 1024, "split": 913, "count": 1873456, "filtered": 1872424, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 74.344}
{"n": 14, "mod": 1024, "split": 914, "count": 1836765, "filtered": 1836396, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.719}
{"n": 14, "mod": 1024, "split": 915, "count": 1835098, "filtered": 1834588, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.234}
{"n": 14, "mod": 1024, "split": 916, "count": 1070064, "filtered": 1069465, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.453}
{"n": 14, "mod": 1024, "split": 917, "count": 1129398, "filtered": 1128760, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.265}
{"n": 14, "mod": 1024, "split": 918, "count": 1755724, "filtered": 1754402, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.094}
{"n": 14, "mod": 1024, "split": 919, "count": 1309940, "filtered": 1308993, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.25}
{"n": 14, "mod": 1024, "split": 920, "count": 1547973, "filtered": 1545890, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.766}
{"n": 14, "mod": 1024, "split": 921, "count": 1496778, "filtered": 1495757, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.25}
{"n": 14, "mod": 1024, "split": 922, "count": 974235, "filtered": 973363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 37.906}
{"n": 14, "mod": 1024, "split": 923, "count": 2486276, "filtered": 2484580, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.125}
{"n": 14, "mod": 1024, "split": 924, "count": 1524399, "filtered": 1522730, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.578}
{"n": 14, "mod": 1024, "split": 925, "count": 1558538, "filtered": 1557083, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.547}
{"n": 14, "mod": 1024, "split": 926, "count": 1927336, "filtered": 1925802, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 74.985}
{"n": 14, "mod": 1024, "split": 927, "count": 1845264, "filtered": 1843945, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 71.61}
{"n": 14, "mod": 1024, "split": 928, "count": 1478204, "filtered": 1476455, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.609}
{"n": 14, "mod": 1024, "split": 929, "count": 1616186, "filtered": 1614518, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.938}
{"n": 14, "mod": 1024, "split": 930, "count": 1378196, "filtered": 1376830, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.187}
{"n": 14, "mod": 1024, "split": 931, "count": 1404798, "filtered": 1403671, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.344}
{"n": 14, "mod": 1024, "split": 932, "count": 1310395, "filtered": 1309177, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.781}
{"n": 14, "mod": 1024, "split": 933, "count": 1456589, "filtered": 1455588, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.422}
{"n": 14, "mod": 1024, "split": 934, "count": 1215594, "filtered": 1214767, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.0}
{"n": 14, "mod": 1024, "split": 935, "count": 1355778, "filtered": 1355108, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.704}
{"n": 14, "mod": 1024, "split": 936, "count": 1469301, "filtered": 1467951, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.61}
{"n": 14, "mod": 1024, "split": 937, "count": 1153235, "filtered": 1152685, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.032}
{"n": 14, "mod": 1024, "split": 938, "count": 1360826, "filtered": 1359815, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.656}
{"n": 14, "mod": 1024, "split": 939, "count": 1744473, "filtered": 1743609, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.391}
{"n": 14, "mod": 1024, "split": 940, "count": 1233596, "filtered": 1232873, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 46.625}
{"n": 14, "mod": 1024, "split": 941, "count": 1471512, "filtered": 1470763, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.062}
{"n": 14, "mod": 1024, "split": 942, "count": 1493318, "filtered": 1492547, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.391}
{"n": 14, "mod": 1024, "split": 943, "count": 1598907, "filtered": 1597345, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.031}
{"n": 14, "mod": 1024, "split": 944, "count": 1860318, "filtered": 1858819, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 74.187}
{"n": 14, "mod": 1024, "split": 945, "count": 1551418, "filtered": 1550409, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.438}
{"n": 14, "mod": 1024, "split": 946, "count": 1726015, "filtered": 1724876, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.734}
{"n": 14, "mod": 1024, "split": 947, "count": 1526433, "filtered": 1525161, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.891}
{"n": 14, "mod": 1024, "split": 948, "count": 1836780, "filtered": 1835747, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 71.625}
{"n": 14, "mod": 1024, "split": 949, "count": 1437721, "filtered": 1436576, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.578}
{"n": 14, "mod": 1024, "split": 950, "count": 1379104, "filtered": 1377885, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.734}
{"n": 14, "mod": 1024, "split": 951, "count": 1682421, "filtered": 1680331, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 67.828}
{"n": 14, "mod": 1024, "split": 952, "count": 1386130, "filtered": 1385059, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 54.203}
{"n": 14, "mod": 1024, "split": 953, "count": 1400854, "filtered": 1398951, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.515}
{"n": 14, "mod": 1024, "split": 954, "count": 1459580, "filtered": 1457386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.828}
{"n": 14, "mod": 1024, "split": 955, "count": 1104550, "filtered": 1103258, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.563}
{"n": 14, "mod": 1024, "split": 956, "count": 1147909, "filtered": 1147150, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.281}
{"n": 14, "mod": 1024, "split": 957, "count": 1213951, "filtered": 1213105, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.14}
{"n": 14, "mod": 1024, "split": 958, "count": 1639835, "filtered": 1638824, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.329}
{"n": 14, "mod": 1024, "split": 959, "count": 1273313, "filtered": 1272607, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.157}
{"n": 14, "mod": 1024, "split": 960, "count": 1361998, "filtered": 1361312, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.313}
{"n": 14, "mod": 1024, "split": 961, "count": 1495531, "filtered": 1494613, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.89}
{"n": 14, "mod": 1024, "split": 962, "count": 1057018, "filtered": 1056290, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.015}
{"n": 14, "mod": 1024, "split": 963, "count": 1269926, "filtered": 1268715, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.781}
{"n": 14, "mod": 1024, "split": 964, "count": 1819462, "filtered": 1818368, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.937}
{"n": 14, "mod": 1024, "split": 965, "count": 1828680, "filtered": 1827202, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 71.188}
{"n": 14, "mod": 1024, "split": 966, "count": 1551209, "filtered": 1550325, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 60.141}
{"n": 14, "mod": 1024, "split": 967, "count": 2098863, "filtered": 2097208, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 80.188}
{"n": 14, "mod": 1024, "split": 968, "count": 1517720, "filtered": 1516677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.937}
{"n": 14, "mod": 1024, "split": 969, "count": 1849946, "filtered": 1848904, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 71.062}
{"n": 14, "mod": 1024, "split": 970, "count": 1284190, "filtered": 1283347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.172}
{"n": 14, "mod": 1024, "split": 971, "count": 1241260, "filtered": 1240641, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 48.031}
{"n": 14, "mod": 1024, "split": 972, "count": 1273438, "filtered": 1272539, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.156}
{"n": 14, "mod": 1024, "split": 973, "count": 1259432, "filtered": 1258286, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.547}
{"n": 14, "mod": 1024, "split": 974, "count": 1542177, "filtered": 1541603, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 59.203}
{"n": 14, "mod": 1024, "split": 975, "count": 1493284, "filtered": 1492580, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.375}
{"n": 14, "mod": 1024, "split": 976, "count": 1367886, "filtered": 1367130, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.718}
{"n": 14, "mod": 1024, "split": 977, "count": 1853994, "filtered": 1853063, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.453}
{"n": 14, "mod": 1024, "split": 978, "count": 2091662, "filtered": 2090299, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 82.125}
{"n": 14, "mod": 1024, "split": 979, "count": 1391939, "filtered": 1391100, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.375}
{"n": 14, "mod": 1024, "split": 980, "count": 1687452, "filtered": 1685767, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.312}
{"n": 14, "mod": 1024, "split": 981, "count": 1436126, "filtered": 1433846, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.656}
{"n": 14, "mod": 1024, "split": 982, "count": 1597862, "filtered": 1597102, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.11}
{"n": 14, "mod": 1024, "split": 983, "count": 2401523, "filtered": 2400195, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 95.391}
{"n": 14, "mod": 1024, "split": 984, "count": 1602168, "filtered": 1600963, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 62.937}
{"n": 14, "mod": 1024, "split": 985, "count": 1983235, "filtered": 1981923, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 77.766}
{"n": 14, "mod": 1024, "split": 986, "count": 1656986, "filtered": 1655579, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 66.094}
{"n": 14, "mod": 1024, "split": 987, "count": 1336249, "filtered": 1335139, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 52.094}
{"n": 14, "mod": 1024, "split": 988, "count": 1055986, "filtered": 1054835, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.438}
{"n": 14, "mod": 1024, "split": 989, "count": 1896675, "filtered": 1895715, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 74.859}
{"n": 14, "mod": 1024, "split": 990, "count": 1476321, "filtered": 1475245, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.657}
{"n": 14, "mod": 1024, "split": 991, "count": 1365630, "filtered": 1364210, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.328}
{"n": 14, "mod": 1024, "split": 992, "count": 1289828, "filtered": 1288706, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.937}
{"n": 14, "mod": 1024, "split": 993, "count": 1592028, "filtered": 1590898, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.125}
{"n": 14, "mod": 1024, "split": 994, "count": 1047937, "filtered": 1047050, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.718}
{"n": 14, "mod": 1024, "split": 995, "count": 1632068, "filtered": 1630700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 64.532}
{"n": 14, "mod": 1024, "split": 996, "count": 1373463, "filtered": 1372932, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 53.563}
{"n": 14, "mod": 1024, "split": 997, "count": 2013074, "filtered": 2011901, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 79.422}
{"n": 14, "mod": 1024, "split": 998, "count": 1261945, "filtered": 1261222, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.469}
{"n": 14, "mod": 1024, "split": 999, "count": 1425186, "filtered": 1424535, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.844}
{"n": 14, "mod": 1024, "split": 1000, "count": 1241625, "filtered": 1240656, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.172}
{"n": 14, "mod": 1024, "split": 1001, "count": 1288348, "filtered": 1287576, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.64}
{"n": 14, "mod": 1024, "split": 1002, "count": 1057791, "filtered": 1056796, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 41.859}
{"n": 14, "mod": 1024, "split": 1003, "count": 1616252, "filtered": 1615429, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 63.484}
{"n": 14, "mod": 1024, "split": 1004, "count": 1329067, "filtered": 1328417, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.875}
{"n": 14, "mod": 1024, "split": 1005, "count": 1150626, "filtered": 1150036, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 45.454}
{"n": 14, "mod": 1024, "split": 1006, "count": 1440497, "filtered": 1439352, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.188}
{"n": 14, "mod": 1024, "split": 1007, "count": 1510526, "filtered": 1509899, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 57.188}
{"n": 14, "mod": 1024, "split": 1008, "count": 1154710, "filtered": 1154211, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.891}
{"n": 14, "mod": 1024, "split": 1009, "count": 1531843, "filtered": 1530297, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 58.547}
{"n": 14, "mod": 1024, "split": 1010, "count": 1297458, "filtered": 1295942, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 51.187}
{"n": 14, "mod": 1024, "split": 1011, "count": 2183053, "filtered": 2181581, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 75.953}
{"n": 14, "mod": 1024, "split": 1012, "count": 1982792, "filtered": 1981588, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 70.203}
{"n": 14, "mod": 1024, "split": 1013, "count": 1105682, "filtered": 1104591, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 42.813}
{"n": 14, "mod": 1024, "split": 1014, "count": 1177814, "filtered": 1177095, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 44.016}
{"n": 14, "mod": 1024, "split": 1015, "count": 1509740, "filtered": 1509067, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 55.312}
{"n": 14, "mod": 1024, "split": 1016, "count": 1348608, "filtered": 1347579, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 50.234}
{"n": 14, "mod": 1024, "split": 1017, "count": 1301144, "filtered": 1300335, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 47.578}
{"n": 14, "mod": 1024, "split": 1018, "count": 1185399, "filtered": 1184851, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 43.219}
{"n": 14, "mod": 1024, "split": 1019, "count": 1360625, "filtered": 1360217, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 49.125}
{"n": 14, "mod": 1024, "split": 1020, "count": 690195, "filtered": 689487, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 27.281}
{"n": 14, "mod": 1024, "split": 1021, "count": 1664503, "filtered": 1663904, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 56.297}
{"n": 14, "mod": 1024, "split": 1022, "count": 979936, "filtered": 979044, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 34.906}
{"n": 14, "mod": 1024, "split": 1023, "count": 1081553, "filtered": 1080838, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 36.968}


==> anc/checkpoints/split_screen_n15_mod4096_checkpoint.jsonl <==
{"n": 15, "mod": 4096, "split": 0, "count": 5346048, "filtered": 5344478, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.453}
{"n": 15, "mod": 4096, "split": 1, "count": 4675820, "filtered": 4674585, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.5}
{"n": 15, "mod": 4096, "split": 2, "count": 5264439, "filtered": 5263668, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.296}
{"n": 15, "mod": 4096, "split": 3, "count": 4265409, "filtered": 4264546, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.203}
{"n": 15, "mod": 4096, "split": 4, "count": 4084872, "filtered": 4084210, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 90.562}
{"n": 15, "mod": 4096, "split": 5, "count": 4189009, "filtered": 4188452, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.75}
{"n": 15, "mod": 4096, "split": 6, "count": 4181648, "filtered": 4179958, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.781}
{"n": 15, "mod": 4096, "split": 7, "count": 5213141, "filtered": 5211510, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.875}
{"n": 15, "mod": 4096, "split": 8, "count": 4160139, "filtered": 4158313, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.5}
{"n": 15, "mod": 4096, "split": 9, "count": 6017653, "filtered": 6015527, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.781}
{"n": 15, "mod": 4096, "split": 10, "count": 5999696, "filtered": 5998424, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.718}
{"n": 15, "mod": 4096, "split": 11, "count": 7319358, "filtered": 7317144, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.5}
{"n": 15, "mod": 4096, "split": 12, "count": 5169321, "filtered": 5168086, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.593}
{"n": 15, "mod": 4096, "split": 13, "count": 3683989, "filtered": 3682640, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 82.984}
{"n": 15, "mod": 4096, "split": 14, "count": 5011061, "filtered": 5009197, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.062}
{"n": 15, "mod": 4096, "split": 15, "count": 4489189, "filtered": 4488000, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.5}
{"n": 15, "mod": 4096, "split": 16, "count": 4900320, "filtered": 4899342, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.171}
{"n": 15, "mod": 4096, "split": 17, "count": 7068847, "filtered": 7067660, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.141}
{"n": 15, "mod": 4096, "split": 18, "count": 4531314, "filtered": 4530758, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 101.078}
{"n": 15, "mod": 4096, "split": 19, "count": 5372784, "filtered": 5372033, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.078}
{"n": 15, "mod": 4096, "split": 20, "count": 6711711, "filtered": 6711062, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.375}
{"n": 15, "mod": 4096, "split": 21, "count": 8079284, "filtered": 8077312, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.313}
{"n": 15, "mod": 4096, "split": 22, "count": 3983239, "filtered": 3982623, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 88.703}
{"n": 15, "mod": 4096, "split": 23, "count": 6654101, "filtered": 6652241, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.437}
{"n": 15, "mod": 4096, "split": 24, "count": 4794330, "filtered": 4793433, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.14}
{"n": 15, "mod": 4096, "split": 25, "count": 5033884, "filtered": 5032733, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.281}
{"n": 15, "mod": 4096, "split": 26, "count": 4303198, "filtered": 4302443, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.938}
{"n": 15, "mod": 4096, "split": 27, "count": 4098777, "filtered": 4097465, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 94.625}
{"n": 15, "mod": 4096, "split": 28, "count": 5988063, "filtered": 5987146, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.718}
{"n": 15, "mod": 4096, "split": 29, "count": 5164406, "filtered": 5163104, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.453}
{"n": 15, "mod": 4096, "split": 30, "count": 4422398, "filtered": 4420702, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.328}
{"n": 15, "mod": 4096, "split": 31, "count": 4841446, "filtered": 4840255, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.438}
{"n": 15, "mod": 4096, "split": 32, "count": 4242617, "filtered": 4241726, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 95.625}
{"n": 15, "mod": 4096, "split": 33, "count": 5070879, "filtered": 5068755, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.86}
{"n": 15, "mod": 4096, "split": 34, "count": 4493199, "filtered": 4492008, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 101.875}
{"n": 15, "mod": 4096, "split": 35, "count": 4906609, "filtered": 4905257, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.875}
{"n": 15, "mod": 4096, "split": 36, "count": 4871270, "filtered": 4869868, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.469}
{"n": 15, "mod": 4096, "split": 37, "count": 3680763, "filtered": 3679677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 84.063}
{"n": 15, "mod": 4096, "split": 38, "count": 3930246, "filtered": 3929565, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 92.078}
{"n": 15, "mod": 4096, "split": 39, "count": 3527820, "filtered": 3526921, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 84.687}
{"n": 15, "mod": 4096, "split": 40, "count": 4027204, "filtered": 4026383, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.109}
{"n": 15, "mod": 4096, "split": 41, "count": 4258425, "filtered": 4257543, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.297}
{"n": 15, "mod": 4096, "split": 42, "count": 4235304, "filtered": 4234076, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.437}
{"n": 15, "mod": 4096, "split": 43, "count": 5776862, "filtered": 5775012, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.735}
{"n": 15, "mod": 4096, "split": 44, "count": 3800415, "filtered": 3799388, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 89.094}
{"n": 15, "mod": 4096, "split": 45, "count": 4796894, "filtered": 4794727, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.125}
{"n": 15, "mod": 4096, "split": 46, "count": 5325950, "filtered": 5324594, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.125}
{"n": 15, "mod": 4096, "split": 47, "count": 5231185, "filtered": 5228853, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.953}
{"n": 15, "mod": 4096, "split": 48, "count": 5471833, "filtered": 5470420, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.734}
{"n": 15, "mod": 4096, "split": 49, "count": 5221023, "filtered": 5219794, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.234}
{"n": 15, "mod": 4096, "split": 50, "count": 4251787, "filtered": 4249770, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.844}
{"n": 15, "mod": 4096, "split": 51, "count": 4402889, "filtered": 4401788, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.828}
{"n": 15, "mod": 4096, "split": 52, "count": 4757518, "filtered": 4756456, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.407}
{"n": 15, "mod": 4096, "split": 53, "count": 3613873, "filtered": 3612520, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 83.312}
{"n": 15, "mod": 4096, "split": 54, "count": 4436037, "filtered": 4434036, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.578}
{"n": 15, "mod": 4096, "split": 55, "count": 5201970, "filtered": 5201363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.11}
{"n": 15, "mod": 4096, "split": 56, "count": 4022808, "filtered": 4022070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.266}
{"n": 15, "mod": 4096, "split": 57, "count": 3726483, "filtered": 3724800, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 94.485}
{"n": 15, "mod": 4096, "split": 58, "count": 4895836, "filtered": 4895170, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.125}
{"n": 15, "mod": 4096, "split": 59, "count": 3651467, "filtered": 3650299, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 90.937}
{"n": 15, "mod": 4096, "split": 60, "count": 5655892, "filtered": 5654320, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.688}
{"n": 15, "mod": 4096, "split": 61, "count": 5929544, "filtered": 5927308, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.078}
{"n": 15, "mod": 4096, "split": 62, "count": 6682414, "filtered": 6680720, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.25}
{"n": 15, "mod": 4096, "split": 63, "count": 5826500, "filtered": 5825589, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.406}
{"n": 15, "mod": 4096, "split": 64, "count": 6343707, "filtered": 6342830, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.813}
{"n": 15, "mod": 4096, "split": 65, "count": 5362319, "filtered": 5361207, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.406}
{"n": 15, "mod": 4096, "split": 66, "count": 5804424, "filtered": 5803193, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.609}
{"n": 15, "mod": 4096, "split": 67, "count": 6398963, "filtered": 6396728, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.0}
{"n": 15, "mod": 4096, "split": 68, "count": 4130280, "filtered": 4128099, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.015}
{"n": 15, "mod": 4096, "split": 69, "count": 4590156, "filtered": 4588916, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.75}
{"n": 15, "mod": 4096, "split": 70, "count": 5347109, "filtered": 5346034, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.594}
{"n": 15, "mod": 4096, "split": 71, "count": 5575771, "filtered": 5574207, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.281}
{"n": 15, "mod": 4096, "split": 72, "count": 3137552, "filtered": 3136582, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 80.797}
{"n": 15, "mod": 4096, "split": 73, "count": 3574121, "filtered": 3572674, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 92.516}
{"n": 15, "mod": 4096, "split": 74, "count": 5452364, "filtered": 5450524, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.218}
{"n": 15, "mod": 4096, "split": 75, "count": 4836760, "filtered": 4835444, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.703}
{"n": 15, "mod": 4096, "split": 76, "count": 3235553, "filtered": 3234957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 82.813}
{"n": 15, "mod": 4096, "split": 77, "count": 3826480, "filtered": 3824991, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.328}
{"n": 15, "mod": 4096, "split": 78, "count": 3982149, "filtered": 3981028, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.218}
{"n": 15, "mod": 4096, "split": 79, "count": 4120067, "filtered": 4119223, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.406}
{"n": 15, "mod": 4096, "split": 80, "count": 5428374, "filtered": 5427113, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.5}
{"n": 15, "mod": 4096, "split": 81, "count": 4693120, "filtered": 4691592, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.922}
{"n": 15, "mod": 4096, "split": 82, "count": 4492891, "filtered": 4491355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.39}
{"n": 15, "mod": 4096, "split": 83, "count": 5090177, "filtered": 5088465, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.344}
{"n": 15, "mod": 4096, "split": 84, "count": 3960092, "filtered": 3959216, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 92.953}
{"n": 15, "mod": 4096, "split": 85, "count": 4984632, "filtered": 4983768, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.375}
{"n": 15, "mod": 4096, "split": 86, "count": 6252291, "filtered": 6250751, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.359}
{"n": 15, "mod": 4096, "split": 87, "count": 5068047, "filtered": 5067086, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.469}
{"n": 15, "mod": 4096, "split": 88, "count": 4615296, "filtered": 4614579, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.891}
{"n": 15, "mod": 4096, "split": 89, "count": 4591218, "filtered": 4589824, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.812}
{"n": 15, "mod": 4096, "split": 90, "count": 4826608, "filtered": 4825754, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.406}
{"n": 15, "mod": 4096, "split": 91, "count": 5799715, "filtered": 5797411, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.218}
{"n": 15, "mod": 4096, "split": 92, "count": 7122814, "filtered": 7121190, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.953}
{"n": 15, "mod": 4096, "split": 93, "count": 4775378, "filtered": 4774101, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.391}
{"n": 15, "mod": 4096, "split": 94, "count": 6264636, "filtered": 6263079, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.765}
{"n": 15, "mod": 4096, "split": 95, "count": 4133307, "filtered": 4131909, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.047}
{"n": 15, "mod": 4096, "split": 96, "count": 5454662, "filtered": 5453211, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.828}
{"n": 15, "mod": 4096, "split": 97, "count": 4927617, "filtered": 4926083, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.188}
{"n": 15, "mod": 4096, "split": 98, "count": 4838809, "filtered": 4838030, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.188}
{"n": 15, "mod": 4096, "split": 99, "count": 4727185, "filtered": 4725835, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.828}
{"n": 15, "mod": 4096, "split": 100, "count": 4700979, "filtered": 4699520, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.25}
{"n": 15, "mod": 4096, "split": 101, "count": 5261671, "filtered": 5260334, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.969}
{"n": 15, "mod": 4096, "split": 102, "count": 5341469, "filtered": 5340389, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.922}
{"n": 15, "mod": 4096, "split": 103, "count": 5242378, "filtered": 5240338, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.968}
{"n": 15, "mod": 4096, "split": 104, "count": 6866665, "filtered": 6865263, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.765}
{"n": 15, "mod": 4096, "split": 105, "count": 4974308, "filtered": 4973618, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.438}
{"n": 15, "mod": 4096, "split": 106, "count": 6183469, "filtered": 6182450, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.39}
{"n": 15, "mod": 4096, "split": 107, "count": 3787827, "filtered": 3787171, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 88.703}
{"n": 15, "mod": 4096, "split": 108, "count": 4522385, "filtered": 4521531, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.594}
{"n": 15, "mod": 4096, "split": 109, "count": 5395710, "filtered": 5394183, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.0}
{"n": 15, "mod": 4096, "split": 110, "count": 4951380, "filtered": 4949944, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.046}
{"n": 15, "mod": 4096, "split": 111, "count": 4780987, "filtered": 4779635, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.75}
{"n": 15, "mod": 4096, "split": 112, "count": 5668387, "filtered": 5667042, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.36}
{"n": 15, "mod": 4096, "split": 113, "count": 5347535, "filtered": 5346008, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.219}
{"n": 15, "mod": 4096, "split": 114, "count": 4416279, "filtered": 4413802, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.0}
{"n": 15, "mod": 4096, "split": 115, "count": 4889852, "filtered": 4888253, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.938}
{"n": 15, "mod": 4096, "split": 116, "count": 4632241, "filtered": 4630792, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.954}
{"n": 15, "mod": 4096, "split": 117, "count": 5389670, "filtered": 5388130, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.156}
{"n": 15, "mod": 4096, "split": 118, "count": 5148578, "filtered": 5147006, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.172}
{"n": 15, "mod": 4096, "split": 119, "count": 5602573, "filtered": 5601566, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.188}
{"n": 15, "mod": 4096, "split": 120, "count": 5631777, "filtered": 5630451, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.609}
{"n": 15, "mod": 4096, "split": 121, "count": 5854770, "filtered": 5853600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.063}
{"n": 15, "mod": 4096, "split": 122, "count": 5050317, "filtered": 5048417, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.063}
{"n": 15, "mod": 4096, "split": 123, "count": 6169822, "filtered": 6169079, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.032}
{"n": 15, "mod": 4096, "split": 124, "count": 4358892, "filtered": 4357799, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.453}
{"n": 15, "mod": 4096, "split": 125, "count": 6721903, "filtered": 6720386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.812}
{"n": 15, "mod": 4096, "split": 126, "count": 6515404, "filtered": 6513733, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.5}
{"n": 15, "mod": 4096, "split": 127, "count": 7584432, "filtered": 7581501, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.016}
{"n": 15, "mod": 4096, "split": 128, "count": 7669195, "filtered": 7666242, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.625}
{"n": 15, "mod": 4096, "split": 129, "count": 6563785, "filtered": 6561876, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.079}
{"n": 15, "mod": 4096, "split": 130, "count": 6839545, "filtered": 6837015, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.375}
{"n": 15, "mod": 4096, "split": 131, "count": 5999192, "filtered": 5996855, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.578}
{"n": 15, "mod": 4096, "split": 132, "count": 9462919, "filtered": 9460836, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 234.453}
{"n": 15, "mod": 4096, "split": 133, "count": 7929336, "filtered": 7927965, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.656}
{"n": 15, "mod": 4096, "split": 134, "count": 5856187, "filtered": 5855251, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.343}
{"n": 15, "mod": 4096, "split": 135, "count": 11674585, "filtered": 11672740, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 277.093}
{"n": 15, "mod": 4096, "split": 136, "count": 6747410, "filtered": 6745291, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.765}
{"n": 15, "mod": 4096, "split": 137, "count": 6721009, "filtered": 6719443, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.375}
{"n": 15, "mod": 4096, "split": 138, "count": 8443097, "filtered": 8441088, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 215.125}
{"n": 15, "mod": 4096, "split": 139, "count": 7853220, "filtered": 7851123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.656}
{"n": 15, "mod": 4096, "split": 140, "count": 5911427, "filtered": 5909977, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.454}
{"n": 15, "mod": 4096, "split": 141, "count": 6748303, "filtered": 6746794, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.969}
{"n": 15, "mod": 4096, "split": 142, "count": 8187090, "filtered": 8185703, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.953}
{"n": 15, "mod": 4096, "split": 143, "count": 4901138, "filtered": 4899698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.343}
{"n": 15, "mod": 4096, "split": 144, "count": 6663059, "filtered": 6661718, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.125}
{"n": 15, "mod": 4096, "split": 145, "count": 6623586, "filtered": 6622577, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.672}
{"n": 15, "mod": 4096, "split": 146, "count": 8509973, "filtered": 8508151, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.203}
{"n": 15, "mod": 4096, "split": 147, "count": 4128386, "filtered": 4126480, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.938}
{"n": 15, "mod": 4096, "split": 148, "count": 6785654, "filtered": 6784348, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.39}
{"n": 15, "mod": 4096, "split": 149, "count": 8508049, "filtered": 8506274, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.25}
{"n": 15, "mod": 4096, "split": 150, "count": 8443263, "filtered": 8441944, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.531}
{"n": 15, "mod": 4096, "split": 151, "count": 7035534, "filtered": 7033858, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.906}
{"n": 15, "mod": 4096, "split": 152, "count": 5540896, "filtered": 5540015, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.625}
{"n": 15, "mod": 4096, "split": 153, "count": 5185142, "filtered": 5183592, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.672}
{"n": 15, "mod": 4096, "split": 154, "count": 3810196, "filtered": 3809364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 89.516}
{"n": 15, "mod": 4096, "split": 155, "count": 4718845, "filtered": 4717712, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.406}
{"n": 15, "mod": 4096, "split": 156, "count": 5370490, "filtered": 5368577, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.703}
{"n": 15, "mod": 4096, "split": 157, "count": 5184803, "filtered": 5182227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.672}
{"n": 15, "mod": 4096, "split": 158, "count": 5102165, "filtered": 5100381, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.891}
{"n": 15, "mod": 4096, "split": 159, "count": 4762487, "filtered": 4761205, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.156}
{"n": 15, "mod": 4096, "split": 160, "count": 4891283, "filtered": 4889158, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.734}
{"n": 15, "mod": 4096, "split": 161, "count": 5407674, "filtered": 5406781, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.047}
{"n": 15, "mod": 4096, "split": 162, "count": 5193386, "filtered": 5192068, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.344}
{"n": 15, "mod": 4096, "split": 163, "count": 4367634, "filtered": 4365759, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.281}
{"n": 15, "mod": 4096, "split": 164, "count": 5669514, "filtered": 5667570, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.5}
{"n": 15, "mod": 4096, "split": 165, "count": 6061162, "filtered": 6058589, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.438}
{"n": 15, "mod": 4096, "split": 166, "count": 5979666, "filtered": 5978652, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.843}
{"n": 15, "mod": 4096, "split": 167, "count": 6155138, "filtered": 6152591, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.922}
{"n": 15, "mod": 4096, "split": 168, "count": 6696963, "filtered": 6694711, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.032}
{"n": 15, "mod": 4096, "split": 169, "count": 4285110, "filtered": 4283677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.688}
{"n": 15, "mod": 4096, "split": 170, "count": 5174649, "filtered": 5173863, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.906}
{"n": 15, "mod": 4096, "split": 171, "count": 5505927, "filtered": 5505064, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.281}
{"n": 15, "mod": 4096, "split": 172, "count": 6036020, "filtered": 6034233, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.406}
{"n": 15, "mod": 4096, "split": 173, "count": 3949290, "filtered": 3948312, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 101.953}
{"n": 15, "mod": 4096, "split": 174, "count": 5589872, "filtered": 5589197, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.265}
{"n": 15, "mod": 4096, "split": 175, "count": 4864077, "filtered": 4863608, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.312}
{"n": 15, "mod": 4096, "split": 176, "count": 5398426, "filtered": 5397532, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.0}
{"n": 15, "mod": 4096, "split": 177, "count": 4803799, "filtered": 4803273, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.797}
{"n": 15, "mod": 4096, "split": 178, "count": 4717918, "filtered": 4717248, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.172}
{"n": 15, "mod": 4096, "split": 179, "count": 5511102, "filtered": 5510275, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.906}
{"n": 15, "mod": 4096, "split": 180, "count": 5499668, "filtered": 5498815, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.453}
{"n": 15, "mod": 4096, "split": 181, "count": 5326893, "filtered": 5325735, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.063}
{"n": 15, "mod": 4096, "split": 182, "count": 5978334, "filtered": 5977270, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.282}
{"n": 15, "mod": 4096, "split": 183, "count": 5817446, "filtered": 5815227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.859}
{"n": 15, "mod": 4096, "split": 184, "count": 6753232, "filtered": 6751923, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.39}
{"n": 15, "mod": 4096, "split": 185, "count": 4690077, "filtered": 4688563, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.156}
{"n": 15, "mod": 4096, "split": 186, "count": 6250392, "filtered": 6248989, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.078}
{"n": 15, "mod": 4096, "split": 187, "count": 5299038, "filtered": 5297716, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.235}
{"n": 15, "mod": 4096, "split": 188, "count": 5151276, "filtered": 5148930, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.688}
{"n": 15, "mod": 4096, "split": 189, "count": 8290272, "filtered": 8288413, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 232.407}
{"n": 15, "mod": 4096, "split": 190, "count": 7991104, "filtered": 7988773, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 225.641}
{"n": 15, "mod": 4096, "split": 191, "count": 6896751, "filtered": 6895270, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.672}
{"n": 15, "mod": 4096, "split": 192, "count": 6517223, "filtered": 6516027, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.297}
{"n": 15, "mod": 4096, "split": 193, "count": 6255121, "filtered": 6253796, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.203}
{"n": 15, "mod": 4096, "split": 194, "count": 6455550, "filtered": 6454518, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.39}
{"n": 15, "mod": 4096, "split": 195, "count": 5204610, "filtered": 5203443, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.25}
{"n": 15, "mod": 4096, "split": 196, "count": 5382269, "filtered": 5380796, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.172}
{"n": 15, "mod": 4096, "split": 197, "count": 4199083, "filtered": 4197821, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.281}
{"n": 15, "mod": 4096, "split": 198, "count": 6160583, "filtered": 6159053, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.985}
{"n": 15, "mod": 4096, "split": 199, "count": 4554481, "filtered": 4554098, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.656}
{"n": 15, "mod": 4096, "split": 200, "count": 6284116, "filtered": 6283443, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.735}
{"n": 15, "mod": 4096, "split": 201, "count": 6374946, "filtered": 6374139, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.672}
{"n": 15, "mod": 4096, "split": 202, "count": 5082699, "filtered": 5081140, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.968}
{"n": 15, "mod": 4096, "split": 203, "count": 4401707, "filtered": 4401049, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.031}
{"n": 15, "mod": 4096, "split": 204, "count": 5231471, "filtered": 5230318, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.328}
{"n": 15, "mod": 4096, "split": 205, "count": 4145936, "filtered": 4144925, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.328}
{"n": 15, "mod": 4096, "split": 206, "count": 4593305, "filtered": 4592551, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.625}
{"n": 15, "mod": 4096, "split": 207, "count": 5629804, "filtered": 5628431, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.438}
{"n": 15, "mod": 4096, "split": 208, "count": 5226048, "filtered": 5224947, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.922}
{"n": 15, "mod": 4096, "split": 209, "count": 5470387, "filtered": 5469664, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.063}
{"n": 15, "mod": 4096, "split": 210, "count": 5469921, "filtered": 5469071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.469}
{"n": 15, "mod": 4096, "split": 211, "count": 5401812, "filtered": 5399873, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.297}
{"n": 15, "mod": 4096, "split": 212, "count": 4690173, "filtered": 4688659, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.984}
{"n": 15, "mod": 4096, "split": 213, "count": 5028923, "filtered": 5027296, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.297}
{"n": 15, "mod": 4096, "split": 214, "count": 4665716, "filtered": 4664927, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.469}
{"n": 15, "mod": 4096, "split": 215, "count": 6062241, "filtered": 6061279, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.094}
{"n": 15, "mod": 4096, "split": 216, "count": 6403700, "filtered": 6401765, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.5}
{"n": 15, "mod": 4096, "split": 217, "count": 5912286, "filtered": 5911090, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.546}
{"n": 15, "mod": 4096, "split": 218, "count": 7155589, "filtered": 7153425, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.375}
{"n": 15, "mod": 4096, "split": 219, "count": 7079760, "filtered": 7078053, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.297}
{"n": 15, "mod": 4096, "split": 220, "count": 7545004, "filtered": 7544288, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.344}
{"n": 15, "mod": 4096, "split": 221, "count": 6639830, "filtered": 6638508, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.984}
{"n": 15, "mod": 4096, "split": 222, "count": 6496743, "filtered": 6495226, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.656}
{"n": 15, "mod": 4096, "split": 223, "count": 5174244, "filtered": 5173555, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.437}
{"n": 15, "mod": 4096, "split": 224, "count": 3195717, "filtered": 3195336, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 88.25}
{"n": 15, "mod": 4096, "split": 225, "count": 4690547, "filtered": 4689257, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.453}
{"n": 15, "mod": 4096, "split": 226, "count": 4285761, "filtered": 4285059, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.672}
{"n": 15, "mod": 4096, "split": 227, "count": 6828986, "filtered": 6827684, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.765}
{"n": 15, "mod": 4096, "split": 228, "count": 4285884, "filtered": 4284915, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.859}
{"n": 15, "mod": 4096, "split": 229, "count": 4412783, "filtered": 4411967, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.328}
{"n": 15, "mod": 4096, "split": 230, "count": 4819712, "filtered": 4819234, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.781}
{"n": 15, "mod": 4096, "split": 231, "count": 5796742, "filtered": 5795786, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.828}
{"n": 15, "mod": 4096, "split": 232, "count": 4432448, "filtered": 4431196, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.609}
{"n": 15, "mod": 4096, "split": 233, "count": 4741567, "filtered": 4740712, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.078}
{"n": 15, "mod": 4096, "split": 234, "count": 5505001, "filtered": 5502879, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.219}
{"n": 15, "mod": 4096, "split": 235, "count": 4754073, "filtered": 4752937, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.313}
{"n": 15, "mod": 4096, "split": 236, "count": 5832123, "filtered": 5830404, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.578}
{"n": 15, "mod": 4096, "split": 237, "count": 4099665, "filtered": 4098856, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.672}
{"n": 15, "mod": 4096, "split": 238, "count": 4518295, "filtered": 4516144, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.953}
{"n": 15, "mod": 4096, "split": 239, "count": 6512168, "filtered": 6511739, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.766}
{"n": 15, "mod": 4096, "split": 240, "count": 5510918, "filtered": 5509573, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.203}
{"n": 15, "mod": 4096, "split": 241, "count": 4754472, "filtered": 4753577, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.844}
{"n": 15, "mod": 4096, "split": 242, "count": 4803109, "filtered": 4801580, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.094}
{"n": 15, "mod": 4096, "split": 243, "count": 2807503, "filtered": 2806414, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.922}
{"n": 15, "mod": 4096, "split": 244, "count": 5512623, "filtered": 5511242, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.391}
{"n": 15, "mod": 4096, "split": 245, "count": 5492218, "filtered": 5490899, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.219}
{"n": 15, "mod": 4096, "split": 246, "count": 6530531, "filtered": 6529112, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.219}
{"n": 15, "mod": 4096, "split": 247, "count": 7497784, "filtered": 7496732, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.656}
{"n": 15, "mod": 4096, "split": 248, "count": 5701255, "filtered": 5699700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.266}
{"n": 15, "mod": 4096, "split": 249, "count": 7018385, "filtered": 7017224, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.5}
{"n": 15, "mod": 4096, "split": 250, "count": 4695020, "filtered": 4693481, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.579}
{"n": 15, "mod": 4096, "split": 251, "count": 6145023, "filtered": 6142865, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.265}
{"n": 15, "mod": 4096, "split": 252, "count": 4841347, "filtered": 4840677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.265}
{"n": 15, "mod": 4096, "split": 253, "count": 6334034, "filtered": 6331461, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.032}
{"n": 15, "mod": 4096, "split": 254, "count": 4533725, "filtered": 4532266, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.922}
{"n": 15, "mod": 4096, "split": 255, "count": 4452378, "filtered": 4451045, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.344}
{"n": 15, "mod": 4096, "split": 256, "count": 5392155, "filtered": 5391251, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.391}
{"n": 15, "mod": 4096, "split": 257, "count": 4947083, "filtered": 4946318, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.422}
{"n": 15, "mod": 4096, "split": 258, "count": 5922147, "filtered": 5921096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.422}
{"n": 15, "mod": 4096, "split": 259, "count": 5958893, "filtered": 5957978, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.625}
{"n": 15, "mod": 4096, "split": 260, "count": 5611868, "filtered": 5611294, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.203}
{"n": 15, "mod": 4096, "split": 261, "count": 5377991, "filtered": 5377050, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.422}
{"n": 15, "mod": 4096, "split": 262, "count": 6277548, "filtered": 6276800, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.766}
{"n": 15, "mod": 4096, "split": 263, "count": 6029991, "filtered": 6028823, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.219}
{"n": 15, "mod": 4096, "split": 264, "count": 5740405, "filtered": 5739134, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.969}
{"n": 15, "mod": 4096, "split": 265, "count": 6322219, "filtered": 6321037, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.515}
{"n": 15, "mod": 4096, "split": 266, "count": 5297171, "filtered": 5296174, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.156}
{"n": 15, "mod": 4096, "split": 267, "count": 5809308, "filtered": 5808054, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.094}
{"n": 15, "mod": 4096, "split": 268, "count": 6774281, "filtered": 6772227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.187}
{"n": 15, "mod": 4096, "split": 269, "count": 4916269, "filtered": 4914802, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.297}
{"n": 15, "mod": 4096, "split": 270, "count": 5186866, "filtered": 5185277, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.719}
{"n": 15, "mod": 4096, "split": 271, "count": 6494046, "filtered": 6492989, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.406}
{"n": 15, "mod": 4096, "split": 272, "count": 5247260, "filtered": 5246590, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.64}
{"n": 15, "mod": 4096, "split": 273, "count": 4768625, "filtered": 4767564, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.938}
{"n": 15, "mod": 4096, "split": 274, "count": 5356673, "filtered": 5355636, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.984}
{"n": 15, "mod": 4096, "split": 275, "count": 5476780, "filtered": 5476175, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.985}
{"n": 15, "mod": 4096, "split": 276, "count": 6315182, "filtered": 6314191, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.938}
{"n": 15, "mod": 4096, "split": 277, "count": 5554731, "filtered": 5554082, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.187}
{"n": 15, "mod": 4096, "split": 278, "count": 6037560, "filtered": 6037010, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.719}
{"n": 15, "mod": 4096, "split": 279, "count": 4328026, "filtered": 4327155, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.797}
{"n": 15, "mod": 4096, "split": 280, "count": 3773828, "filtered": 3773293, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.719}
{"n": 15, "mod": 4096, "split": 281, "count": 4904471, "filtered": 4903614, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.985}
{"n": 15, "mod": 4096, "split": 282, "count": 3492654, "filtered": 3491987, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 86.312}
{"n": 15, "mod": 4096, "split": 283, "count": 3650205, "filtered": 3649615, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 89.328}
{"n": 15, "mod": 4096, "split": 284, "count": 4280166, "filtered": 4279410, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.703}
{"n": 15, "mod": 4096, "split": 285, "count": 5033281, "filtered": 5033012, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.328}
{"n": 15, "mod": 4096, "split": 286, "count": 3634955, "filtered": 3633823, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 89.89}
{"n": 15, "mod": 4096, "split": 287, "count": 3931336, "filtered": 3930154, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.079}
{"n": 15, "mod": 4096, "split": 288, "count": 4765271, "filtered": 4764330, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.203}
{"n": 15, "mod": 4096, "split": 289, "count": 5593848, "filtered": 5593214, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.203}
{"n": 15, "mod": 4096, "split": 290, "count": 4387692, "filtered": 4386791, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.141}
{"n": 15, "mod": 4096, "split": 291, "count": 5509567, "filtered": 5508778, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.766}
{"n": 15, "mod": 4096, "split": 292, "count": 5215351, "filtered": 5214377, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.656}
{"n": 15, "mod": 4096, "split": 293, "count": 5256032, "filtered": 5254967, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.859}
{"n": 15, "mod": 4096, "split": 294, "count": 4532170, "filtered": 4530773, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.859}
{"n": 15, "mod": 4096, "split": 295, "count": 3716560, "filtered": 3715732, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.828}
{"n": 15, "mod": 4096, "split": 296, "count": 6127909, "filtered": 6127067, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.578}
{"n": 15, "mod": 4096, "split": 297, "count": 4927166, "filtered": 4926223, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.563}
{"n": 15, "mod": 4096, "split": 298, "count": 4550620, "filtered": 4549651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.531}
{"n": 15, "mod": 4096, "split": 299, "count": 5486856, "filtered": 5485769, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.125}
{"n": 15, "mod": 4096, "split": 300, "count": 5130603, "filtered": 5129152, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.843}
{"n": 15, "mod": 4096, "split": 301, "count": 5150712, "filtered": 5149739, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.468}
{"n": 15, "mod": 4096, "split": 302, "count": 6034370, "filtered": 6033130, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.515}
{"n": 15, "mod": 4096, "split": 303, "count": 5382287, "filtered": 5380840, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.938}
{"n": 15, "mod": 4096, "split": 304, "count": 3332902, "filtered": 3332119, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 81.984}
{"n": 15, "mod": 4096, "split": 305, "count": 4229731, "filtered": 4228796, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.016}
{"n": 15, "mod": 4096, "split": 306, "count": 6800051, "filtered": 6798795, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.234}
{"n": 15, "mod": 4096, "split": 307, "count": 6467667, "filtered": 6466587, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.562}
{"n": 15, "mod": 4096, "split": 308, "count": 4649617, "filtered": 4649086, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.218}
{"n": 15, "mod": 4096, "split": 309, "count": 4855531, "filtered": 4855019, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.172}
{"n": 15, "mod": 4096, "split": 310, "count": 5089098, "filtered": 5087247, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.094}
{"n": 15, "mod": 4096, "split": 311, "count": 6002367, "filtered": 6000910, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.969}
{"n": 15, "mod": 4096, "split": 312, "count": 5408151, "filtered": 5406183, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.703}
{"n": 15, "mod": 4096, "split": 313, "count": 5158583, "filtered": 5157208, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.469}
{"n": 15, "mod": 4096, "split": 314, "count": 4962184, "filtered": 4961311, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.594}
{"n": 15, "mod": 4096, "split": 315, "count": 4290146, "filtered": 4289673, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.61}
{"n": 15, "mod": 4096, "split": 316, "count": 4442859, "filtered": 4441881, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.219}
{"n": 15, "mod": 4096, "split": 317, "count": 3980506, "filtered": 3979822, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.5}
{"n": 15, "mod": 4096, "split": 318, "count": 4370549, "filtered": 4369679, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.734}
{"n": 15, "mod": 4096, "split": 319, "count": 5109186, "filtered": 5108596, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.844}
{"n": 15, "mod": 4096, "split": 320, "count": 6453602, "filtered": 6452814, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.328}
{"n": 15, "mod": 4096, "split": 321, "count": 4676832, "filtered": 4676433, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.313}
{"n": 15, "mod": 4096, "split": 322, "count": 4651763, "filtered": 4651123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.985}
{"n": 15, "mod": 4096, "split": 323, "count": 3675264, "filtered": 3674815, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.61}
{"n": 15, "mod": 4096, "split": 324, "count": 4713314, "filtered": 4713016, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.344}
{"n": 15, "mod": 4096, "split": 325, "count": 3901290, "filtered": 3900753, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.266}
{"n": 15, "mod": 4096, "split": 326, "count": 4179178, "filtered": 4178370, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.829}
{"n": 15, "mod": 4096, "split": 327, "count": 6208974, "filtered": 6207859, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.453}
{"n": 15, "mod": 4096, "split": 328, "count": 3622538, "filtered": 3622077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.344}
{"n": 15, "mod": 4096, "split": 329, "count": 4662904, "filtered": 4661937, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.375}
{"n": 15, "mod": 4096, "split": 330, "count": 4381925, "filtered": 4381183, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.406}
{"n": 15, "mod": 4096, "split": 331, "count": 4623835, "filtered": 4623227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.672}
{"n": 15, "mod": 4096, "split": 332, "count": 3976490, "filtered": 3976087, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.828}
{"n": 15, "mod": 4096, "split": 333, "count": 3911098, "filtered": 3910390, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.234}
{"n": 15, "mod": 4096, "split": 334, "count": 4305721, "filtered": 4304816, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.125}
{"n": 15, "mod": 4096, "split": 335, "count": 5769306, "filtered": 5767602, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.109}
{"n": 15, "mod": 4096, "split": 336, "count": 4418460, "filtered": 4417192, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.391}
{"n": 15, "mod": 4096, "split": 337, "count": 5434472, "filtered": 5433353, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.016}
{"n": 15, "mod": 4096, "split": 338, "count": 4408700, "filtered": 4407465, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.843}
{"n": 15, "mod": 4096, "split": 339, "count": 4526340, "filtered": 4525351, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.984}
{"n": 15, "mod": 4096, "split": 340, "count": 4038595, "filtered": 4037859, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.594}
{"n": 15, "mod": 4096, "split": 341, "count": 6666770, "filtered": 6665593, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.25}
{"n": 15, "mod": 4096, "split": 342, "count": 4321429, "filtered": 4319548, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.703}
{"n": 15, "mod": 4096, "split": 343, "count": 4175535, "filtered": 4174505, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.547}
{"n": 15, "mod": 4096, "split": 344, "count": 5460689, "filtered": 5459534, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.578}
{"n": 15, "mod": 4096, "split": 345, "count": 4236584, "filtered": 4234922, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.39}
{"n": 15, "mod": 4096, "split": 346, "count": 4546370, "filtered": 4545565, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.156}
{"n": 15, "mod": 4096, "split": 347, "count": 4286861, "filtered": 4286083, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.0}
{"n": 15, "mod": 4096, "split": 348, "count": 3916593, "filtered": 3915993, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.297}
{"n": 15, "mod": 4096, "split": 349, "count": 5329072, "filtered": 5328145, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.547}
{"n": 15, "mod": 4096, "split": 350, "count": 5458528, "filtered": 5457631, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.187}
{"n": 15, "mod": 4096, "split": 351, "count": 3228302, "filtered": 3227404, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 80.829}
{"n": 15, "mod": 4096, "split": 352, "count": 4535333, "filtered": 4534813, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.453}
{"n": 15, "mod": 4096, "split": 353, "count": 5393600, "filtered": 5392639, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.61}
{"n": 15, "mod": 4096, "split": 354, "count": 4534089, "filtered": 4533068, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.25}
{"n": 15, "mod": 4096, "split": 355, "count": 4279010, "filtered": 4278010, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.015}
{"n": 15, "mod": 4096, "split": 356, "count": 4447677, "filtered": 4445858, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.671}
{"n": 15, "mod": 4096, "split": 357, "count": 4265101, "filtered": 4263259, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.25}
{"n": 15, "mod": 4096, "split": 358, "count": 5493333, "filtered": 5491769, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.828}
{"n": 15, "mod": 4096, "split": 359, "count": 4939536, "filtered": 4937774, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.078}
{"n": 15, "mod": 4096, "split": 360, "count": 3770588, "filtered": 3769660, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.141}
{"n": 15, "mod": 4096, "split": 361, "count": 4349595, "filtered": 4348660, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.625}
{"n": 15, "mod": 4096, "split": 362, "count": 4622454, "filtered": 4620164, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.796}
{"n": 15, "mod": 4096, "split": 363, "count": 4863446, "filtered": 4862440, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.063}
{"n": 15, "mod": 4096, "split": 364, "count": 4083145, "filtered": 4081632, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.687}
{"n": 15, "mod": 4096, "split": 365, "count": 4406302, "filtered": 4405306, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.906}
{"n": 15, "mod": 4096, "split": 366, "count": 3587491, "filtered": 3586357, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 92.062}
{"n": 15, "mod": 4096, "split": 367, "count": 3434035, "filtered": 3432295, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.468}
{"n": 15, "mod": 4096, "split": 368, "count": 4026240, "filtered": 4024995, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.672}
{"n": 15, "mod": 4096, "split": 369, "count": 5517480, "filtered": 5516377, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.594}
{"n": 15, "mod": 4096, "split": 370, "count": 4726747, "filtered": 4725558, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.047}
{"n": 15, "mod": 4096, "split": 371, "count": 5029058, "filtered": 5027864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.75}
{"n": 15, "mod": 4096, "split": 372, "count": 5676358, "filtered": 5675604, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.766}
{"n": 15, "mod": 4096, "split": 373, "count": 4344507, "filtered": 4343744, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.563}
{"n": 15, "mod": 4096, "split": 374, "count": 5354576, "filtered": 5352619, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.985}
{"n": 15, "mod": 4096, "split": 375, "count": 5018597, "filtered": 5017906, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.312}
{"n": 15, "mod": 4096, "split": 376, "count": 4074977, "filtered": 4074351, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.063}
{"n": 15, "mod": 4096, "split": 377, "count": 4966834, "filtered": 4966364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.61}
{"n": 15, "mod": 4096, "split": 378, "count": 5344445, "filtered": 5342999, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.422}
{"n": 15, "mod": 4096, "split": 379, "count": 5353197, "filtered": 5351951, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.078}
{"n": 15, "mod": 4096, "split": 380, "count": 4427623, "filtered": 4426467, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.625}
{"n": 15, "mod": 4096, "split": 381, "count": 4291265, "filtered": 4290424, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.438}
{"n": 15, "mod": 4096, "split": 382, "count": 3807648, "filtered": 3806587, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.11}
{"n": 15, "mod": 4096, "split": 383, "count": 3644900, "filtered": 3643532, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.813}
{"n": 15, "mod": 4096, "split": 384, "count": 3388702, "filtered": 3387864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 90.375}
{"n": 15, "mod": 4096, "split": 385, "count": 4644132, "filtered": 4642772, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.578}
{"n": 15, "mod": 4096, "split": 386, "count": 5050862, "filtered": 5050226, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.203}
{"n": 15, "mod": 4096, "split": 387, "count": 3817807, "filtered": 3817244, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.032}
{"n": 15, "mod": 4096, "split": 388, "count": 3608137, "filtered": 3607394, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 92.156}
{"n": 15, "mod": 4096, "split": 389, "count": 4386391, "filtered": 4385545, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.375}
{"n": 15, "mod": 4096, "split": 390, "count": 3427098, "filtered": 3426453, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 94.89}
{"n": 15, "mod": 4096, "split": 391, "count": 5200804, "filtered": 5199427, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.672}
{"n": 15, "mod": 4096, "split": 392, "count": 5108290, "filtered": 5106881, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.609}
{"n": 15, "mod": 4096, "split": 393, "count": 4345376, "filtered": 4344879, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.141}
{"n": 15, "mod": 4096, "split": 394, "count": 4449453, "filtered": 4448490, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.593}
{"n": 15, "mod": 4096, "split": 395, "count": 5088774, "filtered": 5087826, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.25}
{"n": 15, "mod": 4096, "split": 396, "count": 5329939, "filtered": 5328961, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.969}
{"n": 15, "mod": 4096, "split": 397, "count": 4939612, "filtered": 4939103, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.829}
{"n": 15, "mod": 4096, "split": 398, "count": 5765162, "filtered": 5764351, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.328}
{"n": 15, "mod": 4096, "split": 399, "count": 6252024, "filtered": 6250411, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.672}
{"n": 15, "mod": 4096, "split": 400, "count": 6394657, "filtered": 6392205, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.781}
{"n": 15, "mod": 4096, "split": 401, "count": 6300474, "filtered": 6299386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.594}
{"n": 15, "mod": 4096, "split": 402, "count": 4189254, "filtered": 4188587, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.641}
{"n": 15, "mod": 4096, "split": 403, "count": 4483640, "filtered": 4482849, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.578}
{"n": 15, "mod": 4096, "split": 404, "count": 4534116, "filtered": 4533408, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.609}
{"n": 15, "mod": 4096, "split": 405, "count": 4991827, "filtered": 4990572, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.921}
{"n": 15, "mod": 4096, "split": 406, "count": 5687738, "filtered": 5686464, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.125}
{"n": 15, "mod": 4096, "split": 407, "count": 4744716, "filtered": 4743655, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.844}
{"n": 15, "mod": 4096, "split": 408, "count": 6581507, "filtered": 6580580, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.0}
{"n": 15, "mod": 4096, "split": 409, "count": 6275119, "filtered": 6273464, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.266}
{"n": 15, "mod": 4096, "split": 410, "count": 6539024, "filtered": 6538008, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.812}
{"n": 15, "mod": 4096, "split": 411, "count": 4991749, "filtered": 4990509, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.156}
{"n": 15, "mod": 4096, "split": 412, "count": 5840057, "filtered": 5839350, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.797}
{"n": 15, "mod": 4096, "split": 413, "count": 4471729, "filtered": 4470732, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.828}
{"n": 15, "mod": 4096, "split": 414, "count": 6497588, "filtered": 6496461, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.563}
{"n": 15, "mod": 4096, "split": 415, "count": 6554947, "filtered": 6554078, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 210.234}
{"n": 15, "mod": 4096, "split": 416, "count": 6121429, "filtered": 6119765, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.359}
{"n": 15, "mod": 4096, "split": 417, "count": 8829207, "filtered": 8827917, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 279.953}
{"n": 15, "mod": 4096, "split": 418, "count": 9332869, "filtered": 9331129, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 300.485}
{"n": 15, "mod": 4096, "split": 419, "count": 9634038, "filtered": 9631848, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 307.266}
{"n": 15, "mod": 4096, "split": 420, "count": 6753687, "filtered": 6753156, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.094}
{"n": 15, "mod": 4096, "split": 421, "count": 7402386, "filtered": 7401370, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 235.234}
{"n": 15, "mod": 4096, "split": 422, "count": 6259218, "filtered": 6258460, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.719}
{"n": 15, "mod": 4096, "split": 423, "count": 5274688, "filtered": 5274127, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.563}
{"n": 15, "mod": 4096, "split": 424, "count": 5058867, "filtered": 5058250, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.359}
{"n": 15, "mod": 4096, "split": 425, "count": 7036399, "filtered": 7034908, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 226.594}
{"n": 15, "mod": 4096, "split": 426, "count": 5827870, "filtered": 5826142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.281}
{"n": 15, "mod": 4096, "split": 427, "count": 5976243, "filtered": 5973864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.813}
{"n": 15, "mod": 4096, "split": 428, "count": 4669461, "filtered": 4668759, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.312}
{"n": 15, "mod": 4096, "split": 429, "count": 5870164, "filtered": 5868640, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.657}
{"n": 15, "mod": 4096, "split": 430, "count": 5193780, "filtered": 5192359, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.531}
{"n": 15, "mod": 4096, "split": 431, "count": 5175617, "filtered": 5173177, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.063}
{"n": 15, "mod": 4096, "split": 432, "count": 5951259, "filtered": 5949449, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.016}
{"n": 15, "mod": 4096, "split": 433, "count": 6852051, "filtered": 6849628, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.687}
{"n": 15, "mod": 4096, "split": 434, "count": 6688278, "filtered": 6686715, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.797}
{"n": 15, "mod": 4096, "split": 435, "count": 7087709, "filtered": 7086539, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.937}
{"n": 15, "mod": 4096, "split": 436, "count": 5565084, "filtered": 5563825, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.688}
{"n": 15, "mod": 4096, "split": 437, "count": 6564722, "filtered": 6563343, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.594}
{"n": 15, "mod": 4096, "split": 438, "count": 5077281, "filtered": 5076720, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.469}
{"n": 15, "mod": 4096, "split": 439, "count": 9133151, "filtered": 9131831, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 265.156}
{"n": 15, "mod": 4096, "split": 440, "count": 5480326, "filtered": 5478998, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.953}
{"n": 15, "mod": 4096, "split": 441, "count": 6501825, "filtered": 6500935, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.719}
{"n": 15, "mod": 4096, "split": 442, "count": 5153757, "filtered": 5153074, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.375}
{"n": 15, "mod": 4096, "split": 443, "count": 5582475, "filtered": 5581149, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.437}
{"n": 15, "mod": 4096, "split": 444, "count": 5341844, "filtered": 5339493, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.266}
{"n": 15, "mod": 4096, "split": 445, "count": 4774943, "filtered": 4773518, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.094}
{"n": 15, "mod": 4096, "split": 446, "count": 5423074, "filtered": 5421885, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.235}
{"n": 15, "mod": 4096, "split": 447, "count": 6794616, "filtered": 6793356, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 204.078}
{"n": 15, "mod": 4096, "split": 448, "count": 6071037, "filtered": 6069338, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.422}
{"n": 15, "mod": 4096, "split": 449, "count": 7563320, "filtered": 7561742, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 225.328}
{"n": 15, "mod": 4096, "split": 450, "count": 6886857, "filtered": 6885795, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.343}
{"n": 15, "mod": 4096, "split": 451, "count": 4874118, "filtered": 4873389, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.109}
{"n": 15, "mod": 4096, "split": 452, "count": 4765847, "filtered": 4764966, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.094}
{"n": 15, "mod": 4096, "split": 453, "count": 5712351, "filtered": 5710501, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.797}
{"n": 15, "mod": 4096, "split": 454, "count": 5892837, "filtered": 5891760, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.656}
{"n": 15, "mod": 4096, "split": 455, "count": 5035534, "filtered": 5033378, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.578}
{"n": 15, "mod": 4096, "split": 456, "count": 4959631, "filtered": 4958275, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.156}
{"n": 15, "mod": 4096, "split": 457, "count": 6743273, "filtered": 6742084, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.984}
{"n": 15, "mod": 4096, "split": 458, "count": 6411852, "filtered": 6410683, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.531}
{"n": 15, "mod": 4096, "split": 459, "count": 7496233, "filtered": 7494023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.938}
{"n": 15, "mod": 4096, "split": 460, "count": 7980506, "filtered": 7978736, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 215.719}
{"n": 15, "mod": 4096, "split": 461, "count": 5177437, "filtered": 5176301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.984}
{"n": 15, "mod": 4096, "split": 462, "count": 5559733, "filtered": 5558812, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.953}
{"n": 15, "mod": 4096, "split": 463, "count": 6203374, "filtered": 6202749, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.844}
{"n": 15, "mod": 4096, "split": 464, "count": 5275332, "filtered": 5274071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.172}
{"n": 15, "mod": 4096, "split": 465, "count": 5072398, "filtered": 5071424, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.625}
{"n": 15, "mod": 4096, "split": 466, "count": 5967763, "filtered": 5965873, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.719}
{"n": 15, "mod": 4096, "split": 467, "count": 5001454, "filtered": 5000091, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.547}
{"n": 15, "mod": 4096, "split": 468, "count": 7302472, "filtered": 7299651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.984}
{"n": 15, "mod": 4096, "split": 469, "count": 8173748, "filtered": 8171494, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.813}
{"n": 15, "mod": 4096, "split": 470, "count": 5805232, "filtered": 5803460, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.859}
{"n": 15, "mod": 4096, "split": 471, "count": 6815982, "filtered": 6813903, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.532}
{"n": 15, "mod": 4096, "split": 472, "count": 6039724, "filtered": 6037876, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.969}
{"n": 15, "mod": 4096, "split": 473, "count": 7983025, "filtered": 7980785, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.109}
{"n": 15, "mod": 4096, "split": 474, "count": 6617355, "filtered": 6615054, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.594}
{"n": 15, "mod": 4096, "split": 475, "count": 5689826, "filtered": 5688282, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.219}
{"n": 15, "mod": 4096, "split": 476, "count": 4592873, "filtered": 4592070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.172}
{"n": 15, "mod": 4096, "split": 477, "count": 6495181, "filtered": 6494122, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.719}
{"n": 15, "mod": 4096, "split": 478, "count": 8172953, "filtered": 8168463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.359}
{"n": 15, "mod": 4096, "split": 479, "count": 4187887, "filtered": 4185074, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.766}
{"n": 15, "mod": 4096, "split": 480, "count": 7741067, "filtered": 7738252, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.922}
{"n": 15, "mod": 4096, "split": 481, "count": 6734511, "filtered": 6731807, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.984}
{"n": 15, "mod": 4096, "split": 482, "count": 4559519, "filtered": 4557763, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.61}
{"n": 15, "mod": 4096, "split": 483, "count": 5742611, "filtered": 5740683, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.359}
{"n": 15, "mod": 4096, "split": 484, "count": 5804670, "filtered": 5803697, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.39}
{"n": 15, "mod": 4096, "split": 485, "count": 6549486, "filtered": 6548361, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.234}
{"n": 15, "mod": 4096, "split": 486, "count": 5902672, "filtered": 5901092, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.625}
{"n": 15, "mod": 4096, "split": 487, "count": 6123825, "filtered": 6122541, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.609}
{"n": 15, "mod": 4096, "split": 488, "count": 7849338, "filtered": 7848642, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.438}
{"n": 15, "mod": 4096, "split": 489, "count": 8028446, "filtered": 8027038, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.484}
{"n": 15, "mod": 4096, "split": 490, "count": 4951082, "filtered": 4949739, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.172}
{"n": 15, "mod": 4096, "split": 491, "count": 6850740, "filtered": 6849144, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.328}
{"n": 15, "mod": 4096, "split": 492, "count": 4718740, "filtered": 4717803, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.5}
{"n": 15, "mod": 4096, "split": 493, "count": 5037842, "filtered": 5036922, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.171}
{"n": 15, "mod": 4096, "split": 494, "count": 5969967, "filtered": 5968745, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.531}
{"n": 15, "mod": 4096, "split": 495, "count": 6418482, "filtered": 6416954, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.984}
{"n": 15, "mod": 4096, "split": 496, "count": 7335066, "filtered": 7334221, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.906}
{"n": 15, "mod": 4096, "split": 497, "count": 6230919, "filtered": 6229449, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.672}
{"n": 15, "mod": 4096, "split": 498, "count": 5504905, "filtered": 5502726, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.39}
{"n": 15, "mod": 4096, "split": 499, "count": 5110923, "filtered": 5109876, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.625}
{"n": 15, "mod": 4096, "split": 500, "count": 7097384, "filtered": 7096397, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.422}
{"n": 15, "mod": 4096, "split": 501, "count": 5981878, "filtered": 5980847, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.891}
{"n": 15, "mod": 4096, "split": 502, "count": 5780818, "filtered": 5779655, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.203}
{"n": 15, "mod": 4096, "split": 503, "count": 5381839, "filtered": 5380975, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.875}
{"n": 15, "mod": 4096, "split": 504, "count": 4730988, "filtered": 4730500, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.61}
{"n": 15, "mod": 4096, "split": 505, "count": 4345904, "filtered": 4344953, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.796}
{"n": 15, "mod": 4096, "split": 506, "count": 5860301, "filtered": 5859244, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.391}
{"n": 15, "mod": 4096, "split": 507, "count": 5195620, "filtered": 5194531, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.578}
{"n": 15, "mod": 4096, "split": 508, "count": 5119163, "filtered": 5117658, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.297}
{"n": 15, "mod": 4096, "split": 509, "count": 6450051, "filtered": 6448328, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.141}
{"n": 15, "mod": 4096, "split": 510, "count": 6591845, "filtered": 6591151, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.125}
{"n": 15, "mod": 4096, "split": 511, "count": 4059377, "filtered": 4058574, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.875}
{"n": 15, "mod": 4096, "split": 512, "count": 7040469, "filtered": 7039491, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.5}
{"n": 15, "mod": 4096, "split": 513, "count": 4445262, "filtered": 4443963, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.734}
{"n": 15, "mod": 4096, "split": 514, "count": 6743381, "filtered": 6742137, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.891}
{"n": 15, "mod": 4096, "split": 515, "count": 5364877, "filtered": 5363897, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.61}
{"n": 15, "mod": 4096, "split": 516, "count": 5535049, "filtered": 5534169, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.672}
{"n": 15, "mod": 4096, "split": 517, "count": 4425873, "filtered": 4424309, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.25}
{"n": 15, "mod": 4096, "split": 518, "count": 8304676, "filtered": 8303551, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.5}
{"n": 15, "mod": 4096, "split": 519, "count": 4815065, "filtered": 4813946, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.172}
{"n": 15, "mod": 4096, "split": 520, "count": 4683563, "filtered": 4683015, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.172}
{"n": 15, "mod": 4096, "split": 521, "count": 6744926, "filtered": 6744129, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.906}
{"n": 15, "mod": 4096, "split": 522, "count": 6348280, "filtered": 6347340, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.469}
{"n": 15, "mod": 4096, "split": 523, "count": 6285021, "filtered": 6284358, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.016}
{"n": 15, "mod": 4096, "split": 524, "count": 5125421, "filtered": 5124108, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.484}
{"n": 15, "mod": 4096, "split": 525, "count": 4580557, "filtered": 4579371, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.594}
{"n": 15, "mod": 4096, "split": 526, "count": 5156143, "filtered": 5155180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.515}
{"n": 15, "mod": 4096, "split": 527, "count": 6424297, "filtered": 6423387, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.594}
{"n": 15, "mod": 4096, "split": 528, "count": 6097169, "filtered": 6095766, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.078}
{"n": 15, "mod": 4096, "split": 529, "count": 3943090, "filtered": 3942182, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.484}
{"n": 15, "mod": 4096, "split": 530, "count": 6808357, "filtered": 6806378, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.703}
{"n": 15, "mod": 4096, "split": 531, "count": 5005418, "filtered": 5004453, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.516}
{"n": 15, "mod": 4096, "split": 532, "count": 5968823, "filtered": 5966298, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.828}
{"n": 15, "mod": 4096, "split": 533, "count": 5339960, "filtered": 5338699, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.734}
{"n": 15, "mod": 4096, "split": 534, "count": 7363290, "filtered": 7360633, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.781}
{"n": 15, "mod": 4096, "split": 535, "count": 7891937, "filtered": 7889997, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.985}
{"n": 15, "mod": 4096, "split": 536, "count": 5990663, "filtered": 5988667, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.453}
{"n": 15, "mod": 4096, "split": 537, "count": 4317608, "filtered": 4316480, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.859}
{"n": 15, "mod": 4096, "split": 538, "count": 3652480, "filtered": 3651168, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.047}
{"n": 15, "mod": 4096, "split": 539, "count": 4051697, "filtered": 4050433, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.531}
{"n": 15, "mod": 4096, "split": 540, "count": 5559707, "filtered": 5558091, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.797}
{"n": 15, "mod": 4096, "split": 541, "count": 4675044, "filtered": 4673119, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.907}
{"n": 15, "mod": 4096, "split": 542, "count": 5663938, "filtered": 5663089, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.093}
{"n": 15, "mod": 4096, "split": 543, "count": 5365929, "filtered": 5364652, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.141}
{"n": 15, "mod": 4096, "split": 544, "count": 5093268, "filtered": 5092068, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.234}
{"n": 15, "mod": 4096, "split": 545, "count": 5139853, "filtered": 5138503, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.047}
{"n": 15, "mod": 4096, "split": 546, "count": 6437050, "filtered": 6435803, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.766}
{"n": 15, "mod": 4096, "split": 547, "count": 4359977, "filtered": 4358895, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.438}
{"n": 15, "mod": 4096, "split": 548, "count": 3664082, "filtered": 3663563, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.046}
{"n": 15, "mod": 4096, "split": 549, "count": 3473314, "filtered": 3472454, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 94.578}
{"n": 15, "mod": 4096, "split": 550, "count": 3827013, "filtered": 3826627, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.016}
{"n": 15, "mod": 4096, "split": 551, "count": 4048260, "filtered": 4047476, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.265}
{"n": 15, "mod": 4096, "split": 552, "count": 4156249, "filtered": 4154772, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.813}
{"n": 15, "mod": 4096, "split": 553, "count": 4876575, "filtered": 4875130, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.11}
{"n": 15, "mod": 4096, "split": 554, "count": 4046767, "filtered": 4045766, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.5}
{"n": 15, "mod": 4096, "split": 555, "count": 4626945, "filtered": 4624844, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.937}
{"n": 15, "mod": 4096, "split": 556, "count": 4783528, "filtered": 4782029, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.922}
{"n": 15, "mod": 4096, "split": 557, "count": 4859794, "filtered": 4858407, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.453}
{"n": 15, "mod": 4096, "split": 558, "count": 5374576, "filtered": 5372861, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.531}
{"n": 15, "mod": 4096, "split": 559, "count": 3730117, "filtered": 3728212, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 95.328}
{"n": 15, "mod": 4096, "split": 560, "count": 4001543, "filtered": 4000462, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.672}
{"n": 15, "mod": 4096, "split": 561, "count": 4289878, "filtered": 4289005, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.406}
{"n": 15, "mod": 4096, "split": 562, "count": 5959881, "filtered": 5958595, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.875}
{"n": 15, "mod": 4096, "split": 563, "count": 3820569, "filtered": 3819523, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 94.766}
{"n": 15, "mod": 4096, "split": 564, "count": 6398596, "filtered": 6396601, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.719}
{"n": 15, "mod": 4096, "split": 565, "count": 6123307, "filtered": 6121471, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.656}
{"n": 15, "mod": 4096, "split": 566, "count": 4448268, "filtered": 4445803, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.843}
{"n": 15, "mod": 4096, "split": 567, "count": 4772184, "filtered": 4770355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.859}
{"n": 15, "mod": 4096, "split": 568, "count": 6130895, "filtered": 6129663, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.5}
{"n": 15, "mod": 4096, "split": 569, "count": 5407443, "filtered": 5405402, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.734}
{"n": 15, "mod": 4096, "split": 570, "count": 5114813, "filtered": 5113915, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.313}
{"n": 15, "mod": 4096, "split": 571, "count": 6090031, "filtered": 6087872, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.906}
{"n": 15, "mod": 4096, "split": 572, "count": 5682998, "filtered": 5681851, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.735}
{"n": 15, "mod": 4096, "split": 573, "count": 6048041, "filtered": 6046416, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.016}
{"n": 15, "mod": 4096, "split": 574, "count": 7084359, "filtered": 7083169, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.437}
{"n": 15, "mod": 4096, "split": 575, "count": 7868685, "filtered": 7866230, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.922}
{"n": 15, "mod": 4096, "split": 576, "count": 5881001, "filtered": 5879044, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.469}
{"n": 15, "mod": 4096, "split": 577, "count": 5832507, "filtered": 5830350, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.547}
{"n": 15, "mod": 4096, "split": 578, "count": 6688401, "filtered": 6685655, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.422}
{"n": 15, "mod": 4096, "split": 579, "count": 7548839, "filtered": 7547625, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.921}
{"n": 15, "mod": 4096, "split": 580, "count": 8336995, "filtered": 8335511, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.782}
{"n": 15, "mod": 4096, "split": 581, "count": 7990389, "filtered": 7987747, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.563}
{"n": 15, "mod": 4096, "split": 582, "count": 6390996, "filtered": 6388704, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.0}
{"n": 15, "mod": 4096, "split": 583, "count": 5358274, "filtered": 5357178, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.938}
{"n": 15, "mod": 4096, "split": 584, "count": 6954405, "filtered": 6953083, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.438}
{"n": 15, "mod": 4096, "split": 585, "count": 6722564, "filtered": 6721480, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.281}
{"n": 15, "mod": 4096, "split": 586, "count": 6004236, "filtered": 6002815, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.062}
{"n": 15, "mod": 4096, "split": 587, "count": 6066919, "filtered": 6065395, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.891}
{"n": 15, "mod": 4096, "split": 588, "count": 8697758, "filtered": 8696343, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.938}
{"n": 15, "mod": 4096, "split": 589, "count": 8049823, "filtered": 8048090, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.265}
{"n": 15, "mod": 4096, "split": 590, "count": 6396335, "filtered": 6394756, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.906}
{"n": 15, "mod": 4096, "split": 591, "count": 8474551, "filtered": 8473016, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 210.75}
{"n": 15, "mod": 4096, "split": 592, "count": 8899553, "filtered": 8897975, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 220.234}
{"n": 15, "mod": 4096, "split": 593, "count": 7487855, "filtered": 7486250, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.843}
{"n": 15, "mod": 4096, "split": 594, "count": 7383651, "filtered": 7380498, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.047}
{"n": 15, "mod": 4096, "split": 595, "count": 6464486, "filtered": 6462793, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.453}
{"n": 15, "mod": 4096, "split": 596, "count": 7780176, "filtered": 7778750, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.218}
{"n": 15, "mod": 4096, "split": 597, "count": 8286300, "filtered": 8284089, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 204.422}
{"n": 15, "mod": 4096, "split": 598, "count": 9360757, "filtered": 9359174, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 226.546}
{"n": 15, "mod": 4096, "split": 599, "count": 9040792, "filtered": 9039461, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.219}
{"n": 15, "mod": 4096, "split": 600, "count": 7282998, "filtered": 7282006, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.625}
{"n": 15, "mod": 4096, "split": 601, "count": 10132930, "filtered": 10130848, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 250.813}
{"n": 15, "mod": 4096, "split": 602, "count": 7302939, "filtered": 7301376, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.015}
{"n": 15, "mod": 4096, "split": 603, "count": 5842664, "filtered": 5841352, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.906}
{"n": 15, "mod": 4096, "split": 604, "count": 7353878, "filtered": 7352347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.515}
{"n": 15, "mod": 4096, "split": 605, "count": 8442215, "filtered": 8441111, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.25}
{"n": 15, "mod": 4096, "split": 606, "count": 10237766, "filtered": 10235467, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 262.156}
{"n": 15, "mod": 4096, "split": 607, "count": 10540118, "filtered": 10537783, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 276.531}
{"n": 15, "mod": 4096, "split": 608, "count": 9238620, "filtered": 9236619, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 231.766}
{"n": 15, "mod": 4096, "split": 609, "count": 8829916, "filtered": 8828132, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 212.047}
{"n": 15, "mod": 4096, "split": 610, "count": 8182006, "filtered": 8180336, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.562}
{"n": 15, "mod": 4096, "split": 611, "count": 6982652, "filtered": 6981215, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.25}
{"n": 15, "mod": 4096, "split": 612, "count": 6326946, "filtered": 6325536, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.875}
{"n": 15, "mod": 4096, "split": 613, "count": 7385682, "filtered": 7384342, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.485}
{"n": 15, "mod": 4096, "split": 614, "count": 5468818, "filtered": 5466702, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.031}
{"n": 15, "mod": 4096, "split": 615, "count": 6435227, "filtered": 6432889, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.875}
{"n": 15, "mod": 4096, "split": 616, "count": 6090604, "filtered": 6089003, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.656}
{"n": 15, "mod": 4096, "split": 617, "count": 5619825, "filtered": 5618779, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.532}
{"n": 15, "mod": 4096, "split": 618, "count": 6252547, "filtered": 6250607, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.75}
{"n": 15, "mod": 4096, "split": 619, "count": 5962128, "filtered": 5960623, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.328}
{"n": 15, "mod": 4096, "split": 620, "count": 6305324, "filtered": 6304546, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.532}
{"n": 15, "mod": 4096, "split": 621, "count": 8455081, "filtered": 8453669, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.532}
{"n": 15, "mod": 4096, "split": 622, "count": 6074289, "filtered": 6072229, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.313}
{"n": 15, "mod": 4096, "split": 623, "count": 8012951, "filtered": 8010582, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.891}
{"n": 15, "mod": 4096, "split": 624, "count": 5961759, "filtered": 5960110, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.625}
{"n": 15, "mod": 4096, "split": 625, "count": 5638602, "filtered": 5637370, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.359}
{"n": 15, "mod": 4096, "split": 626, "count": 9200943, "filtered": 9198742, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 250.047}
{"n": 15, "mod": 4096, "split": 627, "count": 6778945, "filtered": 6777589, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.953}
{"n": 15, "mod": 4096, "split": 628, "count": 5136482, "filtered": 5134969, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.765}
{"n": 15, "mod": 4096, "split": 629, "count": 8749736, "filtered": 8747902, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 243.75}
{"n": 15, "mod": 4096, "split": 630, "count": 6705201, "filtered": 6703910, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.672}
{"n": 15, "mod": 4096, "split": 631, "count": 6914867, "filtered": 6913483, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.719}
{"n": 15, "mod": 4096, "split": 632, "count": 6514802, "filtered": 6513588, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.875}
{"n": 15, "mod": 4096, "split": 633, "count": 5652346, "filtered": 5651154, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.422}
{"n": 15, "mod": 4096, "split": 634, "count": 5974358, "filtered": 5972855, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.75}
{"n": 15, "mod": 4096, "split": 635, "count": 7183346, "filtered": 7182192, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.281}
{"n": 15, "mod": 4096, "split": 636, "count": 7258752, "filtered": 7258160, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.765}
{"n": 15, "mod": 4096, "split": 637, "count": 5873025, "filtered": 5872180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.344}
{"n": 15, "mod": 4096, "split": 638, "count": 7500736, "filtered": 7499239, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.906}
{"n": 15, "mod": 4096, "split": 639, "count": 7339483, "filtered": 7336027, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.609}
{"n": 15, "mod": 4096, "split": 640, "count": 6358115, "filtered": 6357595, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.562}
{"n": 15, "mod": 4096, "split": 641, "count": 7197218, "filtered": 7196037, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.859}
{"n": 15, "mod": 4096, "split": 642, "count": 8317022, "filtered": 8315824, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 238.328}
{"n": 15, "mod": 4096, "split": 643, "count": 6704624, "filtered": 6703992, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.985}
{"n": 15, "mod": 4096, "split": 644, "count": 5452455, "filtered": 5451632, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.938}
{"n": 15, "mod": 4096, "split": 645, "count": 5152137, "filtered": 5150935, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.14}
{"n": 15, "mod": 4096, "split": 646, "count": 6334961, "filtered": 6334026, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.672}
{"n": 15, "mod": 4096, "split": 647, "count": 6711628, "filtered": 6710146, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.875}
{"n": 15, "mod": 4096, "split": 648, "count": 6613372, "filtered": 6612369, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.609}
{"n": 15, "mod": 4096, "split": 649, "count": 4151269, "filtered": 4150428, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.562}
{"n": 15, "mod": 4096, "split": 650, "count": 5775985, "filtered": 5775270, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.078}
{"n": 15, "mod": 4096, "split": 651, "count": 4882579, "filtered": 4881517, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.781}
{"n": 15, "mod": 4096, "split": 652, "count": 4612305, "filtered": 4611693, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.531}
{"n": 15, "mod": 4096, "split": 653, "count": 4239573, "filtered": 4238416, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.672}
{"n": 15, "mod": 4096, "split": 654, "count": 4147173, "filtered": 4146382, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.563}
{"n": 15, "mod": 4096, "split": 655, "count": 5020442, "filtered": 5019798, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.61}
{"n": 15, "mod": 4096, "split": 656, "count": 4690649, "filtered": 4689908, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.907}
{"n": 15, "mod": 4096, "split": 657, "count": 6209369, "filtered": 6207687, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.969}
{"n": 15, "mod": 4096, "split": 658, "count": 5630878, "filtered": 5629249, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.031}
{"n": 15, "mod": 4096, "split": 659, "count": 5993205, "filtered": 5992151, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.563}
{"n": 15, "mod": 4096, "split": 660, "count": 5718389, "filtered": 5717120, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.828}
{"n": 15, "mod": 4096, "split": 661, "count": 5593398, "filtered": 5592171, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.547}
{"n": 15, "mod": 4096, "split": 662, "count": 6701103, "filtered": 6700716, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.422}
{"n": 15, "mod": 4096, "split": 663, "count": 4077876, "filtered": 4076982, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.157}
{"n": 15, "mod": 4096, "split": 664, "count": 4767529, "filtered": 4767158, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.328}
{"n": 15, "mod": 4096, "split": 665, "count": 4556453, "filtered": 4555864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.563}
{"n": 15, "mod": 4096, "split": 666, "count": 5216801, "filtered": 5216171, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.281}
{"n": 15, "mod": 4096, "split": 667, "count": 6692204, "filtered": 6691193, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.515}
{"n": 15, "mod": 4096, "split": 668, "count": 6432061, "filtered": 6431231, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.531}
{"n": 15, "mod": 4096, "split": 669, "count": 6785096, "filtered": 6784485, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.516}
{"n": 15, "mod": 4096, "split": 670, "count": 5057211, "filtered": 5056105, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.906}
{"n": 15, "mod": 4096, "split": 671, "count": 4701075, "filtered": 4700103, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.234}
{"n": 15, "mod": 4096, "split": 672, "count": 5341479, "filtered": 5340326, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.609}
{"n": 15, "mod": 4096, "split": 673, "count": 5908369, "filtered": 5907565, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.469}
{"n": 15, "mod": 4096, "split": 674, "count": 5685408, "filtered": 5684765, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.704}
{"n": 15, "mod": 4096, "split": 675, "count": 6917414, "filtered": 6916297, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.765}
{"n": 15, "mod": 4096, "split": 676, "count": 6453441, "filtered": 6452022, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.796}
{"n": 15, "mod": 4096, "split": 677, "count": 5505010, "filtered": 5504323, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.546}
{"n": 15, "mod": 4096, "split": 678, "count": 4896890, "filtered": 4895888, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.922}
{"n": 15, "mod": 4096, "split": 679, "count": 6229610, "filtered": 6229230, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.672}
{"n": 15, "mod": 4096, "split": 680, "count": 4667505, "filtered": 4666720, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.875}
{"n": 15, "mod": 4096, "split": 681, "count": 4998900, "filtered": 4997881, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.344}
{"n": 15, "mod": 4096, "split": 682, "count": 6357205, "filtered": 6356069, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.109}
{"n": 15, "mod": 4096, "split": 683, "count": 4462421, "filtered": 4460956, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.969}
{"n": 15, "mod": 4096, "split": 684, "count": 8121099, "filtered": 8120224, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.484}
{"n": 15, "mod": 4096, "split": 685, "count": 5634154, "filtered": 5632347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.125}
{"n": 15, "mod": 4096, "split": 686, "count": 6766227, "filtered": 6765798, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.125}
{"n": 15, "mod": 4096, "split": 687, "count": 7364674, "filtered": 7364122, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.969}
{"n": 15, "mod": 4096, "split": 688, "count": 6096280, "filtered": 6095227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.656}
{"n": 15, "mod": 4096, "split": 689, "count": 7688143, "filtered": 7687574, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.485}
{"n": 15, "mod": 4096, "split": 690, "count": 5983005, "filtered": 5981073, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.735}
{"n": 15, "mod": 4096, "split": 691, "count": 6729488, "filtered": 6728889, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.625}
{"n": 15, "mod": 4096, "split": 692, "count": 4933795, "filtered": 4932926, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.843}
{"n": 15, "mod": 4096, "split": 693, "count": 5106013, "filtered": 5104613, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.531}
{"n": 15, "mod": 4096, "split": 694, "count": 5306327, "filtered": 5305561, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.281}
{"n": 15, "mod": 4096, "split": 695, "count": 6011427, "filtered": 6010829, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.469}
{"n": 15, "mod": 4096, "split": 696, "count": 8503003, "filtered": 8501657, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 215.204}
{"n": 15, "mod": 4096, "split": 697, "count": 7581406, "filtered": 7580727, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.953}
{"n": 15, "mod": 4096, "split": 698, "count": 11418361, "filtered": 11417011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 298.891}
{"n": 15, "mod": 4096, "split": 699, "count": 7985845, "filtered": 7985009, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.063}
{"n": 15, "mod": 4096, "split": 700, "count": 7805630, "filtered": 7804712, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.125}
{"n": 15, "mod": 4096, "split": 701, "count": 9677559, "filtered": 9675432, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 251.672}
{"n": 15, "mod": 4096, "split": 702, "count": 6997942, "filtered": 6996823, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.016}
{"n": 15, "mod": 4096, "split": 703, "count": 8151207, "filtered": 8150318, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 222.125}
{"n": 15, "mod": 4096, "split": 704, "count": 10102567, "filtered": 10101031, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 271.078}
{"n": 15, "mod": 4096, "split": 705, "count": 10171545, "filtered": 10168902, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 281.859}
{"n": 15, "mod": 4096, "split": 706, "count": 6549667, "filtered": 6548694, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.563}
{"n": 15, "mod": 4096, "split": 707, "count": 5453698, "filtered": 5452417, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.36}
{"n": 15, "mod": 4096, "split": 708, "count": 6190696, "filtered": 6189387, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.547}
{"n": 15, "mod": 4096, "split": 709, "count": 5482130, "filtered": 5480885, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.719}
{"n": 15, "mod": 4096, "split": 710, "count": 5127420, "filtered": 5126724, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.125}
{"n": 15, "mod": 4096, "split": 711, "count": 5887219, "filtered": 5886090, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.61}
{"n": 15, "mod": 4096, "split": 712, "count": 6831023, "filtered": 6829835, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.984}
{"n": 15, "mod": 4096, "split": 713, "count": 5822925, "filtered": 5821883, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.032}
{"n": 15, "mod": 4096, "split": 714, "count": 4161326, "filtered": 4160394, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.766}
{"n": 15, "mod": 4096, "split": 715, "count": 5569637, "filtered": 5568769, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.734}
{"n": 15, "mod": 4096, "split": 716, "count": 6715308, "filtered": 6714391, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.531}
{"n": 15, "mod": 4096, "split": 717, "count": 6407459, "filtered": 6407026, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.891}
{"n": 15, "mod": 4096, "split": 718, "count": 5239668, "filtered": 5238840, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.125}
{"n": 15, "mod": 4096, "split": 719, "count": 4629121, "filtered": 4627997, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.078}
{"n": 15, "mod": 4096, "split": 720, "count": 5971018, "filtered": 5970195, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.734}
{"n": 15, "mod": 4096, "split": 721, "count": 6351324, "filtered": 6350153, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.093}
{"n": 15, "mod": 4096, "split": 722, "count": 4770704, "filtered": 4769777, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.953}
{"n": 15, "mod": 4096, "split": 723, "count": 5520608, "filtered": 5519843, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.078}
{"n": 15, "mod": 4096, "split": 724, "count": 3487881, "filtered": 3486893, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.688}
{"n": 15, "mod": 4096, "split": 725, "count": 4627361, "filtered": 4626459, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.047}
{"n": 15, "mod": 4096, "split": 726, "count": 5311694, "filtered": 5311047, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.984}
{"n": 15, "mod": 4096, "split": 727, "count": 3902298, "filtered": 3901643, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.578}
{"n": 15, "mod": 4096, "split": 728, "count": 5360244, "filtered": 5359026, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.359}
{"n": 15, "mod": 4096, "split": 729, "count": 5422860, "filtered": 5421691, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.015}
{"n": 15, "mod": 4096, "split": 730, "count": 5289199, "filtered": 5287617, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.875}
{"n": 15, "mod": 4096, "split": 731, "count": 6660655, "filtered": 6658853, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.578}
{"n": 15, "mod": 4096, "split": 732, "count": 4904856, "filtered": 4903439, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.046}
{"n": 15, "mod": 4096, "split": 733, "count": 6229844, "filtered": 6228248, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.344}
{"n": 15, "mod": 4096, "split": 734, "count": 5052000, "filtered": 5050957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.734}
{"n": 15, "mod": 4096, "split": 735, "count": 4524833, "filtered": 4523923, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.016}
{"n": 15, "mod": 4096, "split": 736, "count": 4674577, "filtered": 4673318, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.297}
{"n": 15, "mod": 4096, "split": 737, "count": 4891349, "filtered": 4890646, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.406}
{"n": 15, "mod": 4096, "split": 738, "count": 5976902, "filtered": 5975926, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.234}
{"n": 15, "mod": 4096, "split": 739, "count": 5374564, "filtered": 5373995, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.656}
{"n": 15, "mod": 4096, "split": 740, "count": 5389180, "filtered": 5388104, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.313}
{"n": 15, "mod": 4096, "split": 741, "count": 6965779, "filtered": 6964739, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.735}
{"n": 15, "mod": 4096, "split": 742, "count": 5015883, "filtered": 5014680, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.109}
{"n": 15, "mod": 4096, "split": 743, "count": 7228952, "filtered": 7227748, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.844}
{"n": 15, "mod": 4096, "split": 744, "count": 4936670, "filtered": 4935778, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.219}
{"n": 15, "mod": 4096, "split": 745, "count": 4649221, "filtered": 4648194, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.031}
{"n": 15, "mod": 4096, "split": 746, "count": 5337430, "filtered": 5335798, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.75}
{"n": 15, "mod": 4096, "split": 747, "count": 5763290, "filtered": 5762456, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.219}
{"n": 15, "mod": 4096, "split": 748, "count": 5491473, "filtered": 5490860, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.782}
{"n": 15, "mod": 4096, "split": 749, "count": 5840123, "filtered": 5839704, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.094}
{"n": 15, "mod": 4096, "split": 750, "count": 5531378, "filtered": 5530575, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.969}
{"n": 15, "mod": 4096, "split": 751, "count": 6328564, "filtered": 6327702, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.719}
{"n": 15, "mod": 4096, "split": 752, "count": 5350405, "filtered": 5349781, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.016}
{"n": 15, "mod": 4096, "split": 753, "count": 6291142, "filtered": 6290532, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.297}
{"n": 15, "mod": 4096, "split": 754, "count": 5801256, "filtered": 5800726, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.14}
{"n": 15, "mod": 4096, "split": 755, "count": 5608427, "filtered": 5607501, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.781}
{"n": 15, "mod": 4096, "split": 756, "count": 5157144, "filtered": 5156567, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.813}
{"n": 15, "mod": 4096, "split": 757, "count": 5349078, "filtered": 5347846, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.547}
{"n": 15, "mod": 4096, "split": 758, "count": 5455057, "filtered": 5454419, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.235}
{"n": 15, "mod": 4096, "split": 759, "count": 5727254, "filtered": 5726255, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.906}
{"n": 15, "mod": 4096, "split": 760, "count": 7629431, "filtered": 7628705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.766}
{"n": 15, "mod": 4096, "split": 761, "count": 6634529, "filtered": 6633104, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.188}
{"n": 15, "mod": 4096, "split": 762, "count": 6963180, "filtered": 6962113, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.515}
{"n": 15, "mod": 4096, "split": 763, "count": 6562430, "filtered": 6561345, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.969}
{"n": 15, "mod": 4096, "split": 764, "count": 6294307, "filtered": 6293866, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.672}
{"n": 15, "mod": 4096, "split": 765, "count": 5081061, "filtered": 5080295, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.234}
{"n": 15, "mod": 4096, "split": 766, "count": 5761133, "filtered": 5760268, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.015}
{"n": 15, "mod": 4096, "split": 767, "count": 5510664, "filtered": 5509278, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.203}
{"n": 15, "mod": 4096, "split": 768, "count": 6899553, "filtered": 6898564, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.234}
{"n": 15, "mod": 4096, "split": 769, "count": 7051564, "filtered": 7050450, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.625}
{"n": 15, "mod": 4096, "split": 770, "count": 6489781, "filtered": 6488896, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.125}
{"n": 15, "mod": 4096, "split": 771, "count": 7505131, "filtered": 7503972, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.203}
{"n": 15, "mod": 4096, "split": 772, "count": 6040737, "filtered": 6040347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.281}
{"n": 15, "mod": 4096, "split": 773, "count": 6104635, "filtered": 6103856, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.656}
{"n": 15, "mod": 4096, "split": 774, "count": 6921429, "filtered": 6919640, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.703}
{"n": 15, "mod": 4096, "split": 775, "count": 5796094, "filtered": 5795199, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.578}
{"n": 15, "mod": 4096, "split": 776, "count": 8412392, "filtered": 8411496, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.344}
{"n": 15, "mod": 4096, "split": 777, "count": 8561047, "filtered": 8560491, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 228.484}
{"n": 15, "mod": 4096, "split": 778, "count": 8654076, "filtered": 8653197, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.703}
{"n": 15, "mod": 4096, "split": 779, "count": 5231245, "filtered": 5230501, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.422}
{"n": 15, "mod": 4096, "split": 780, "count": 6039247, "filtered": 6038385, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.656}
{"n": 15, "mod": 4096, "split": 781, "count": 6500277, "filtered": 6499030, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.078}
{"n": 15, "mod": 4096, "split": 782, "count": 5737872, "filtered": 5736992, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.297}
{"n": 15, "mod": 4096, "split": 783, "count": 5419073, "filtered": 5418595, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.156}
{"n": 15, "mod": 4096, "split": 784, "count": 5973790, "filtered": 5973374, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.485}
{"n": 15, "mod": 4096, "split": 785, "count": 6802414, "filtered": 6801921, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.594}
{"n": 15, "mod": 4096, "split": 786, "count": 6706431, "filtered": 6705681, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.422}
{"n": 15, "mod": 4096, "split": 787, "count": 6938013, "filtered": 6937291, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.656}
{"n": 15, "mod": 4096, "split": 788, "count": 5276195, "filtered": 5275351, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.375}
{"n": 15, "mod": 4096, "split": 789, "count": 6305969, "filtered": 6305361, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.063}
{"n": 15, "mod": 4096, "split": 790, "count": 6474167, "filtered": 6473713, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.719}
{"n": 15, "mod": 4096, "split": 791, "count": 6880686, "filtered": 6879663, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.609}
{"n": 15, "mod": 4096, "split": 792, "count": 6010016, "filtered": 6009605, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.188}
{"n": 15, "mod": 4096, "split": 793, "count": 5701649, "filtered": 5700994, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.61}
{"n": 15, "mod": 4096, "split": 794, "count": 6823597, "filtered": 6823174, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.047}
{"n": 15, "mod": 4096, "split": 795, "count": 5173852, "filtered": 5173328, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.937}
{"n": 15, "mod": 4096, "split": 796, "count": 5497427, "filtered": 5495419, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.469}
{"n": 15, "mod": 4096, "split": 797, "count": 5745867, "filtered": 5744921, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.125}
{"n": 15, "mod": 4096, "split": 798, "count": 4626996, "filtered": 4626615, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.938}
{"n": 15, "mod": 4096, "split": 799, "count": 6690306, "filtered": 6689848, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.812}
{"n": 15, "mod": 4096, "split": 800, "count": 4007202, "filtered": 4006474, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.766}
{"n": 15, "mod": 4096, "split": 801, "count": 5084839, "filtered": 5084167, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.719}
{"n": 15, "mod": 4096, "split": 802, "count": 7530823, "filtered": 7529824, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.656}
{"n": 15, "mod": 4096, "split": 803, "count": 6215103, "filtered": 6213740, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.5}
{"n": 15, "mod": 4096, "split": 804, "count": 7149690, "filtered": 7148095, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.531}
{"n": 15, "mod": 4096, "split": 805, "count": 6678864, "filtered": 6677889, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.203}
{"n": 15, "mod": 4096, "split": 806, "count": 6219666, "filtered": 6217820, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.219}
{"n": 15, "mod": 4096, "split": 807, "count": 5623247, "filtered": 5622720, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.437}
{"n": 15, "mod": 4096, "split": 808, "count": 5048033, "filtered": 5047393, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.953}
{"n": 15, "mod": 4096, "split": 809, "count": 6011855, "filtered": 6011520, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.578}
{"n": 15, "mod": 4096, "split": 810, "count": 6533675, "filtered": 6532766, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.203}
{"n": 15, "mod": 4096, "split": 811, "count": 5404850, "filtered": 5404642, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.859}
{"n": 15, "mod": 4096, "split": 812, "count": 5338459, "filtered": 5337215, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.204}
{"n": 15, "mod": 4096, "split": 813, "count": 6198902, "filtered": 6198618, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.813}
{"n": 15, "mod": 4096, "split": 814, "count": 6861847, "filtered": 6861022, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 230.313}
{"n": 15, "mod": 4096, "split": 815, "count": 5458244, "filtered": 5457233, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.781}
{"n": 15, "mod": 4096, "split": 816, "count": 4878662, "filtered": 4878185, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.719}
{"n": 15, "mod": 4096, "split": 817, "count": 3820312, "filtered": 3819704, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.468}
{"n": 15, "mod": 4096, "split": 818, "count": 5022216, "filtered": 5021863, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.875}
{"n": 15, "mod": 4096, "split": 819, "count": 4442946, "filtered": 4442409, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.156}
{"n": 15, "mod": 4096, "split": 820, "count": 5654003, "filtered": 5652365, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.266}
{"n": 15, "mod": 4096, "split": 821, "count": 6141742, "filtered": 6140798, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.203}
{"n": 15, "mod": 4096, "split": 822, "count": 3877026, "filtered": 3876486, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.453}
{"n": 15, "mod": 4096, "split": 823, "count": 5511234, "filtered": 5510504, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.36}
{"n": 15, "mod": 4096, "split": 824, "count": 4855127, "filtered": 4854054, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.672}
{"n": 15, "mod": 4096, "split": 825, "count": 6432616, "filtered": 6431187, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.89}
{"n": 15, "mod": 4096, "split": 826, "count": 5454394, "filtered": 5453414, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.969}
{"n": 15, "mod": 4096, "split": 827, "count": 5031341, "filtered": 5030366, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.672}
{"n": 15, "mod": 4096, "split": 828, "count": 4883634, "filtered": 4883033, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.188}
{"n": 15, "mod": 4096, "split": 829, "count": 4636593, "filtered": 4636160, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.766}
{"n": 15, "mod": 4096, "split": 830, "count": 5667064, "filtered": 5666035, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.547}
{"n": 15, "mod": 4096, "split": 831, "count": 5156258, "filtered": 5155382, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.531}
{"n": 15, "mod": 4096, "split": 832, "count": 10246551, "filtered": 10244458, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 378.328}
{"n": 15, "mod": 4096, "split": 833, "count": 9512452, "filtered": 9509168, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 338.125}
{"n": 15, "mod": 4096, "split": 834, "count": 10050958, "filtered": 10049106, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 347.375}
{"n": 15, "mod": 4096, "split": 835, "count": 9691678, "filtered": 9689988, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 359.14}
{"n": 15, "mod": 4096, "split": 836, "count": 6696823, "filtered": 6695107, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.562}
{"n": 15, "mod": 4096, "split": 837, "count": 7689012, "filtered": 7686890, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 284.156}
{"n": 15, "mod": 4096, "split": 838, "count": 8751244, "filtered": 8748698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 318.563}
{"n": 15, "mod": 4096, "split": 839, "count": 7853575, "filtered": 7851592, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 273.375}
{"n": 15, "mod": 4096, "split": 840, "count": 9119524, "filtered": 9117507, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 321.265}
{"n": 15, "mod": 4096, "split": 841, "count": 5682079, "filtered": 5680572, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.062}
{"n": 15, "mod": 4096, "split": 842, "count": 6035128, "filtered": 6033685, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 217.828}
{"n": 15, "mod": 4096, "split": 843, "count": 5979198, "filtered": 5977606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.078}
{"n": 15, "mod": 4096, "split": 844, "count": 5578338, "filtered": 5576974, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.0}
{"n": 15, "mod": 4096, "split": 845, "count": 5981807, "filtered": 5980845, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.0}
{"n": 15, "mod": 4096, "split": 846, "count": 6700244, "filtered": 6698954, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 233.375}
{"n": 15, "mod": 4096, "split": 847, "count": 5049323, "filtered": 5047882, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.422}
{"n": 15, "mod": 4096, "split": 848, "count": 5464952, "filtered": 5464240, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.515}
{"n": 15, "mod": 4096, "split": 849, "count": 5961186, "filtered": 5959947, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.641}
{"n": 15, "mod": 4096, "split": 850, "count": 6499061, "filtered": 6497876, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 227.0}
{"n": 15, "mod": 4096, "split": 851, "count": 6177045, "filtered": 6176180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 215.015}
{"n": 15, "mod": 4096, "split": 852, "count": 6361861, "filtered": 6360777, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.532}
{"n": 15, "mod": 4096, "split": 853, "count": 4906192, "filtered": 4905185, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.563}
{"n": 15, "mod": 4096, "split": 854, "count": 6127049, "filtered": 6125977, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.016}
{"n": 15, "mod": 4096, "split": 855, "count": 7022822, "filtered": 7021924, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 234.391}
{"n": 15, "mod": 4096, "split": 856, "count": 6348159, "filtered": 6347328, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.625}
{"n": 15, "mod": 4096, "split": 857, "count": 6101426, "filtered": 6100585, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.703}
{"n": 15, "mod": 4096, "split": 858, "count": 5813590, "filtered": 5812728, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.156}
{"n": 15, "mod": 4096, "split": 859, "count": 5335495, "filtered": 5334705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.969}
{"n": 15, "mod": 4096, "split": 860, "count": 6527340, "filtered": 6525887, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.219}
{"n": 15, "mod": 4096, "split": 861, "count": 6428209, "filtered": 6426974, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.734}
{"n": 15, "mod": 4096, "split": 862, "count": 5701074, "filtered": 5699494, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.156}
{"n": 15, "mod": 4096, "split": 863, "count": 6446042, "filtered": 6445430, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.953}
{"n": 15, "mod": 4096, "split": 864, "count": 8349929, "filtered": 8348945, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 258.641}
{"n": 15, "mod": 4096, "split": 865, "count": 8048653, "filtered": 8047437, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 243.906}
{"n": 15, "mod": 4096, "split": 866, "count": 7122327, "filtered": 7121742, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.0}
{"n": 15, "mod": 4096, "split": 867, "count": 5211774, "filtered": 5210795, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.719}
{"n": 15, "mod": 4096, "split": 868, "count": 7265714, "filtered": 7264244, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 226.86}
{"n": 15, "mod": 4096, "split": 869, "count": 6213659, "filtered": 6212686, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.766}
{"n": 15, "mod": 4096, "split": 870, "count": 8737935, "filtered": 8736590, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 275.594}
{"n": 15, "mod": 4096, "split": 871, "count": 7227077, "filtered": 7225967, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 225.515}
{"n": 15, "mod": 4096, "split": 872, "count": 6566048, "filtered": 6564763, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.593}
{"n": 15, "mod": 4096, "split": 873, "count": 6493484, "filtered": 6491503, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.359}
{"n": 15, "mod": 4096, "split": 874, "count": 5262225, "filtered": 5261848, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.625}
{"n": 15, "mod": 4096, "split": 875, "count": 5963699, "filtered": 5962925, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.062}
{"n": 15, "mod": 4096, "split": 876, "count": 6103158, "filtered": 6102853, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.0}
{"n": 15, "mod": 4096, "split": 877, "count": 8172024, "filtered": 8170775, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 247.75}
{"n": 15, "mod": 4096, "split": 878, "count": 6329078, "filtered": 6327146, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.968}
{"n": 15, "mod": 4096, "split": 879, "count": 6268351, "filtered": 6267825, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.891}
{"n": 15, "mod": 4096, "split": 880, "count": 7234883, "filtered": 7234313, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 236.234}
{"n": 15, "mod": 4096, "split": 881, "count": 7080028, "filtered": 7078160, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.985}
{"n": 15, "mod": 4096, "split": 882, "count": 7873119, "filtered": 7871429, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 248.531}
{"n": 15, "mod": 4096, "split": 883, "count": 6514457, "filtered": 6512830, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 221.391}
{"n": 15, "mod": 4096, "split": 884, "count": 6951366, "filtered": 6950551, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 217.266}
{"n": 15, "mod": 4096, "split": 885, "count": 6602139, "filtered": 6601497, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 221.953}
{"n": 15, "mod": 4096, "split": 886, "count": 8156926, "filtered": 8155776, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 253.547}
{"n": 15, "mod": 4096, "split": 887, "count": 6751831, "filtered": 6751065, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.75}
{"n": 15, "mod": 4096, "split": 888, "count": 6892537, "filtered": 6891638, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.234}
{"n": 15, "mod": 4096, "split": 889, "count": 5725871, "filtered": 5725118, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.579}
{"n": 15, "mod": 4096, "split": 890, "count": 7552023, "filtered": 7550717, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 236.593}
{"n": 15, "mod": 4096, "split": 891, "count": 4692426, "filtered": 4692104, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.969}
{"n": 15, "mod": 4096, "split": 892, "count": 6214364, "filtered": 6213918, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.109}
{"n": 15, "mod": 4096, "split": 893, "count": 5175995, "filtered": 5175346, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.453}
{"n": 15, "mod": 4096, "split": 894, "count": 6833248, "filtered": 6832522, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 213.25}
{"n": 15, "mod": 4096, "split": 895, "count": 4960550, "filtered": 4959530, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.047}
{"n": 15, "mod": 4096, "split": 896, "count": 7206399, "filtered": 7205474, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 225.594}
{"n": 15, "mod": 4096, "split": 897, "count": 5028557, "filtered": 5027446, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.703}
{"n": 15, "mod": 4096, "split": 898, "count": 4941639, "filtered": 4940811, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.0}
{"n": 15, "mod": 4096, "split": 899, "count": 6265506, "filtered": 6264545, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.313}
{"n": 15, "mod": 4096, "split": 900, "count": 4936809, "filtered": 4936525, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.406}
{"n": 15, "mod": 4096, "split": 901, "count": 7620463, "filtered": 7619396, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 217.063}
{"n": 15, "mod": 4096, "split": 902, "count": 5706743, "filtered": 5705595, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.64}
{"n": 15, "mod": 4096, "split": 903, "count": 7007466, "filtered": 7006227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 226.047}
{"n": 15, "mod": 4096, "split": 904, "count": 5735417, "filtered": 5734407, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.062}
{"n": 15, "mod": 4096, "split": 905, "count": 5641105, "filtered": 5639606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.578}
{"n": 15, "mod": 4096, "split": 906, "count": 6367482, "filtered": 6365803, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.094}
{"n": 15, "mod": 4096, "split": 907, "count": 6752278, "filtered": 6749275, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.844}
{"n": 15, "mod": 4096, "split": 908, "count": 6446542, "filtered": 6445483, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.531}
{"n": 15, "mod": 4096, "split": 909, "count": 7115759, "filtered": 7114289, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.391}
{"n": 15, "mod": 4096, "split": 910, "count": 7910884, "filtered": 7905764, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 241.719}
{"n": 15, "mod": 4096, "split": 911, "count": 6928314, "filtered": 6924963, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.516}
{"n": 15, "mod": 4096, "split": 912, "count": 5833213, "filtered": 5832541, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.594}
{"n": 15, "mod": 4096, "split": 913, "count": 7507753, "filtered": 7505939, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 217.563}
{"n": 15, "mod": 4096, "split": 914, "count": 5684803, "filtered": 5683961, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.453}
{"n": 15, "mod": 4096, "split": 915, "count": 5850212, "filtered": 5848512, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.031}
{"n": 15, "mod": 4096, "split": 916, "count": 4766396, "filtered": 4765690, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.141}
{"n": 15, "mod": 4096, "split": 917, "count": 6315829, "filtered": 6314470, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.484}
{"n": 15, "mod": 4096, "split": 918, "count": 6468748, "filtered": 6467741, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.765}
{"n": 15, "mod": 4096, "split": 919, "count": 6504133, "filtered": 6503470, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.437}
{"n": 15, "mod": 4096, "split": 920, "count": 6442164, "filtered": 6441597, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.297}
{"n": 15, "mod": 4096, "split": 921, "count": 5376087, "filtered": 5375201, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.39}
{"n": 15, "mod": 4096, "split": 922, "count": 7014693, "filtered": 7014169, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.203}
{"n": 15, "mod": 4096, "split": 923, "count": 4279539, "filtered": 4278767, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.922}
{"n": 15, "mod": 4096, "split": 924, "count": 5382602, "filtered": 5381711, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.547}
{"n": 15, "mod": 4096, "split": 925, "count": 5282357, "filtered": 5281521, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.532}
{"n": 15, "mod": 4096, "split": 926, "count": 5229602, "filtered": 5228287, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.047}
{"n": 15, "mod": 4096, "split": 927, "count": 7221711, "filtered": 7220322, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 215.984}
{"n": 15, "mod": 4096, "split": 928, "count": 7002670, "filtered": 7002067, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.328}
{"n": 15, "mod": 4096, "split": 929, "count": 5875179, "filtered": 5873803, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.844}
{"n": 15, "mod": 4096, "split": 930, "count": 6167325, "filtered": 6166548, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.125}
{"n": 15, "mod": 4096, "split": 931, "count": 5171748, "filtered": 5170995, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.547}
{"n": 15, "mod": 4096, "split": 932, "count": 6360066, "filtered": 6358804, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.14}
{"n": 15, "mod": 4096, "split": 933, "count": 5814310, "filtered": 5812739, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.391}
{"n": 15, "mod": 4096, "split": 934, "count": 6024210, "filtered": 6023541, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.031}
{"n": 15, "mod": 4096, "split": 935, "count": 6690750, "filtered": 6690239, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.047}
{"n": 15, "mod": 4096, "split": 936, "count": 5764089, "filtered": 5763053, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.0}
{"n": 15, "mod": 4096, "split": 937, "count": 6811678, "filtered": 6810474, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.86}
{"n": 15, "mod": 4096, "split": 938, "count": 5553648, "filtered": 5552656, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.25}
{"n": 15, "mod": 4096, "split": 939, "count": 6707031, "filtered": 6705835, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.125}
{"n": 15, "mod": 4096, "split": 940, "count": 6644685, "filtered": 6642299, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.984}
{"n": 15, "mod": 4096, "split": 941, "count": 8286622, "filtered": 8285587, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 245.39}
{"n": 15, "mod": 4096, "split": 942, "count": 6901292, "filtered": 6899917, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 210.89}
{"n": 15, "mod": 4096, "split": 943, "count": 5938703, "filtered": 5937919, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.14}
{"n": 15, "mod": 4096, "split": 944, "count": 6640850, "filtered": 6639641, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.14}
{"n": 15, "mod": 4096, "split": 945, "count": 6478054, "filtered": 6476928, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.094}
{"n": 15, "mod": 4096, "split": 946, "count": 7574365, "filtered": 7573627, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 228.406}
{"n": 15, "mod": 4096, "split": 947, "count": 8175684, "filtered": 8174909, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 241.969}
{"n": 15, "mod": 4096, "split": 948, "count": 7181266, "filtered": 7180385, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 217.0}
{"n": 15, "mod": 4096, "split": 949, "count": 6603348, "filtered": 6602136, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.609}
{"n": 15, "mod": 4096, "split": 950, "count": 6515695, "filtered": 6515011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.578}
{"n": 15, "mod": 4096, "split": 951, "count": 7477575, "filtered": 7476812, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 221.062}
{"n": 15, "mod": 4096, "split": 952, "count": 5459570, "filtered": 5458770, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.484}
{"n": 15, "mod": 4096, "split": 953, "count": 7608104, "filtered": 7607496, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 225.25}
{"n": 15, "mod": 4096, "split": 954, "count": 4572510, "filtered": 4571680, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.297}
{"n": 15, "mod": 4096, "split": 955, "count": 5344868, "filtered": 5344183, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.688}
{"n": 15, "mod": 4096, "split": 956, "count": 6826295, "filtered": 6825482, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.688}
{"n": 15, "mod": 4096, "split": 957, "count": 4798386, "filtered": 4797107, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.703}
{"n": 15, "mod": 4096, "split": 958, "count": 5516342, "filtered": 5516136, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.906}
{"n": 15, "mod": 4096, "split": 959, "count": 6177065, "filtered": 6175131, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.281}
{"n": 15, "mod": 4096, "split": 960, "count": 5896049, "filtered": 5895100, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.812}
{"n": 15, "mod": 4096, "split": 961, "count": 4407239, "filtered": 4406667, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.11}
{"n": 15, "mod": 4096, "split": 962, "count": 4819167, "filtered": 4818041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.156}
{"n": 15, "mod": 4096, "split": 963, "count": 5491300, "filtered": 5490756, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.141}
{"n": 15, "mod": 4096, "split": 964, "count": 5282985, "filtered": 5281846, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.468}
{"n": 15, "mod": 4096, "split": 965, "count": 8152491, "filtered": 8151478, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 244.203}
{"n": 15, "mod": 4096, "split": 966, "count": 5501762, "filtered": 5500357, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.422}
{"n": 15, "mod": 4096, "split": 967, "count": 5815269, "filtered": 5814839, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.266}
{"n": 15, "mod": 4096, "split": 968, "count": 6840430, "filtered": 6839251, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.907}
{"n": 15, "mod": 4096, "split": 969, "count": 5667665, "filtered": 5666709, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.328}
{"n": 15, "mod": 4096, "split": 970, "count": 4911088, "filtered": 4910057, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.39}
{"n": 15, "mod": 4096, "split": 971, "count": 5237086, "filtered": 5236178, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.313}
{"n": 15, "mod": 4096, "split": 972, "count": 5382306, "filtered": 5381207, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.031}
{"n": 15, "mod": 4096, "split": 973, "count": 6469630, "filtered": 6468616, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.609}
{"n": 15, "mod": 4096, "split": 974, "count": 5031294, "filtered": 5029298, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.828}
{"n": 15, "mod": 4096, "split": 975, "count": 5721219, "filtered": 5720030, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.594}
{"n": 15, "mod": 4096, "split": 976, "count": 5040710, "filtered": 5039344, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.765}
{"n": 15, "mod": 4096, "split": 977, "count": 3694845, "filtered": 3693739, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.938}
{"n": 15, "mod": 4096, "split": 978, "count": 5451944, "filtered": 5450204, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.109}
{"n": 15, "mod": 4096, "split": 979, "count": 4517041, "filtered": 4515690, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.266}
{"n": 15, "mod": 4096, "split": 980, "count": 5051215, "filtered": 5048726, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.172}
{"n": 15, "mod": 4096, "split": 981, "count": 5066759, "filtered": 5064702, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.891}
{"n": 15, "mod": 4096, "split": 982, "count": 5905908, "filtered": 5904685, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.703}
{"n": 15, "mod": 4096, "split": 983, "count": 4990019, "filtered": 4988724, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.328}
{"n": 15, "mod": 4096, "split": 984, "count": 3619809, "filtered": 3618763, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.735}
{"n": 15, "mod": 4096, "split": 985, "count": 4756390, "filtered": 4754689, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.0}
{"n": 15, "mod": 4096, "split": 986, "count": 5602651, "filtered": 5600999, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.594}
{"n": 15, "mod": 4096, "split": 987, "count": 5912144, "filtered": 5910453, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.11}
{"n": 15, "mod": 4096, "split": 988, "count": 5865269, "filtered": 5863690, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.625}
{"n": 15, "mod": 4096, "split": 989, "count": 4482883, "filtered": 4481086, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.937}
{"n": 15, "mod": 4096, "split": 990, "count": 7810108, "filtered": 7808553, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 233.172}
{"n": 15, "mod": 4096, "split": 991, "count": 6450014, "filtered": 6449070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.75}
{"n": 15, "mod": 4096, "split": 992, "count": 3802575, "filtered": 3801826, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.094}
{"n": 15, "mod": 4096, "split": 993, "count": 6072868, "filtered": 6071574, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.937}
{"n": 15, "mod": 4096, "split": 994, "count": 5331687, "filtered": 5330281, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.718}
{"n": 15, "mod": 4096, "split": 995, "count": 6382575, "filtered": 6381150, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.89}
{"n": 15, "mod": 4096, "split": 996, "count": 5111850, "filtered": 5110685, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.922}
{"n": 15, "mod": 4096, "split": 997, "count": 5133862, "filtered": 5132647, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.016}
{"n": 15, "mod": 4096, "split": 998, "count": 5762195, "filtered": 5760974, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.36}
{"n": 15, "mod": 4096, "split": 999, "count": 6236753, "filtered": 6235821, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.469}
{"n": 15, "mod": 4096, "split": 1000, "count": 7358547, "filtered": 7356713, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 222.125}
{"n": 15, "mod": 4096, "split": 1001, "count": 6406621, "filtered": 6404711, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.766}
{"n": 15, "mod": 4096, "split": 1002, "count": 4910966, "filtered": 4909429, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.266}
{"n": 15, "mod": 4096, "split": 1003, "count": 4808410, "filtered": 4806493, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.281}
{"n": 15, "mod": 4096, "split": 1004, "count": 5196213, "filtered": 5194575, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.047}
{"n": 15, "mod": 4096, "split": 1005, "count": 5665677, "filtered": 5664166, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.859}
{"n": 15, "mod": 4096, "split": 1006, "count": 5159072, "filtered": 5158072, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.172}
{"n": 15, "mod": 4096, "split": 1007, "count": 4680524, "filtered": 4679951, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.313}
{"n": 15, "mod": 4096, "split": 1008, "count": 5288881, "filtered": 5287969, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.515}
{"n": 15, "mod": 4096, "split": 1009, "count": 6318378, "filtered": 6317620, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.593}
{"n": 15, "mod": 4096, "split": 1010, "count": 5001278, "filtered": 4999967, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.312}
{"n": 15, "mod": 4096, "split": 1011, "count": 4891999, "filtered": 4891025, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.891}
{"n": 15, "mod": 4096, "split": 1012, "count": 7227858, "filtered": 7226059, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 210.75}
{"n": 15, "mod": 4096, "split": 1013, "count": 5846747, "filtered": 5845709, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.719}
{"n": 15, "mod": 4096, "split": 1014, "count": 6944329, "filtered": 6942170, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 204.047}
{"n": 15, "mod": 4096, "split": 1015, "count": 6035540, "filtered": 6034888, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.75}
{"n": 15, "mod": 4096, "split": 1016, "count": 5965997, "filtered": 5964653, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.468}
{"n": 15, "mod": 4096, "split": 1017, "count": 6390290, "filtered": 6389421, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.922}
{"n": 15, "mod": 4096, "split": 1018, "count": 6207261, "filtered": 6205671, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.782}
{"n": 15, "mod": 4096, "split": 1019, "count": 7193500, "filtered": 7192234, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.594}
{"n": 15, "mod": 4096, "split": 1020, "count": 4865446, "filtered": 4864950, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.172}
{"n": 15, "mod": 4096, "split": 1021, "count": 5971273, "filtered": 5970399, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.859}
{"n": 15, "mod": 4096, "split": 1022, "count": 5967429, "filtered": 5966399, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.047}
{"n": 15, "mod": 4096, "split": 1023, "count": 6066834, "filtered": 6065269, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.656}
{"n": 15, "mod": 4096, "split": 1024, "count": 5130112, "filtered": 5129387, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.64}
{"n": 15, "mod": 4096, "split": 1025, "count": 7278632, "filtered": 7277807, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.734}
{"n": 15, "mod": 4096, "split": 1026, "count": 7088293, "filtered": 7087230, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.031}
{"n": 15, "mod": 4096, "split": 1027, "count": 7268893, "filtered": 7267688, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.125}
{"n": 15, "mod": 4096, "split": 1028, "count": 9933874, "filtered": 9932282, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 273.657}
{"n": 15, "mod": 4096, "split": 1029, "count": 7746655, "filtered": 7745469, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 212.391}
{"n": 15, "mod": 4096, "split": 1030, "count": 8987671, "filtered": 8986180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 250.266}
{"n": 15, "mod": 4096, "split": 1031, "count": 6828418, "filtered": 6826787, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.641}
{"n": 15, "mod": 4096, "split": 1032, "count": 5570852, "filtered": 5569883, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.39}
{"n": 15, "mod": 4096, "split": 1033, "count": 6073529, "filtered": 6072355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.094}
{"n": 15, "mod": 4096, "split": 1034, "count": 6917174, "filtered": 6915343, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.578}
{"n": 15, "mod": 4096, "split": 1035, "count": 5383654, "filtered": 5382031, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.375}
{"n": 15, "mod": 4096, "split": 1036, "count": 5249011, "filtered": 5247635, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.282}
{"n": 15, "mod": 4096, "split": 1037, "count": 6041144, "filtered": 6038456, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.968}
{"n": 15, "mod": 4096, "split": 1038, "count": 7724548, "filtered": 7722267, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 221.89}
{"n": 15, "mod": 4096, "split": 1039, "count": 5074809, "filtered": 5072783, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.985}
{"n": 15, "mod": 4096, "split": 1040, "count": 5874336, "filtered": 5873095, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.125}
{"n": 15, "mod": 4096, "split": 1041, "count": 5996906, "filtered": 5994007, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.344}
{"n": 15, "mod": 4096, "split": 1042, "count": 5387066, "filtered": 5386204, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.688}
{"n": 15, "mod": 4096, "split": 1043, "count": 5995548, "filtered": 5994091, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.328}
{"n": 15, "mod": 4096, "split": 1044, "count": 6323283, "filtered": 6321919, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.984}
{"n": 15, "mod": 4096, "split": 1045, "count": 3826050, "filtered": 3824880, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.578}
{"n": 15, "mod": 4096, "split": 1046, "count": 6086201, "filtered": 6085114, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.75}
{"n": 15, "mod": 4096, "split": 1047, "count": 6281993, "filtered": 6280835, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.969}
{"n": 15, "mod": 4096, "split": 1048, "count": 5396565, "filtered": 5395323, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.469}
{"n": 15, "mod": 4096, "split": 1049, "count": 4330533, "filtered": 4329264, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.046}
{"n": 15, "mod": 4096, "split": 1050, "count": 6995856, "filtered": 6994195, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.312}
{"n": 15, "mod": 4096, "split": 1051, "count": 6803506, "filtered": 6802674, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.765}
{"n": 15, "mod": 4096, "split": 1052, "count": 5486176, "filtered": 5484811, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.891}
{"n": 15, "mod": 4096, "split": 1053, "count": 6027560, "filtered": 6026797, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.734}
{"n": 15, "mod": 4096, "split": 1054, "count": 3762284, "filtered": 3761472, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.625}
{"n": 15, "mod": 4096, "split": 1055, "count": 6370234, "filtered": 6369317, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.594}
{"n": 15, "mod": 4096, "split": 1056, "count": 4815506, "filtered": 4813809, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.219}
{"n": 15, "mod": 4096, "split": 1057, "count": 4580056, "filtered": 4579019, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.797}
{"n": 15, "mod": 4096, "split": 1058, "count": 3906626, "filtered": 3906301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.609}
{"n": 15, "mod": 4096, "split": 1059, "count": 6934536, "filtered": 6933352, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.047}
{"n": 15, "mod": 4096, "split": 1060, "count": 6675467, "filtered": 6673889, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.859}
{"n": 15, "mod": 4096, "split": 1061, "count": 4513402, "filtered": 4511299, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.515}
{"n": 15, "mod": 4096, "split": 1062, "count": 3803805, "filtered": 3802687, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.297}
{"n": 15, "mod": 4096, "split": 1063, "count": 3947602, "filtered": 3946308, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.688}
{"n": 15, "mod": 4096, "split": 1064, "count": 4886461, "filtered": 4885615, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.422}
{"n": 15, "mod": 4096, "split": 1065, "count": 3853174, "filtered": 3852002, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.407}
{"n": 15, "mod": 4096, "split": 1066, "count": 3787456, "filtered": 3786687, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.984}
{"n": 15, "mod": 4096, "split": 1067, "count": 4583684, "filtered": 4582163, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.156}
{"n": 15, "mod": 4096, "split": 1068, "count": 3696055, "filtered": 3695510, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.922}
{"n": 15, "mod": 4096, "split": 1069, "count": 4202261, "filtered": 4201192, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.468}
{"n": 15, "mod": 4096, "split": 1070, "count": 4199459, "filtered": 4198429, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.328}
{"n": 15, "mod": 4096, "split": 1071, "count": 4052951, "filtered": 4051794, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.609}
{"n": 15, "mod": 4096, "split": 1072, "count": 4853097, "filtered": 4852322, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.578}
{"n": 15, "mod": 4096, "split": 1073, "count": 3104985, "filtered": 3104748, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 86.766}
{"n": 15, "mod": 4096, "split": 1074, "count": 4876137, "filtered": 4874341, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.391}
{"n": 15, "mod": 4096, "split": 1075, "count": 5422492, "filtered": 5421090, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.64}
{"n": 15, "mod": 4096, "split": 1076, "count": 5357129, "filtered": 5356074, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.094}
{"n": 15, "mod": 4096, "split": 1077, "count": 5117705, "filtered": 5116192, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.484}
{"n": 15, "mod": 4096, "split": 1078, "count": 6092958, "filtered": 6091034, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.563}
{"n": 15, "mod": 4096, "split": 1079, "count": 7329143, "filtered": 7327888, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.641}
{"n": 15, "mod": 4096, "split": 1080, "count": 5687041, "filtered": 5686299, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.703}
{"n": 15, "mod": 4096, "split": 1081, "count": 6431807, "filtered": 6430829, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.016}
{"n": 15, "mod": 4096, "split": 1082, "count": 8388535, "filtered": 8387041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 239.906}
{"n": 15, "mod": 4096, "split": 1083, "count": 5811671, "filtered": 5810716, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.578}
{"n": 15, "mod": 4096, "split": 1084, "count": 7428962, "filtered": 7428061, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.563}
{"n": 15, "mod": 4096, "split": 1085, "count": 5581001, "filtered": 5579556, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.125}
{"n": 15, "mod": 4096, "split": 1086, "count": 5041905, "filtered": 5040837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.062}
{"n": 15, "mod": 4096, "split": 1087, "count": 4755792, "filtered": 4755115, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.485}
{"n": 15, "mod": 4096, "split": 1088, "count": 5322568, "filtered": 5322112, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.641}
{"n": 15, "mod": 4096, "split": 1089, "count": 6273613, "filtered": 6272540, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.859}
{"n": 15, "mod": 4096, "split": 1090, "count": 5932027, "filtered": 5931607, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.203}
{"n": 15, "mod": 4096, "split": 1091, "count": 3293817, "filtered": 3293301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 94.562}
{"n": 15, "mod": 4096, "split": 1092, "count": 5694301, "filtered": 5693272, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.735}
{"n": 15, "mod": 4096, "split": 1093, "count": 4309845, "filtered": 4309388, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.609}
{"n": 15, "mod": 4096, "split": 1094, "count": 6324083, "filtered": 6322861, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.687}
{"n": 15, "mod": 4096, "split": 1095, "count": 6500303, "filtered": 6499305, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.125}
{"n": 15, "mod": 4096, "split": 1096, "count": 5685017, "filtered": 5684195, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.453}
{"n": 15, "mod": 4096, "split": 1097, "count": 8232074, "filtered": 8231294, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 241.813}
{"n": 15, "mod": 4096, "split": 1098, "count": 5023840, "filtered": 5022798, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.125}
{"n": 15, "mod": 4096, "split": 1099, "count": 6663902, "filtered": 6662795, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.781}
{"n": 15, "mod": 4096, "split": 1100, "count": 6341672, "filtered": 6340902, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.859}
{"n": 15, "mod": 4096, "split": 1101, "count": 6301276, "filtered": 6300421, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.782}
{"n": 15, "mod": 4096, "split": 1102, "count": 6728530, "filtered": 6727710, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.5}
{"n": 15, "mod": 4096, "split": 1103, "count": 5921110, "filtered": 5919432, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.954}
{"n": 15, "mod": 4096, "split": 1104, "count": 3969655, "filtered": 3968306, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.172}
{"n": 15, "mod": 4096, "split": 1105, "count": 5942728, "filtered": 5941074, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.938}
{"n": 15, "mod": 4096, "split": 1106, "count": 6786365, "filtered": 6783623, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.969}
{"n": 15, "mod": 4096, "split": 1107, "count": 6121573, "filtered": 6120670, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.547}
{"n": 15, "mod": 4096, "split": 1108, "count": 5144452, "filtered": 5143545, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.172}
{"n": 15, "mod": 4096, "split": 1109, "count": 4705356, "filtered": 4704464, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.906}
{"n": 15, "mod": 4096, "split": 1110, "count": 7598330, "filtered": 7596707, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 230.859}
{"n": 15, "mod": 4096, "split": 1111, "count": 7579474, "filtered": 7576748, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 236.813}
{"n": 15, "mod": 4096, "split": 1112, "count": 5501053, "filtered": 5498511, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.625}
{"n": 15, "mod": 4096, "split": 1113, "count": 5776173, "filtered": 5774905, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.0}
{"n": 15, "mod": 4096, "split": 1114, "count": 5234559, "filtered": 5233663, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.766}
{"n": 15, "mod": 4096, "split": 1115, "count": 8934315, "filtered": 8933442, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 274.844}
{"n": 15, "mod": 4096, "split": 1116, "count": 5667493, "filtered": 5666435, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.39}
{"n": 15, "mod": 4096, "split": 1117, "count": 6336479, "filtered": 6334337, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.235}
{"n": 15, "mod": 4096, "split": 1118, "count": 5169186, "filtered": 5166879, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.125}
{"n": 15, "mod": 4096, "split": 1119, "count": 8516187, "filtered": 8514749, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 251.703}
{"n": 15, "mod": 4096, "split": 1120, "count": 6011385, "filtered": 6009719, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.515}
{"n": 15, "mod": 4096, "split": 1121, "count": 6919103, "filtered": 6917919, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.406}
{"n": 15, "mod": 4096, "split": 1122, "count": 6207180, "filtered": 6206133, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.453}
{"n": 15, "mod": 4096, "split": 1123, "count": 5190887, "filtered": 5189504, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.172}
{"n": 15, "mod": 4096, "split": 1124, "count": 5889612, "filtered": 5888272, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.984}
{"n": 15, "mod": 4096, "split": 1125, "count": 5662963, "filtered": 5661910, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.859}
{"n": 15, "mod": 4096, "split": 1126, "count": 5896853, "filtered": 5894169, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.64}
{"n": 15, "mod": 4096, "split": 1127, "count": 6359252, "filtered": 6357934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.5}
{"n": 15, "mod": 4096, "split": 1128, "count": 6921557, "filtered": 6919654, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.39}
{"n": 15, "mod": 4096, "split": 1129, "count": 5673057, "filtered": 5672436, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.328}
{"n": 15, "mod": 4096, "split": 1130, "count": 7082309, "filtered": 7080874, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.625}
{"n": 15, "mod": 4096, "split": 1131, "count": 4883614, "filtered": 4882994, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.844}
{"n": 15, "mod": 4096, "split": 1132, "count": 4963305, "filtered": 4961831, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.062}
{"n": 15, "mod": 4096, "split": 1133, "count": 5118074, "filtered": 5117083, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.547}
{"n": 15, "mod": 4096, "split": 1134, "count": 6027657, "filtered": 6026280, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.5}
{"n": 15, "mod": 4096, "split": 1135, "count": 7015160, "filtered": 7014029, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.75}
{"n": 15, "mod": 4096, "split": 1136, "count": 7022873, "filtered": 7021532, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 213.687}
{"n": 15, "mod": 4096, "split": 1137, "count": 6612949, "filtered": 6611564, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.312}
{"n": 15, "mod": 4096, "split": 1138, "count": 6573050, "filtered": 6571956, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.953}
{"n": 15, "mod": 4096, "split": 1139, "count": 5876728, "filtered": 5873768, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.735}
{"n": 15, "mod": 4096, "split": 1140, "count": 4439556, "filtered": 4438710, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.36}
{"n": 15, "mod": 4096, "split": 1141, "count": 5554768, "filtered": 5553768, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.406}
{"n": 15, "mod": 4096, "split": 1142, "count": 6965843, "filtered": 6963738, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.625}
{"n": 15, "mod": 4096, "split": 1143, "count": 6593716, "filtered": 6592543, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.672}
{"n": 15, "mod": 4096, "split": 1144, "count": 4268983, "filtered": 4267774, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.078}
{"n": 15, "mod": 4096, "split": 1145, "count": 4612584, "filtered": 4612151, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.734}
{"n": 15, "mod": 4096, "split": 1146, "count": 6270838, "filtered": 6269369, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.64}
{"n": 15, "mod": 4096, "split": 1147, "count": 5503250, "filtered": 5501319, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.359}
{"n": 15, "mod": 4096, "split": 1148, "count": 4973428, "filtered": 4971415, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.812}
{"n": 15, "mod": 4096, "split": 1149, "count": 6500100, "filtered": 6497905, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.375}
{"n": 15, "mod": 4096, "split": 1150, "count": 7048875, "filtered": 7047451, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.266}
{"n": 15, "mod": 4096, "split": 1151, "count": 5413584, "filtered": 5412659, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.219}
{"n": 15, "mod": 4096, "split": 1152, "count": 5613622, "filtered": 5612602, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.5}
{"n": 15, "mod": 4096, "split": 1153, "count": 7608781, "filtered": 7607230, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 222.422}
{"n": 15, "mod": 4096, "split": 1154, "count": 5824565, "filtered": 5823261, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.046}
{"n": 15, "mod": 4096, "split": 1155, "count": 5376055, "filtered": 5374560, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.64}
{"n": 15, "mod": 4096, "split": 1156, "count": 8534748, "filtered": 8534108, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 241.688}
{"n": 15, "mod": 4096, "split": 1157, "count": 5826012, "filtered": 5824930, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.375}
{"n": 15, "mod": 4096, "split": 1158, "count": 3253800, "filtered": 3252114, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 94.188}
{"n": 15, "mod": 4096, "split": 1159, "count": 4914794, "filtered": 4913713, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.797}
{"n": 15, "mod": 4096, "split": 1160, "count": 6725219, "filtered": 6724492, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.297}
{"n": 15, "mod": 4096, "split": 1161, "count": 5598238, "filtered": 5596806, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.328}
{"n": 15, "mod": 4096, "split": 1162, "count": 7104663, "filtered": 7103805, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.141}
{"n": 15, "mod": 4096, "split": 1163, "count": 5505048, "filtered": 5503671, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.828}
{"n": 15, "mod": 4096, "split": 1164, "count": 5953578, "filtered": 5952344, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.547}
{"n": 15, "mod": 4096, "split": 1165, "count": 6799668, "filtered": 6798467, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.219}
{"n": 15, "mod": 4096, "split": 1166, "count": 5585737, "filtered": 5584243, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.735}
{"n": 15, "mod": 4096, "split": 1167, "count": 6746383, "filtered": 6744364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.235}
{"n": 15, "mod": 4096, "split": 1168, "count": 6399050, "filtered": 6397036, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.703}
{"n": 15, "mod": 4096, "split": 1169, "count": 6162672, "filtered": 6160856, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.297}
{"n": 15, "mod": 4096, "split": 1170, "count": 5762933, "filtered": 5761336, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.516}
{"n": 15, "mod": 4096, "split": 1171, "count": 7346436, "filtered": 7345061, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.266}
{"n": 15, "mod": 4096, "split": 1172, "count": 7315206, "filtered": 7312860, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.375}
{"n": 15, "mod": 4096, "split": 1173, "count": 6173754, "filtered": 6172993, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.812}
{"n": 15, "mod": 4096, "split": 1174, "count": 4897140, "filtered": 4895821, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.391}
{"n": 15, "mod": 4096, "split": 1175, "count": 6786765, "filtered": 6786062, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.485}
{"n": 15, "mod": 4096, "split": 1176, "count": 6543057, "filtered": 6541837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.875}
{"n": 15, "mod": 4096, "split": 1177, "count": 5540360, "filtered": 5539905, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.844}
{"n": 15, "mod": 4096, "split": 1178, "count": 7876872, "filtered": 7876185, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 222.61}
{"n": 15, "mod": 4096, "split": 1179, "count": 5535720, "filtered": 5534655, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.703}
{"n": 15, "mod": 4096, "split": 1180, "count": 5324390, "filtered": 5322572, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.422}
{"n": 15, "mod": 4096, "split": 1181, "count": 6410387, "filtered": 6409512, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.734}
{"n": 15, "mod": 4096, "split": 1182, "count": 4406607, "filtered": 4405351, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.375}
{"n": 15, "mod": 4096, "split": 1183, "count": 5035180, "filtered": 5034324, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.984}
{"n": 15, "mod": 4096, "split": 1184, "count": 8044576, "filtered": 8043119, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 231.844}
{"n": 15, "mod": 4096, "split": 1185, "count": 5615097, "filtered": 5614412, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.39}
{"n": 15, "mod": 4096, "split": 1186, "count": 4811790, "filtered": 4810585, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.297}
{"n": 15, "mod": 4096, "split": 1187, "count": 6887330, "filtered": 6886550, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.172}
{"n": 15, "mod": 4096, "split": 1188, "count": 6768330, "filtered": 6767571, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.735}
{"n": 15, "mod": 4096, "split": 1189, "count": 6154212, "filtered": 6153360, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.938}
{"n": 15, "mod": 4096, "split": 1190, "count": 6683031, "filtered": 6682492, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.75}
{"n": 15, "mod": 4096, "split": 1191, "count": 6038077, "filtered": 6036076, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.719}
{"n": 15, "mod": 4096, "split": 1192, "count": 7248673, "filtered": 7246905, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.297}
{"n": 15, "mod": 4096, "split": 1193, "count": 6214288, "filtered": 6213649, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.375}
{"n": 15, "mod": 4096, "split": 1194, "count": 7366697, "filtered": 7365403, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.484}
{"n": 15, "mod": 4096, "split": 1195, "count": 7126558, "filtered": 7125964, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.078}
{"n": 15, "mod": 4096, "split": 1196, "count": 4414856, "filtered": 4414118, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.672}
{"n": 15, "mod": 4096, "split": 1197, "count": 4648976, "filtered": 4647714, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.453}
{"n": 15, "mod": 4096, "split": 1198, "count": 7264418, "filtered": 7263082, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.656}
{"n": 15, "mod": 4096, "split": 1199, "count": 6036839, "filtered": 6035452, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.594}
{"n": 15, "mod": 4096, "split": 1200, "count": 6683143, "filtered": 6681518, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.484}
{"n": 15, "mod": 4096, "split": 1201, "count": 6912130, "filtered": 6911016, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 204.422}
{"n": 15, "mod": 4096, "split": 1202, "count": 6086022, "filtered": 6084474, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.766}
{"n": 15, "mod": 4096, "split": 1203, "count": 5247561, "filtered": 5246343, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.375}
{"n": 15, "mod": 4096, "split": 1204, "count": 5581446, "filtered": 5579623, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.688}
{"n": 15, "mod": 4096, "split": 1205, "count": 5830507, "filtered": 5829670, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.312}
{"n": 15, "mod": 4096, "split": 1206, "count": 5558814, "filtered": 5557316, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.296}
{"n": 15, "mod": 4096, "split": 1207, "count": 7347004, "filtered": 7345810, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.593}
{"n": 15, "mod": 4096, "split": 1208, "count": 5861541, "filtered": 5860483, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.5}
{"n": 15, "mod": 4096, "split": 1209, "count": 3999353, "filtered": 3998859, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.031}
{"n": 15, "mod": 4096, "split": 1210, "count": 3539560, "filtered": 3539199, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.937}
{"n": 15, "mod": 4096, "split": 1211, "count": 4682115, "filtered": 4681621, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.422}
{"n": 15, "mod": 4096, "split": 1212, "count": 5501832, "filtered": 5500558, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.484}
{"n": 15, "mod": 4096, "split": 1213, "count": 5030066, "filtered": 5028917, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.359}
{"n": 15, "mod": 4096, "split": 1214, "count": 5537487, "filtered": 5536553, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.359}
{"n": 15, "mod": 4096, "split": 1215, "count": 6035581, "filtered": 6034392, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.891}
{"n": 15, "mod": 4096, "split": 1216, "count": 4291299, "filtered": 4289959, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.797}
{"n": 15, "mod": 4096, "split": 1217, "count": 4915809, "filtered": 4913729, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.078}
{"n": 15, "mod": 4096, "split": 1218, "count": 5760336, "filtered": 5758120, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.563}
{"n": 15, "mod": 4096, "split": 1219, "count": 5822594, "filtered": 5821227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.75}
{"n": 15, "mod": 4096, "split": 1220, "count": 4809191, "filtered": 4808624, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.375}
{"n": 15, "mod": 4096, "split": 1221, "count": 5973050, "filtered": 5971832, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.89}
{"n": 15, "mod": 4096, "split": 1222, "count": 3961593, "filtered": 3960461, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.703}
{"n": 15, "mod": 4096, "split": 1223, "count": 6874540, "filtered": 6873079, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.281}
{"n": 15, "mod": 4096, "split": 1224, "count": 4807673, "filtered": 4806627, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.266}
{"n": 15, "mod": 4096, "split": 1225, "count": 5540079, "filtered": 5539258, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.391}
{"n": 15, "mod": 4096, "split": 1226, "count": 6026907, "filtered": 6025670, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.797}
{"n": 15, "mod": 4096, "split": 1227, "count": 6737218, "filtered": 6736311, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.594}
{"n": 15, "mod": 4096, "split": 1228, "count": 5855812, "filtered": 5854275, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.266}
{"n": 15, "mod": 4096, "split": 1229, "count": 6170925, "filtered": 6169762, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.5}
{"n": 15, "mod": 4096, "split": 1230, "count": 7350338, "filtered": 7348682, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.25}
{"n": 15, "mod": 4096, "split": 1231, "count": 5772772, "filtered": 5771665, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.953}
{"n": 15, "mod": 4096, "split": 1232, "count": 6944899, "filtered": 6943781, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.859}
{"n": 15, "mod": 4096, "split": 1233, "count": 8137669, "filtered": 8136160, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.703}
{"n": 15, "mod": 4096, "split": 1234, "count": 6724326, "filtered": 6723202, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.172}
{"n": 15, "mod": 4096, "split": 1235, "count": 5637896, "filtered": 5636548, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.516}
{"n": 15, "mod": 4096, "split": 1236, "count": 5416823, "filtered": 5415971, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.922}
{"n": 15, "mod": 4096, "split": 1237, "count": 6289730, "filtered": 6289146, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.766}
{"n": 15, "mod": 4096, "split": 1238, "count": 5856445, "filtered": 5855500, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.032}
{"n": 15, "mod": 4096, "split": 1239, "count": 5877076, "filtered": 5875426, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.625}
{"n": 15, "mod": 4096, "split": 1240, "count": 5563908, "filtered": 5561816, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.468}
{"n": 15, "mod": 4096, "split": 1241, "count": 5567112, "filtered": 5566029, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.578}
{"n": 15, "mod": 4096, "split": 1242, "count": 6519419, "filtered": 6518194, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.234}
{"n": 15, "mod": 4096, "split": 1243, "count": 5260163, "filtered": 5258367, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.172}
{"n": 15, "mod": 4096, "split": 1244, "count": 6104995, "filtered": 6104211, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.031}
{"n": 15, "mod": 4096, "split": 1245, "count": 6807249, "filtered": 6806372, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.156}
{"n": 15, "mod": 4096, "split": 1246, "count": 6731070, "filtered": 6729609, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.203}
{"n": 15, "mod": 4096, "split": 1247, "count": 5638443, "filtered": 5636491, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.047}
{"n": 15, "mod": 4096, "split": 1248, "count": 5530416, "filtered": 5528772, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.422}
{"n": 15, "mod": 4096, "split": 1249, "count": 5638905, "filtered": 5637022, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.187}
{"n": 15, "mod": 4096, "split": 1250, "count": 5936856, "filtered": 5934784, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.844}
{"n": 15, "mod": 4096, "split": 1251, "count": 6659750, "filtered": 6658441, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.359}
{"n": 15, "mod": 4096, "split": 1252, "count": 5710544, "filtered": 5708557, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.094}
{"n": 15, "mod": 4096, "split": 1253, "count": 5614636, "filtered": 5612989, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.969}
{"n": 15, "mod": 4096, "split": 1254, "count": 4865740, "filtered": 4864279, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.125}
{"n": 15, "mod": 4096, "split": 1255, "count": 6302305, "filtered": 6300177, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.39}
{"n": 15, "mod": 4096, "split": 1256, "count": 5471857, "filtered": 5471005, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.953}
{"n": 15, "mod": 4096, "split": 1257, "count": 8481664, "filtered": 8480802, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.922}
{"n": 15, "mod": 4096, "split": 1258, "count": 7594606, "filtered": 7592324, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.5}
{"n": 15, "mod": 4096, "split": 1259, "count": 6001805, "filtered": 5999221, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.813}
{"n": 15, "mod": 4096, "split": 1260, "count": 6240788, "filtered": 6239356, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.328}
{"n": 15, "mod": 4096, "split": 1261, "count": 6337838, "filtered": 6337020, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.516}
{"n": 15, "mod": 4096, "split": 1262, "count": 8626761, "filtered": 8625054, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 234.438}
{"n": 15, "mod": 4096, "split": 1263, "count": 7218769, "filtered": 7217520, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.907}
{"n": 15, "mod": 4096, "split": 1264, "count": 6102128, "filtered": 6099950, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.641}
{"n": 15, "mod": 4096, "split": 1265, "count": 6740209, "filtered": 6738495, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.828}
{"n": 15, "mod": 4096, "split": 1266, "count": 6845156, "filtered": 6843404, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.766}
{"n": 15, "mod": 4096, "split": 1267, "count": 6337065, "filtered": 6335011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.844}
{"n": 15, "mod": 4096, "split": 1268, "count": 6258299, "filtered": 6256713, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.375}
{"n": 15, "mod": 4096, "split": 1269, "count": 6223961, "filtered": 6221684, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.422}
{"n": 15, "mod": 4096, "split": 1270, "count": 7934524, "filtered": 7932838, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 231.516}
{"n": 15, "mod": 4096, "split": 1271, "count": 5369762, "filtered": 5368854, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.469}
{"n": 15, "mod": 4096, "split": 1272, "count": 6227626, "filtered": 6226481, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.562}
{"n": 15, "mod": 4096, "split": 1273, "count": 6871600, "filtered": 6870304, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.516}
{"n": 15, "mod": 4096, "split": 1274, "count": 6328087, "filtered": 6326779, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.594}
{"n": 15, "mod": 4096, "split": 1275, "count": 6338425, "filtered": 6336602, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.203}
{"n": 15, "mod": 4096, "split": 1276, "count": 6333947, "filtered": 6332199, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.063}
{"n": 15, "mod": 4096, "split": 1277, "count": 5449786, "filtered": 5448869, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.766}
{"n": 15, "mod": 4096, "split": 1278, "count": 6882890, "filtered": 6881863, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.531}
{"n": 15, "mod": 4096, "split": 1279, "count": 7038481, "filtered": 7037033, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.265}
{"n": 15, "mod": 4096, "split": 1280, "count": 6150283, "filtered": 6148834, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.844}
{"n": 15, "mod": 4096, "split": 1281, "count": 4924121, "filtered": 4922714, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.39}
{"n": 15, "mod": 4096, "split": 1282, "count": 7148326, "filtered": 7145851, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.312}
{"n": 15, "mod": 4096, "split": 1283, "count": 8641212, "filtered": 8639042, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 247.203}
{"n": 15, "mod": 4096, "split": 1284, "count": 6746014, "filtered": 6744697, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.922}
{"n": 15, "mod": 4096, "split": 1285, "count": 7755984, "filtered": 7754221, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 227.953}
{"n": 15, "mod": 4096, "split": 1286, "count": 5903382, "filtered": 5902120, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.047}
{"n": 15, "mod": 4096, "split": 1287, "count": 6521252, "filtered": 6519133, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.468}
{"n": 15, "mod": 4096, "split": 1288, "count": 4615234, "filtered": 4614109, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.5}
{"n": 15, "mod": 4096, "split": 1289, "count": 4952774, "filtered": 4951606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.531}
{"n": 15, "mod": 4096, "split": 1290, "count": 5965765, "filtered": 5964459, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.828}
{"n": 15, "mod": 4096, "split": 1291, "count": 5987055, "filtered": 5985873, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.891}
{"n": 15, "mod": 4096, "split": 1292, "count": 6746798, "filtered": 6745969, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.156}
{"n": 15, "mod": 4096, "split": 1293, "count": 7008347, "filtered": 7007381, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.625}
{"n": 15, "mod": 4096, "split": 1294, "count": 7544387, "filtered": 7542090, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.797}
{"n": 15, "mod": 4096, "split": 1295, "count": 7017460, "filtered": 7014590, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.828}
{"n": 15, "mod": 4096, "split": 1296, "count": 5818485, "filtered": 5816646, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.047}
{"n": 15, "mod": 4096, "split": 1297, "count": 5881349, "filtered": 5879443, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.203}
{"n": 15, "mod": 4096, "split": 1298, "count": 4839675, "filtered": 4838605, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.782}
{"n": 15, "mod": 4096, "split": 1299, "count": 4540857, "filtered": 4538003, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.719}
{"n": 15, "mod": 4096, "split": 1300, "count": 4484636, "filtered": 4483166, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.703}
{"n": 15, "mod": 4096, "split": 1301, "count": 5473385, "filtered": 5472733, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.281}
{"n": 15, "mod": 4096, "split": 1302, "count": 6605641, "filtered": 6604616, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.875}
{"n": 15, "mod": 4096, "split": 1303, "count": 5782297, "filtered": 5780571, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.688}
{"n": 15, "mod": 4096, "split": 1304, "count": 5834343, "filtered": 5832382, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.719}
{"n": 15, "mod": 4096, "split": 1305, "count": 7305645, "filtered": 7304173, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.844}
{"n": 15, "mod": 4096, "split": 1306, "count": 4648272, "filtered": 4646963, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.25}
{"n": 15, "mod": 4096, "split": 1307, "count": 4476394, "filtered": 4474914, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.437}
{"n": 15, "mod": 4096, "split": 1308, "count": 6403352, "filtered": 6401643, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.61}
{"n": 15, "mod": 4096, "split": 1309, "count": 5985397, "filtered": 5984707, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.547}
{"n": 15, "mod": 4096, "split": 1310, "count": 5895006, "filtered": 5893401, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.813}
{"n": 15, "mod": 4096, "split": 1311, "count": 5388096, "filtered": 5385308, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.36}
{"n": 15, "mod": 4096, "split": 1312, "count": 6410511, "filtered": 6409837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.187}
{"n": 15, "mod": 4096, "split": 1313, "count": 4002306, "filtered": 4001252, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.125}
{"n": 15, "mod": 4096, "split": 1314, "count": 6452120, "filtered": 6451235, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.078}
{"n": 15, "mod": 4096, "split": 1315, "count": 5260447, "filtered": 5259504, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.797}
{"n": 15, "mod": 4096, "split": 1316, "count": 6729787, "filtered": 6729016, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.312}
{"n": 15, "mod": 4096, "split": 1317, "count": 5744806, "filtered": 5743782, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.14}
{"n": 15, "mod": 4096, "split": 1318, "count": 7361387, "filtered": 7360495, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.515}
{"n": 15, "mod": 4096, "split": 1319, "count": 5576319, "filtered": 5575602, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.64}
{"n": 15, "mod": 4096, "split": 1320, "count": 7464408, "filtered": 7463522, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 213.922}
{"n": 15, "mod": 4096, "split": 1321, "count": 6244413, "filtered": 6243389, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.688}
{"n": 15, "mod": 4096, "split": 1322, "count": 7324611, "filtered": 7323651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 213.516}
{"n": 15, "mod": 4096, "split": 1323, "count": 6243741, "filtered": 6242668, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.875}
{"n": 15, "mod": 4096, "split": 1324, "count": 7508986, "filtered": 7507794, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 221.312}
{"n": 15, "mod": 4096, "split": 1325, "count": 6683105, "filtered": 6682396, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.61}
{"n": 15, "mod": 4096, "split": 1326, "count": 5915420, "filtered": 5914804, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.344}
{"n": 15, "mod": 4096, "split": 1327, "count": 7840161, "filtered": 7837833, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 239.937}
{"n": 15, "mod": 4096, "split": 1328, "count": 8313416, "filtered": 8312628, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 243.594}
{"n": 15, "mod": 4096, "split": 1329, "count": 7615810, "filtered": 7615010, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 227.64}
{"n": 15, "mod": 4096, "split": 1330, "count": 6558098, "filtered": 6556818, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.25}
{"n": 15, "mod": 4096, "split": 1331, "count": 6705015, "filtered": 6703893, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.25}
{"n": 15, "mod": 4096, "split": 1332, "count": 6323628, "filtered": 6323032, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.656}
{"n": 15, "mod": 4096, "split": 1333, "count": 7259298, "filtered": 7257266, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.922}
{"n": 15, "mod": 4096, "split": 1334, "count": 6299182, "filtered": 6298003, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.25}
{"n": 15, "mod": 4096, "split": 1335, "count": 5300789, "filtered": 5299700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.0}
{"n": 15, "mod": 4096, "split": 1336, "count": 6838873, "filtered": 6837446, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 204.625}
{"n": 15, "mod": 4096, "split": 1337, "count": 6444163, "filtered": 6443162, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.11}
{"n": 15, "mod": 4096, "split": 1338, "count": 5973360, "filtered": 5971437, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.891}
{"n": 15, "mod": 4096, "split": 1339, "count": 5949042, "filtered": 5947674, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.343}
{"n": 15, "mod": 4096, "split": 1340, "count": 6044268, "filtered": 6043443, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.578}
{"n": 15, "mod": 4096, "split": 1341, "count": 6316465, "filtered": 6315288, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.672}
{"n": 15, "mod": 4096, "split": 1342, "count": 5418057, "filtered": 5416701, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.875}
{"n": 15, "mod": 4096, "split": 1343, "count": 4504794, "filtered": 4504460, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.344}
{"n": 15, "mod": 4096, "split": 1344, "count": 8072554, "filtered": 8071428, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 246.656}
{"n": 15, "mod": 4096, "split": 1345, "count": 6113778, "filtered": 6112891, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.062}
{"n": 15, "mod": 4096, "split": 1346, "count": 6577426, "filtered": 6576653, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.281}
{"n": 15, "mod": 4096, "split": 1347, "count": 7134929, "filtered": 7133782, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 212.203}
{"n": 15, "mod": 4096, "split": 1348, "count": 7696122, "filtered": 7694850, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 229.203}
{"n": 15, "mod": 4096, "split": 1349, "count": 6157145, "filtered": 6155405, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.203}
{"n": 15, "mod": 4096, "split": 1350, "count": 7656681, "filtered": 7655770, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.313}
{"n": 15, "mod": 4096, "split": 1351, "count": 6082189, "filtered": 6080116, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.813}
{"n": 15, "mod": 4096, "split": 1352, "count": 7367285, "filtered": 7365953, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 220.625}
{"n": 15, "mod": 4096, "split": 1353, "count": 8241901, "filtered": 8240887, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 242.438}
{"n": 15, "mod": 4096, "split": 1354, "count": 7510851, "filtered": 7509717, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.422}
{"n": 15, "mod": 4096, "split": 1355, "count": 5850016, "filtered": 5849056, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.438}
{"n": 15, "mod": 4096, "split": 1356, "count": 8819516, "filtered": 8818838, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 251.781}
{"n": 15, "mod": 4096, "split": 1357, "count": 8085800, "filtered": 8084499, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 231.328}
{"n": 15, "mod": 4096, "split": 1358, "count": 6181308, "filtered": 6180178, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.062}
{"n": 15, "mod": 4096, "split": 1359, "count": 6842761, "filtered": 6840698, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.0}
{"n": 15, "mod": 4096, "split": 1360, "count": 8430295, "filtered": 8427901, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 246.813}
{"n": 15, "mod": 4096, "split": 1361, "count": 6456868, "filtered": 6455016, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.407}
{"n": 15, "mod": 4096, "split": 1362, "count": 7120764, "filtered": 7118877, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.078}
{"n": 15, "mod": 4096, "split": 1363, "count": 8451388, "filtered": 8450621, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 236.797}
{"n": 15, "mod": 4096, "split": 1364, "count": 7479112, "filtered": 7478136, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.094}
{"n": 15, "mod": 4096, "split": 1365, "count": 6317065, "filtered": 6316279, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.563}
{"n": 15, "mod": 4096, "split": 1366, "count": 10472008, "filtered": 10471131, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 293.547}
{"n": 15, "mod": 4096, "split": 1367, "count": 7845244, "filtered": 7843799, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.875}
{"n": 15, "mod": 4096, "split": 1368, "count": 6658682, "filtered": 6657651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.453}
{"n": 15, "mod": 4096, "split": 1369, "count": 7409610, "filtered": 7408690, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.75}
{"n": 15, "mod": 4096, "split": 1370, "count": 7550268, "filtered": 7549456, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.984}
{"n": 15, "mod": 4096, "split": 1371, "count": 5525881, "filtered": 5525570, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.688}
{"n": 15, "mod": 4096, "split": 1372, "count": 6640559, "filtered": 6639361, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.437}
{"n": 15, "mod": 4096, "split": 1373, "count": 6516790, "filtered": 6515372, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.391}
{"n": 15, "mod": 4096, "split": 1374, "count": 7000314, "filtered": 6999016, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.5}
{"n": 15, "mod": 4096, "split": 1375, "count": 9701267, "filtered": 9700208, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 276.437}
{"n": 15, "mod": 4096, "split": 1376, "count": 7610086, "filtered": 7609202, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 213.828}
{"n": 15, "mod": 4096, "split": 1377, "count": 6495411, "filtered": 6494206, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.968}
{"n": 15, "mod": 4096, "split": 1378, "count": 6528538, "filtered": 6527840, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.078}
{"n": 15, "mod": 4096, "split": 1379, "count": 6041572, "filtered": 6040658, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.25}
{"n": 15, "mod": 4096, "split": 1380, "count": 4580178, "filtered": 4579456, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.86}
{"n": 15, "mod": 4096, "split": 1381, "count": 7314907, "filtered": 7311419, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 220.141}
{"n": 15, "mod": 4096, "split": 1382, "count": 4477773, "filtered": 4477142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.734}
{"n": 15, "mod": 4096, "split": 1383, "count": 7965132, "filtered": 7964420, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 230.672}
{"n": 15, "mod": 4096, "split": 1384, "count": 9826036, "filtered": 9823382, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 293.312}
{"n": 15, "mod": 4096, "split": 1385, "count": 5941915, "filtered": 5940880, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.765}
{"n": 15, "mod": 4096, "split": 1386, "count": 5846525, "filtered": 5845743, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.703}
{"n": 15, "mod": 4096, "split": 1387, "count": 4157076, "filtered": 4156037, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.0}
{"n": 15, "mod": 4096, "split": 1388, "count": 7783794, "filtered": 7781180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 240.359}
{"n": 15, "mod": 4096, "split": 1389, "count": 6245582, "filtered": 6244663, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.157}
{"n": 15, "mod": 4096, "split": 1390, "count": 5373607, "filtered": 5371203, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.531}
{"n": 15, "mod": 4096, "split": 1391, "count": 7878966, "filtered": 7877833, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 238.484}
{"n": 15, "mod": 4096, "split": 1392, "count": 8151602, "filtered": 8150354, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 241.281}
{"n": 15, "mod": 4096, "split": 1393, "count": 7674508, "filtered": 7673031, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 229.875}
{"n": 15, "mod": 4096, "split": 1394, "count": 5057637, "filtered": 5056589, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.469}
{"n": 15, "mod": 4096, "split": 1395, "count": 4920848, "filtered": 4919794, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.172}
{"n": 15, "mod": 4096, "split": 1396, "count": 5803002, "filtered": 5801451, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.25}
{"n": 15, "mod": 4096, "split": 1397, "count": 3775667, "filtered": 3774663, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.953}
{"n": 15, "mod": 4096, "split": 1398, "count": 7414984, "filtered": 7413627, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 225.532}
{"n": 15, "mod": 4096, "split": 1399, "count": 6212522, "filtered": 6210834, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.656}
{"n": 15, "mod": 4096, "split": 1400, "count": 6721531, "filtered": 6719775, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.578}
{"n": 15, "mod": 4096, "split": 1401, "count": 5503782, "filtered": 5502459, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.703}
{"n": 15, "mod": 4096, "split": 1402, "count": 7586110, "filtered": 7583787, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 227.0}
{"n": 15, "mod": 4096, "split": 1403, "count": 6267110, "filtered": 6265187, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.843}
{"n": 15, "mod": 4096, "split": 1404, "count": 5872210, "filtered": 5871061, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.281}
{"n": 15, "mod": 4096, "split": 1405, "count": 6988327, "filtered": 6987481, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.234}
{"n": 15, "mod": 4096, "split": 1406, "count": 6756845, "filtered": 6754867, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.672}
{"n": 15, "mod": 4096, "split": 1407, "count": 6525216, "filtered": 6524756, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.75}
{"n": 15, "mod": 4096, "split": 1408, "count": 6421401, "filtered": 6419364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.765}
{"n": 15, "mod": 4096, "split": 1409, "count": 12782819, "filtered": 12779281, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 369.656}
{"n": 15, "mod": 4096, "split": 1410, "count": 4503607, "filtered": 4502631, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.656}
{"n": 15, "mod": 4096, "split": 1411, "count": 4996095, "filtered": 4995096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.641}
{"n": 15, "mod": 4096, "split": 1412, "count": 5536185, "filtered": 5535355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.094}
{"n": 15, "mod": 4096, "split": 1413, "count": 6554008, "filtered": 6552758, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.234}
{"n": 15, "mod": 4096, "split": 1414, "count": 10137887, "filtered": 10137058, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 290.719}
{"n": 15, "mod": 4096, "split": 1415, "count": 8944069, "filtered": 8941597, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 262.281}
{"n": 15, "mod": 4096, "split": 1416, "count": 11932952, "filtered": 11930500, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 346.609}
{"n": 15, "mod": 4096, "split": 1417, "count": 6240368, "filtered": 6239177, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.266}
{"n": 15, "mod": 4096, "split": 1418, "count": 5990569, "filtered": 5989924, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.375}
{"n": 15, "mod": 4096, "split": 1419, "count": 6061839, "filtered": 6060533, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.344}
{"n": 15, "mod": 4096, "split": 1420, "count": 8750563, "filtered": 8749597, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 246.375}
{"n": 15, "mod": 4096, "split": 1421, "count": 5054940, "filtered": 5054233, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.218}
{"n": 15, "mod": 4096, "split": 1422, "count": 6703264, "filtered": 6702172, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.828}
{"n": 15, "mod": 4096, "split": 1423, "count": 6627020, "filtered": 6626347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.938}
{"n": 15, "mod": 4096, "split": 1424, "count": 6835277, "filtered": 6834399, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.75}
{"n": 15, "mod": 4096, "split": 1425, "count": 6426953, "filtered": 6425829, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.688}
{"n": 15, "mod": 4096, "split": 1426, "count": 6688150, "filtered": 6687510, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.953}
{"n": 15, "mod": 4096, "split": 1427, "count": 8511554, "filtered": 8510919, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 234.204}
{"n": 15, "mod": 4096, "split": 1428, "count": 5682994, "filtered": 5681985, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.578}
{"n": 15, "mod": 4096, "split": 1429, "count": 7757035, "filtered": 7755540, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 217.25}
{"n": 15, "mod": 4096, "split": 1430, "count": 7022351, "filtered": 7021418, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.86}
{"n": 15, "mod": 4096, "split": 1431, "count": 8146496, "filtered": 8145851, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 220.656}
{"n": 15, "mod": 4096, "split": 1432, "count": 4244390, "filtered": 4244072, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.219}
{"n": 15, "mod": 4096, "split": 1433, "count": 7289982, "filtered": 7289361, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.0}
{"n": 15, "mod": 4096, "split": 1434, "count": 7793937, "filtered": 7793024, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 212.797}
{"n": 15, "mod": 4096, "split": 1435, "count": 6650343, "filtered": 6648901, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.953}
{"n": 15, "mod": 4096, "split": 1436, "count": 5856704, "filtered": 5856093, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.735}
{"n": 15, "mod": 4096, "split": 1437, "count": 5922656, "filtered": 5922173, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.829}
{"n": 15, "mod": 4096, "split": 1438, "count": 5376767, "filtered": 5375821, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.797}
{"n": 15, "mod": 4096, "split": 1439, "count": 6076931, "filtered": 6075937, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.438}
{"n": 15, "mod": 4096, "split": 1440, "count": 5364085, "filtered": 5362975, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.078}
{"n": 15, "mod": 4096, "split": 1441, "count": 5875156, "filtered": 5874348, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.688}
{"n": 15, "mod": 4096, "split": 1442, "count": 3542322, "filtered": 3541579, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.172}
{"n": 15, "mod": 4096, "split": 1443, "count": 6290478, "filtered": 6289877, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.172}
{"n": 15, "mod": 4096, "split": 1444, "count": 5578755, "filtered": 5578210, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.031}
{"n": 15, "mod": 4096, "split": 1445, "count": 6300287, "filtered": 6299094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.891}
{"n": 15, "mod": 4096, "split": 1446, "count": 5310055, "filtered": 5309422, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.031}
{"n": 15, "mod": 4096, "split": 1447, "count": 5878834, "filtered": 5877058, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.109}
{"n": 15, "mod": 4096, "split": 1448, "count": 6558373, "filtered": 6556278, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.609}
{"n": 15, "mod": 4096, "split": 1449, "count": 5627406, "filtered": 5626251, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.546}
{"n": 15, "mod": 4096, "split": 1450, "count": 6572066, "filtered": 6569843, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.453}
{"n": 15, "mod": 4096, "split": 1451, "count": 4970002, "filtered": 4968673, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.531}
{"n": 15, "mod": 4096, "split": 1452, "count": 6156151, "filtered": 6153524, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.516}
{"n": 15, "mod": 4096, "split": 1453, "count": 4688619, "filtered": 4686688, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.641}
{"n": 15, "mod": 4096, "split": 1454, "count": 5305927, "filtered": 5304055, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.719}
{"n": 15, "mod": 4096, "split": 1455, "count": 5675198, "filtered": 5673217, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.828}
{"n": 15, "mod": 4096, "split": 1456, "count": 6185571, "filtered": 6184240, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.188}
{"n": 15, "mod": 4096, "split": 1457, "count": 5335682, "filtered": 5332946, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.64}
{"n": 15, "mod": 4096, "split": 1458, "count": 6058438, "filtered": 6057051, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.313}
{"n": 15, "mod": 4096, "split": 1459, "count": 5648729, "filtered": 5647288, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.625}
{"n": 15, "mod": 4096, "split": 1460, "count": 9464040, "filtered": 9461852, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 270.063}
{"n": 15, "mod": 4096, "split": 1461, "count": 6867571, "filtered": 6863031, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 204.656}
{"n": 15, "mod": 4096, "split": 1462, "count": 7857827, "filtered": 7857057, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.312}
{"n": 15, "mod": 4096, "split": 1463, "count": 9576666, "filtered": 9573173, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 268.172}
{"n": 15, "mod": 4096, "split": 1464, "count": 7243580, "filtered": 7241393, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.875}
{"n": 15, "mod": 4096, "split": 1465, "count": 11340837, "filtered": 11337489, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 324.953}
{"n": 15, "mod": 4096, "split": 1466, "count": 5814942, "filtered": 5813298, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.922}
{"n": 15, "mod": 4096, "split": 1467, "count": 9999793, "filtered": 9998493, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 272.5}
{"n": 15, "mod": 4096, "split": 1468, "count": 11574851, "filtered": 11572622, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 319.438}
{"n": 15, "mod": 4096, "split": 1469, "count": 8204943, "filtered": 8203773, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.109}
{"n": 15, "mod": 4096, "split": 1470, "count": 6359413, "filtered": 6357637, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.125}
{"n": 15, "mod": 4096, "split": 1471, "count": 7385459, "filtered": 7384287, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.625}
{"n": 15, "mod": 4096, "split": 1472, "count": 6510883, "filtered": 6508998, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.218}
{"n": 15, "mod": 4096, "split": 1473, "count": 5278838, "filtered": 5277508, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.187}
{"n": 15, "mod": 4096, "split": 1474, "count": 5360893, "filtered": 5358432, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.156}
{"n": 15, "mod": 4096, "split": 1475, "count": 5835631, "filtered": 5833285, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.734}
{"n": 15, "mod": 4096, "split": 1476, "count": 8311306, "filtered": 8308252, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 234.156}
{"n": 15, "mod": 4096, "split": 1477, "count": 5725328, "filtered": 5723225, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.907}
{"n": 15, "mod": 4096, "split": 1478, "count": 7551121, "filtered": 7548832, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.406}
{"n": 15, "mod": 4096, "split": 1479, "count": 6825090, "filtered": 6823318, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.531}
{"n": 15, "mod": 4096, "split": 1480, "count": 9980536, "filtered": 9976750, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 288.203}
{"n": 15, "mod": 4096, "split": 1481, "count": 6520944, "filtered": 6519860, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.281}
{"n": 15, "mod": 4096, "split": 1482, "count": 6646754, "filtered": 6645011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.187}
{"n": 15, "mod": 4096, "split": 1483, "count": 7228459, "filtered": 7227092, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.875}
{"n": 15, "mod": 4096, "split": 1484, "count": 6723991, "filtered": 6722088, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.969}
{"n": 15, "mod": 4096, "split": 1485, "count": 5661827, "filtered": 5660566, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.563}
{"n": 15, "mod": 4096, "split": 1486, "count": 6199173, "filtered": 6198456, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.609}
{"n": 15, "mod": 4096, "split": 1487, "count": 6823316, "filtered": 6822041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.922}
{"n": 15, "mod": 4096, "split": 1488, "count": 5658324, "filtered": 5657208, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.266}
{"n": 15, "mod": 4096, "split": 1489, "count": 5434231, "filtered": 5432996, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.719}
{"n": 15, "mod": 4096, "split": 1490, "count": 7919391, "filtered": 7918065, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.609}
{"n": 15, "mod": 4096, "split": 1491, "count": 7515060, "filtered": 7514278, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.079}
{"n": 15, "mod": 4096, "split": 1492, "count": 4108757, "filtered": 4107443, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.281}
{"n": 15, "mod": 4096, "split": 1493, "count": 5508934, "filtered": 5507759, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.906}
{"n": 15, "mod": 4096, "split": 1494, "count": 9452586, "filtered": 9451126, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 259.578}
{"n": 15, "mod": 4096, "split": 1495, "count": 8345661, "filtered": 8344251, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 230.047}
{"n": 15, "mod": 4096, "split": 1496, "count": 8592566, "filtered": 8590916, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 239.187}
{"n": 15, "mod": 4096, "split": 1497, "count": 6870353, "filtered": 6868284, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.375}
{"n": 15, "mod": 4096, "split": 1498, "count": 4338567, "filtered": 4337102, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.188}
{"n": 15, "mod": 4096, "split": 1499, "count": 5199899, "filtered": 5198387, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.344}
{"n": 15, "mod": 4096, "split": 1500, "count": 6161202, "filtered": 6157703, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.203}
{"n": 15, "mod": 4096, "split": 1501, "count": 5910105, "filtered": 5909048, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.891}
{"n": 15, "mod": 4096, "split": 1502, "count": 7150281, "filtered": 7149416, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.141}
{"n": 15, "mod": 4096, "split": 1503, "count": 6734777, "filtered": 6733857, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.438}
{"n": 15, "mod": 4096, "split": 1504, "count": 6064973, "filtered": 6062388, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.547}
{"n": 15, "mod": 4096, "split": 1505, "count": 7077271, "filtered": 7075967, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.781}
{"n": 15, "mod": 4096, "split": 1506, "count": 4962092, "filtered": 4961407, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.547}
{"n": 15, "mod": 4096, "split": 1507, "count": 7659095, "filtered": 7657098, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 223.782}
{"n": 15, "mod": 4096, "split": 1508, "count": 7219339, "filtered": 7217744, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.093}
{"n": 15, "mod": 4096, "split": 1509, "count": 6560521, "filtered": 6558938, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.954}
{"n": 15, "mod": 4096, "split": 1510, "count": 7247616, "filtered": 7246724, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.281}
{"n": 15, "mod": 4096, "split": 1511, "count": 6303681, "filtered": 6302713, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.734}
{"n": 15, "mod": 4096, "split": 1512, "count": 6063848, "filtered": 6062208, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.5}
{"n": 15, "mod": 4096, "split": 1513, "count": 5769918, "filtered": 5768542, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.406}
{"n": 15, "mod": 4096, "split": 1514, "count": 6307246, "filtered": 6306253, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.844}
{"n": 15, "mod": 4096, "split": 1515, "count": 7745625, "filtered": 7743641, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 226.515}
{"n": 15, "mod": 4096, "split": 1516, "count": 6124849, "filtered": 6123406, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.844}
{"n": 15, "mod": 4096, "split": 1517, "count": 7740428, "filtered": 7737844, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.203}
{"n": 15, "mod": 4096, "split": 1518, "count": 7285303, "filtered": 7282599, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.797}
{"n": 15, "mod": 4096, "split": 1519, "count": 7268933, "filtered": 7266920, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.234}
{"n": 15, "mod": 4096, "split": 1520, "count": 7819820, "filtered": 7817461, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 230.25}
{"n": 15, "mod": 4096, "split": 1521, "count": 7135495, "filtered": 7133062, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.328}
{"n": 15, "mod": 4096, "split": 1522, "count": 7961437, "filtered": 7959373, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 232.625}
{"n": 15, "mod": 4096, "split": 1523, "count": 8379388, "filtered": 8377703, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 245.078}
{"n": 15, "mod": 4096, "split": 1524, "count": 7333080, "filtered": 7331640, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 213.219}
{"n": 15, "mod": 4096, "split": 1525, "count": 5075201, "filtered": 5073880, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.109}
{"n": 15, "mod": 4096, "split": 1526, "count": 8441450, "filtered": 8438632, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 251.469}
{"n": 15, "mod": 4096, "split": 1527, "count": 8462252, "filtered": 8460363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 247.25}
{"n": 15, "mod": 4096, "split": 1528, "count": 7029652, "filtered": 7028911, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.532}
{"n": 15, "mod": 4096, "split": 1529, "count": 8934405, "filtered": 8933108, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 257.422}
{"n": 15, "mod": 4096, "split": 1530, "count": 6894340, "filtered": 6892714, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.328}
{"n": 15, "mod": 4096, "split": 1531, "count": 6294604, "filtered": 6293114, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.891}
{"n": 15, "mod": 4096, "split": 1532, "count": 8906702, "filtered": 8904112, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 262.328}
{"n": 15, "mod": 4096, "split": 1533, "count": 9432245, "filtered": 9430479, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 277.344}
{"n": 15, "mod": 4096, "split": 1534, "count": 7202201, "filtered": 7200119, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.344}
{"n": 15, "mod": 4096, "split": 1535, "count": 5754657, "filtered": 5754185, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.281}
{"n": 15, "mod": 4096, "split": 1536, "count": 4445319, "filtered": 4443974, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.828}
{"n": 15, "mod": 4096, "split": 1537, "count": 6456704, "filtered": 6454639, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.719}
{"n": 15, "mod": 4096, "split": 1538, "count": 5600596, "filtered": 5599145, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.172}
{"n": 15, "mod": 4096, "split": 1539, "count": 10187819, "filtered": 10185655, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 297.079}
{"n": 15, "mod": 4096, "split": 1540, "count": 7632409, "filtered": 7631023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 215.032}
{"n": 15, "mod": 4096, "split": 1541, "count": 9811580, "filtered": 9809235, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 275.579}
{"n": 15, "mod": 4096, "split": 1542, "count": 8272870, "filtered": 8271404, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 231.469}
{"n": 15, "mod": 4096, "split": 1543, "count": 8635947, "filtered": 8634383, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 241.953}
{"n": 15, "mod": 4096, "split": 1544, "count": 9119742, "filtered": 9118564, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 250.985}
{"n": 15, "mod": 4096, "split": 1545, "count": 6817999, "filtered": 6816622, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.953}
{"n": 15, "mod": 4096, "split": 1546, "count": 6927264, "filtered": 6925980, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.843}
{"n": 15, "mod": 4096, "split": 1547, "count": 7123786, "filtered": 7122262, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.297}
{"n": 15, "mod": 4096, "split": 1548, "count": 7449209, "filtered": 7447475, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.406}
{"n": 15, "mod": 4096, "split": 1549, "count": 6599041, "filtered": 6597517, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.234}
{"n": 15, "mod": 4096, "split": 1550, "count": 5771123, "filtered": 5769138, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.531}
{"n": 15, "mod": 4096, "split": 1551, "count": 6456052, "filtered": 6454954, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.344}
{"n": 15, "mod": 4096, "split": 1552, "count": 7337725, "filtered": 7336092, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.641}
{"n": 15, "mod": 4096, "split": 1553, "count": 5371149, "filtered": 5369859, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.375}
{"n": 15, "mod": 4096, "split": 1554, "count": 6785495, "filtered": 6782440, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.828}
{"n": 15, "mod": 4096, "split": 1555, "count": 5212216, "filtered": 5211102, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.421}
{"n": 15, "mod": 4096, "split": 1556, "count": 7790082, "filtered": 7787541, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 217.5}
{"n": 15, "mod": 4096, "split": 1557, "count": 5116563, "filtered": 5114071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.672}
{"n": 15, "mod": 4096, "split": 1558, "count": 5252928, "filtered": 5250834, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.375}
{"n": 15, "mod": 4096, "split": 1559, "count": 4625682, "filtered": 4624634, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.265}
{"n": 15, "mod": 4096, "split": 1560, "count": 6148589, "filtered": 6148077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.125}
{"n": 15, "mod": 4096, "split": 1561, "count": 5969013, "filtered": 5967650, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.094}
{"n": 15, "mod": 4096, "split": 1562, "count": 5562866, "filtered": 5562094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.297}
{"n": 15, "mod": 4096, "split": 1563, "count": 5685331, "filtered": 5684702, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.39}
{"n": 15, "mod": 4096, "split": 1564, "count": 6384637, "filtered": 6383712, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.719}
{"n": 15, "mod": 4096, "split": 1565, "count": 5412261, "filtered": 5411111, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.062}
{"n": 15, "mod": 4096, "split": 1566, "count": 5459069, "filtered": 5457656, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.375}
{"n": 15, "mod": 4096, "split": 1567, "count": 7871704, "filtered": 7869084, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 225.969}
{"n": 15, "mod": 4096, "split": 1568, "count": 8167919, "filtered": 8166161, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 230.313}
{"n": 15, "mod": 4096, "split": 1569, "count": 7306245, "filtered": 7304428, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.016}
{"n": 15, "mod": 4096, "split": 1570, "count": 6274789, "filtered": 6272879, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.907}
{"n": 15, "mod": 4096, "split": 1571, "count": 7021871, "filtered": 7019803, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.031}
{"n": 15, "mod": 4096, "split": 1572, "count": 6968455, "filtered": 6965979, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.64}
{"n": 15, "mod": 4096, "split": 1573, "count": 7191220, "filtered": 7189743, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.671}
{"n": 15, "mod": 4096, "split": 1574, "count": 7708969, "filtered": 7705189, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 226.89}
{"n": 15, "mod": 4096, "split": 1575, "count": 6472028, "filtered": 6470026, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.484}
{"n": 15, "mod": 4096, "split": 1576, "count": 10884845, "filtered": 10881561, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 312.828}
{"n": 15, "mod": 4096, "split": 1577, "count": 8883671, "filtered": 8880595, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 254.64}
{"n": 15, "mod": 4096, "split": 1578, "count": 4702351, "filtered": 4701460, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.969}
{"n": 15, "mod": 4096, "split": 1579, "count": 4336806, "filtered": 4336020, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.984}
{"n": 15, "mod": 4096, "split": 1580, "count": 5115740, "filtered": 5115113, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.031}
{"n": 15, "mod": 4096, "split": 1581, "count": 5538705, "filtered": 5536728, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.688}
{"n": 15, "mod": 4096, "split": 1582, "count": 5121253, "filtered": 5119488, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.265}
{"n": 15, "mod": 4096, "split": 1583, "count": 6047294, "filtered": 6045918, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.953}
{"n": 15, "mod": 4096, "split": 1584, "count": 5222568, "filtered": 5221449, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.172}
{"n": 15, "mod": 4096, "split": 1585, "count": 5986572, "filtered": 5986138, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.969}
{"n": 15, "mod": 4096, "split": 1586, "count": 4874447, "filtered": 4873504, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.875}
{"n": 15, "mod": 4096, "split": 1587, "count": 6986806, "filtered": 6985232, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.234}
{"n": 15, "mod": 4096, "split": 1588, "count": 4488237, "filtered": 4487294, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.313}
{"n": 15, "mod": 4096, "split": 1589, "count": 6611199, "filtered": 6610240, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.75}
{"n": 15, "mod": 4096, "split": 1590, "count": 6937669, "filtered": 6936686, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.11}
{"n": 15, "mod": 4096, "split": 1591, "count": 4401369, "filtered": 4400377, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.687}
{"n": 15, "mod": 4096, "split": 1592, "count": 5695290, "filtered": 5693474, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.266}
{"n": 15, "mod": 4096, "split": 1593, "count": 6030343, "filtered": 6029250, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.532}
{"n": 15, "mod": 4096, "split": 1594, "count": 10043990, "filtered": 10042379, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 281.672}
{"n": 15, "mod": 4096, "split": 1595, "count": 6061075, "filtered": 6060217, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.266}
{"n": 15, "mod": 4096, "split": 1596, "count": 6171852, "filtered": 6170684, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.812}
{"n": 15, "mod": 4096, "split": 1597, "count": 6735550, "filtered": 6734316, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.938}
{"n": 15, "mod": 4096, "split": 1598, "count": 6603305, "filtered": 6601746, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.313}
{"n": 15, "mod": 4096, "split": 1599, "count": 7377722, "filtered": 7377217, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.297}
{"n": 15, "mod": 4096, "split": 1600, "count": 5835068, "filtered": 5833847, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.313}
{"n": 15, "mod": 4096, "split": 1601, "count": 7926596, "filtered": 7925595, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 220.547}
{"n": 15, "mod": 4096, "split": 1602, "count": 6426402, "filtered": 6425330, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.89}
{"n": 15, "mod": 4096, "split": 1603, "count": 8351202, "filtered": 8349381, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 241.657}
{"n": 15, "mod": 4096, "split": 1604, "count": 8182647, "filtered": 8179847, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 244.813}
{"n": 15, "mod": 4096, "split": 1605, "count": 7588761, "filtered": 7585061, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 227.672}
{"n": 15, "mod": 4096, "split": 1606, "count": 7188867, "filtered": 7186584, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.781}
{"n": 15, "mod": 4096, "split": 1607, "count": 5903443, "filtered": 5901267, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.969}
{"n": 15, "mod": 4096, "split": 1608, "count": 6377950, "filtered": 6376057, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.703}
{"n": 15, "mod": 4096, "split": 1609, "count": 8445655, "filtered": 8442997, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 246.484}
{"n": 15, "mod": 4096, "split": 1610, "count": 5123582, "filtered": 5121872, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.766}
{"n": 15, "mod": 4096, "split": 1611, "count": 5542224, "filtered": 5541149, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.859}
{"n": 15, "mod": 4096, "split": 1612, "count": 3947104, "filtered": 3945759, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.578}
{"n": 15, "mod": 4096, "split": 1613, "count": 4721326, "filtered": 4719651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.984}
{"n": 15, "mod": 4096, "split": 1614, "count": 4899362, "filtered": 4898180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.5}
{"n": 15, "mod": 4096, "split": 1615, "count": 4601056, "filtered": 4599490, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.657}
{"n": 15, "mod": 4096, "split": 1616, "count": 4488377, "filtered": 4487078, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.047}
{"n": 15, "mod": 4096, "split": 1617, "count": 6401547, "filtered": 6400083, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.031}
{"n": 15, "mod": 4096, "split": 1618, "count": 5476546, "filtered": 5474711, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.14}
{"n": 15, "mod": 4096, "split": 1619, "count": 6561978, "filtered": 6560945, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.313}
{"n": 15, "mod": 4096, "split": 1620, "count": 6500028, "filtered": 6498745, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.781}
{"n": 15, "mod": 4096, "split": 1621, "count": 4792344, "filtered": 4791061, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.859}
{"n": 15, "mod": 4096, "split": 1622, "count": 4894603, "filtered": 4892436, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.985}
{"n": 15, "mod": 4096, "split": 1623, "count": 5053700, "filtered": 5051997, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.156}
{"n": 15, "mod": 4096, "split": 1624, "count": 5136387, "filtered": 5135316, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.281}
{"n": 15, "mod": 4096, "split": 1625, "count": 4962344, "filtered": 4960588, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.797}
{"n": 15, "mod": 4096, "split": 1626, "count": 5732945, "filtered": 5732113, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.031}
{"n": 15, "mod": 4096, "split": 1627, "count": 4607545, "filtered": 4606793, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.172}
{"n": 15, "mod": 4096, "split": 1628, "count": 6446650, "filtered": 6445360, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.468}
{"n": 15, "mod": 4096, "split": 1629, "count": 6383943, "filtered": 6382988, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.719}
{"n": 15, "mod": 4096, "split": 1630, "count": 6686884, "filtered": 6685486, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.64}
{"n": 15, "mod": 4096, "split": 1631, "count": 5167607, "filtered": 5165876, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.109}
{"n": 15, "mod": 4096, "split": 1632, "count": 6127500, "filtered": 6126573, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.328}
{"n": 15, "mod": 4096, "split": 1633, "count": 8579385, "filtered": 8578598, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.266}
{"n": 15, "mod": 4096, "split": 1634, "count": 7217144, "filtered": 7215388, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.547}
{"n": 15, "mod": 4096, "split": 1635, "count": 6493995, "filtered": 6492624, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.265}
{"n": 15, "mod": 4096, "split": 1636, "count": 10247610, "filtered": 10245941, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 250.063}
{"n": 15, "mod": 4096, "split": 1637, "count": 9188286, "filtered": 9186100, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 222.922}
{"n": 15, "mod": 4096, "split": 1638, "count": 8117453, "filtered": 8116659, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.422}
{"n": 15, "mod": 4096, "split": 1639, "count": 5353418, "filtered": 5352789, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.094}
{"n": 15, "mod": 4096, "split": 1640, "count": 5668695, "filtered": 5667221, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.5}
{"n": 15, "mod": 4096, "split": 1641, "count": 6547776, "filtered": 6546383, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.047}
{"n": 15, "mod": 4096, "split": 1642, "count": 5930585, "filtered": 5929958, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.078}
{"n": 15, "mod": 4096, "split": 1643, "count": 5434807, "filtered": 5432359, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.469}
{"n": 15, "mod": 4096, "split": 1644, "count": 6663160, "filtered": 6661572, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.907}
{"n": 15, "mod": 4096, "split": 1645, "count": 6527893, "filtered": 6526461, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.547}
{"n": 15, "mod": 4096, "split": 1646, "count": 5955442, "filtered": 5954102, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.031}
{"n": 15, "mod": 4096, "split": 1647, "count": 5426484, "filtered": 5425044, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.859}
{"n": 15, "mod": 4096, "split": 1648, "count": 5978006, "filtered": 5976823, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.734}
{"n": 15, "mod": 4096, "split": 1649, "count": 6601720, "filtered": 6600152, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.297}
{"n": 15, "mod": 4096, "split": 1650, "count": 11723946, "filtered": 11710853, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 329.688}
{"n": 15, "mod": 4096, "split": 1651, "count": 6818148, "filtered": 6816569, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.828}
{"n": 15, "mod": 4096, "split": 1652, "count": 5984753, "filtered": 5983043, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.985}
{"n": 15, "mod": 4096, "split": 1653, "count": 6957650, "filtered": 6956646, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.625}
{"n": 15, "mod": 4096, "split": 1654, "count": 6087440, "filtered": 6085055, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.531}
{"n": 15, "mod": 4096, "split": 1655, "count": 5796371, "filtered": 5795524, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.64}
{"n": 15, "mod": 4096, "split": 1656, "count": 5098204, "filtered": 5095982, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.0}
{"n": 15, "mod": 4096, "split": 1657, "count": 5135704, "filtered": 5133931, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.234}
{"n": 15, "mod": 4096, "split": 1658, "count": 7143380, "filtered": 7142148, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.578}
{"n": 15, "mod": 4096, "split": 1659, "count": 5458875, "filtered": 5457248, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.796}
{"n": 15, "mod": 4096, "split": 1660, "count": 6195065, "filtered": 6193253, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.422}
{"n": 15, "mod": 4096, "split": 1661, "count": 4085160, "filtered": 4083542, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.344}
{"n": 15, "mod": 4096, "split": 1662, "count": 6220360, "filtered": 6218852, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.797}
{"n": 15, "mod": 4096, "split": 1663, "count": 4893129, "filtered": 4891033, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.094}
{"n": 15, "mod": 4096, "split": 1664, "count": 4632220, "filtered": 4631676, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.125}
{"n": 15, "mod": 4096, "split": 1665, "count": 4503597, "filtered": 4502674, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.485}
{"n": 15, "mod": 4096, "split": 1666, "count": 5928225, "filtered": 5926898, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.532}
{"n": 15, "mod": 4096, "split": 1667, "count": 6489161, "filtered": 6488056, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.844}
{"n": 15, "mod": 4096, "split": 1668, "count": 5614387, "filtered": 5613300, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.015}
{"n": 15, "mod": 4096, "split": 1669, "count": 6602293, "filtered": 6601382, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.937}
{"n": 15, "mod": 4096, "split": 1670, "count": 6646448, "filtered": 6644436, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.859}
{"n": 15, "mod": 4096, "split": 1671, "count": 6663107, "filtered": 6661754, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.438}
{"n": 15, "mod": 4096, "split": 1672, "count": 5724068, "filtered": 5722763, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.609}
{"n": 15, "mod": 4096, "split": 1673, "count": 4250807, "filtered": 4249754, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.407}
{"n": 15, "mod": 4096, "split": 1674, "count": 7355275, "filtered": 7353223, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.907}
{"n": 15, "mod": 4096, "split": 1675, "count": 6757241, "filtered": 6755864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.75}
{"n": 15, "mod": 4096, "split": 1676, "count": 3686663, "filtered": 3685408, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.187}
{"n": 15, "mod": 4096, "split": 1677, "count": 5870302, "filtered": 5868114, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.312}
{"n": 15, "mod": 4096, "split": 1678, "count": 5747362, "filtered": 5746477, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.422}
{"n": 15, "mod": 4096, "split": 1679, "count": 5726750, "filtered": 5726175, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.406}
{"n": 15, "mod": 4096, "split": 1680, "count": 6558410, "filtered": 6557515, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.265}
{"n": 15, "mod": 4096, "split": 1681, "count": 7513026, "filtered": 7511954, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.641}
{"n": 15, "mod": 4096, "split": 1682, "count": 9330826, "filtered": 9329928, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.422}
{"n": 15, "mod": 4096, "split": 1683, "count": 8198514, "filtered": 8196291, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.563}
{"n": 15, "mod": 4096, "split": 1684, "count": 5491724, "filtered": 5490267, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.219}
{"n": 15, "mod": 4096, "split": 1685, "count": 6365357, "filtered": 6363907, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.093}
{"n": 15, "mod": 4096, "split": 1686, "count": 5689817, "filtered": 5688148, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.032}
{"n": 15, "mod": 4096, "split": 1687, "count": 4416284, "filtered": 4415155, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.063}
{"n": 15, "mod": 4096, "split": 1688, "count": 5934504, "filtered": 5932700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.187}
{"n": 15, "mod": 4096, "split": 1689, "count": 4903101, "filtered": 4902286, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.25}
{"n": 15, "mod": 4096, "split": 1690, "count": 5476190, "filtered": 5475258, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.938}
{"n": 15, "mod": 4096, "split": 1691, "count": 4232227, "filtered": 4231295, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.407}
{"n": 15, "mod": 4096, "split": 1692, "count": 4765120, "filtered": 4764093, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.0}
{"n": 15, "mod": 4096, "split": 1693, "count": 5567377, "filtered": 5566328, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.14}
{"n": 15, "mod": 4096, "split": 1694, "count": 5000936, "filtered": 5000477, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.922}
{"n": 15, "mod": 4096, "split": 1695, "count": 8161858, "filtered": 8160610, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.203}
{"n": 15, "mod": 4096, "split": 1696, "count": 4862983, "filtered": 4862269, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.156}
{"n": 15, "mod": 4096, "split": 1697, "count": 5109922, "filtered": 5108762, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.828}
{"n": 15, "mod": 4096, "split": 1698, "count": 5032652, "filtered": 5031117, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.485}
{"n": 15, "mod": 4096, "split": 1699, "count": 5832372, "filtered": 5831679, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.265}
{"n": 15, "mod": 4096, "split": 1700, "count": 6872375, "filtered": 6871173, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.656}
{"n": 15, "mod": 4096, "split": 1701, "count": 5182941, "filtered": 5181943, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.703}
{"n": 15, "mod": 4096, "split": 1702, "count": 6135245, "filtered": 6133615, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.344}
{"n": 15, "mod": 4096, "split": 1703, "count": 7207045, "filtered": 7206255, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.0}
{"n": 15, "mod": 4096, "split": 1704, "count": 5500306, "filtered": 5498908, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.296}
{"n": 15, "mod": 4096, "split": 1705, "count": 4894191, "filtered": 4893352, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.297}
{"n": 15, "mod": 4096, "split": 1706, "count": 5054570, "filtered": 5053482, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.734}
{"n": 15, "mod": 4096, "split": 1707, "count": 5747592, "filtered": 5746098, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.516}
{"n": 15, "mod": 4096, "split": 1708, "count": 6567500, "filtered": 6565354, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.297}
{"n": 15, "mod": 4096, "split": 1709, "count": 4531330, "filtered": 4529441, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.11}
{"n": 15, "mod": 4096, "split": 1710, "count": 5898084, "filtered": 5895741, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.109}
{"n": 15, "mod": 4096, "split": 1711, "count": 5696738, "filtered": 5695725, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.875}
{"n": 15, "mod": 4096, "split": 1712, "count": 5792669, "filtered": 5790306, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.953}
{"n": 15, "mod": 4096, "split": 1713, "count": 9118392, "filtered": 9117102, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 222.188}
{"n": 15, "mod": 4096, "split": 1714, "count": 6850182, "filtered": 6849346, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.625}
{"n": 15, "mod": 4096, "split": 1715, "count": 6498152, "filtered": 6497090, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.531}
{"n": 15, "mod": 4096, "split": 1716, "count": 6827791, "filtered": 6826496, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.188}
{"n": 15, "mod": 4096, "split": 1717, "count": 5971275, "filtered": 5969947, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.375}
{"n": 15, "mod": 4096, "split": 1718, "count": 6580113, "filtered": 6579008, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.297}
{"n": 15, "mod": 4096, "split": 1719, "count": 6524922, "filtered": 6523224, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.516}
{"n": 15, "mod": 4096, "split": 1720, "count": 7544454, "filtered": 7542875, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.735}
{"n": 15, "mod": 4096, "split": 1721, "count": 6491938, "filtered": 6490537, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.891}
{"n": 15, "mod": 4096, "split": 1722, "count": 6968675, "filtered": 6967244, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.703}
{"n": 15, "mod": 4096, "split": 1723, "count": 6816762, "filtered": 6816008, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.078}
{"n": 15, "mod": 4096, "split": 1724, "count": 6787278, "filtered": 6786449, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.657}
{"n": 15, "mod": 4096, "split": 1725, "count": 6618646, "filtered": 6616347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.297}
{"n": 15, "mod": 4096, "split": 1726, "count": 4869830, "filtered": 4869178, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.454}
{"n": 15, "mod": 4096, "split": 1727, "count": 6609432, "filtered": 6608345, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.5}
{"n": 15, "mod": 4096, "split": 1728, "count": 7826947, "filtered": 7825717, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.547}
{"n": 15, "mod": 4096, "split": 1729, "count": 9265761, "filtered": 9264711, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.703}
{"n": 15, "mod": 4096, "split": 1730, "count": 8373046, "filtered": 8372308, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.203}
{"n": 15, "mod": 4096, "split": 1731, "count": 6300677, "filtered": 6299838, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.484}
{"n": 15, "mod": 4096, "split": 1732, "count": 7823807, "filtered": 7822659, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.062}
{"n": 15, "mod": 4096, "split": 1733, "count": 5987489, "filtered": 5986131, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.079}
{"n": 15, "mod": 4096, "split": 1734, "count": 4471719, "filtered": 4470387, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.141}
{"n": 15, "mod": 4096, "split": 1735, "count": 6108775, "filtered": 6107418, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.265}
{"n": 15, "mod": 4096, "split": 1736, "count": 5967804, "filtered": 5966894, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.281}
{"n": 15, "mod": 4096, "split": 1737, "count": 4454800, "filtered": 4453807, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.922}
{"n": 15, "mod": 4096, "split": 1738, "count": 6033547, "filtered": 6032557, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.906}
{"n": 15, "mod": 4096, "split": 1739, "count": 7750989, "filtered": 7748933, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.765}
{"n": 15, "mod": 4096, "split": 1740, "count": 8833082, "filtered": 8831949, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.812}
{"n": 15, "mod": 4096, "split": 1741, "count": 6273029, "filtered": 6272283, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.046}
{"n": 15, "mod": 4096, "split": 1742, "count": 5245845, "filtered": 5244528, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.89}
{"n": 15, "mod": 4096, "split": 1743, "count": 5127197, "filtered": 5125878, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.187}
{"n": 15, "mod": 4096, "split": 1744, "count": 5954251, "filtered": 5952779, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.219}
{"n": 15, "mod": 4096, "split": 1745, "count": 5137635, "filtered": 5135707, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.14}
{"n": 15, "mod": 4096, "split": 1746, "count": 7589123, "filtered": 7587470, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.937}
{"n": 15, "mod": 4096, "split": 1747, "count": 3585592, "filtered": 3585065, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 83.015}
{"n": 15, "mod": 4096, "split": 1748, "count": 6654813, "filtered": 6653770, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.906}
{"n": 15, "mod": 4096, "split": 1749, "count": 4331709, "filtered": 4330624, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.609}
{"n": 15, "mod": 4096, "split": 1750, "count": 4052296, "filtered": 4051350, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.109}
{"n": 15, "mod": 4096, "split": 1751, "count": 3955931, "filtered": 3955567, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.594}
{"n": 15, "mod": 4096, "split": 1752, "count": 4324418, "filtered": 4323392, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 101.484}
{"n": 15, "mod": 4096, "split": 1753, "count": 5833916, "filtered": 5832986, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.469}
{"n": 15, "mod": 4096, "split": 1754, "count": 5799871, "filtered": 5799458, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.609}
{"n": 15, "mod": 4096, "split": 1755, "count": 4831311, "filtered": 4829699, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.157}
{"n": 15, "mod": 4096, "split": 1756, "count": 4902704, "filtered": 4901384, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.141}
{"n": 15, "mod": 4096, "split": 1757, "count": 3654244, "filtered": 3652552, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 89.375}
{"n": 15, "mod": 4096, "split": 1758, "count": 4972384, "filtered": 4971971, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.422}
{"n": 15, "mod": 4096, "split": 1759, "count": 6882800, "filtered": 6881080, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.359}
{"n": 15, "mod": 4096, "split": 1760, "count": 4536629, "filtered": 4535842, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.516}
{"n": 15, "mod": 4096, "split": 1761, "count": 5134499, "filtered": 5133823, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.328}
{"n": 15, "mod": 4096, "split": 1762, "count": 4289972, "filtered": 4289307, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.75}
{"n": 15, "mod": 4096, "split": 1763, "count": 5598318, "filtered": 5597517, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.219}
{"n": 15, "mod": 4096, "split": 1764, "count": 4615801, "filtered": 4615157, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.953}
{"n": 15, "mod": 4096, "split": 1765, "count": 4418766, "filtered": 4418107, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.157}
{"n": 15, "mod": 4096, "split": 1766, "count": 4964527, "filtered": 4963234, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.547}
{"n": 15, "mod": 4096, "split": 1767, "count": 4607064, "filtered": 4606246, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.188}
{"n": 15, "mod": 4096, "split": 1768, "count": 5333517, "filtered": 5333070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.11}
{"n": 15, "mod": 4096, "split": 1769, "count": 4724893, "filtered": 4724310, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.625}
{"n": 15, "mod": 4096, "split": 1770, "count": 5451169, "filtered": 5450496, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.391}
{"n": 15, "mod": 4096, "split": 1771, "count": 5446322, "filtered": 5445124, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.172}
{"n": 15, "mod": 4096, "split": 1772, "count": 5712327, "filtered": 5711435, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.531}
{"n": 15, "mod": 4096, "split": 1773, "count": 5673463, "filtered": 5672583, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.391}
{"n": 15, "mod": 4096, "split": 1774, "count": 5328612, "filtered": 5327325, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.312}
{"n": 15, "mod": 4096, "split": 1775, "count": 5170535, "filtered": 5169782, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.828}
{"n": 15, "mod": 4096, "split": 1776, "count": 5465966, "filtered": 5463665, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.094}
{"n": 15, "mod": 4096, "split": 1777, "count": 7095998, "filtered": 7094555, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.172}
{"n": 15, "mod": 4096, "split": 1778, "count": 5897756, "filtered": 5896864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.875}
{"n": 15, "mod": 4096, "split": 1779, "count": 6354459, "filtered": 6353627, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.984}
{"n": 15, "mod": 4096, "split": 1780, "count": 5794899, "filtered": 5793804, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.578}
{"n": 15, "mod": 4096, "split": 1781, "count": 8316415, "filtered": 8315370, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.313}
{"n": 15, "mod": 4096, "split": 1782, "count": 6642200, "filtered": 6641094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.093}
{"n": 15, "mod": 4096, "split": 1783, "count": 7439608, "filtered": 7437961, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.266}
{"n": 15, "mod": 4096, "split": 1784, "count": 5773681, "filtered": 5772506, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.078}
{"n": 15, "mod": 4096, "split": 1785, "count": 4273711, "filtered": 4272631, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.969}
{"n": 15, "mod": 4096, "split": 1786, "count": 7551555, "filtered": 7550948, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.688}
{"n": 15, "mod": 4096, "split": 1787, "count": 6952286, "filtered": 6951149, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.937}
{"n": 15, "mod": 4096, "split": 1788, "count": 8379451, "filtered": 8378207, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.781}
{"n": 15, "mod": 4096, "split": 1789, "count": 7841794, "filtered": 7840930, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.219}
{"n": 15, "mod": 4096, "split": 1790, "count": 6279747, "filtered": 6278562, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.39}
{"n": 15, "mod": 4096, "split": 1791, "count": 5996992, "filtered": 5996147, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.266}
{"n": 15, "mod": 4096, "split": 1792, "count": 6371359, "filtered": 6370506, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.531}
{"n": 15, "mod": 4096, "split": 1793, "count": 6051039, "filtered": 6050496, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.047}
{"n": 15, "mod": 4096, "split": 1794, "count": 9759275, "filtered": 9757479, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 231.203}
{"n": 15, "mod": 4096, "split": 1795, "count": 6494129, "filtered": 6492968, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.735}
{"n": 15, "mod": 4096, "split": 1796, "count": 5965341, "filtered": 5963094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.015}
{"n": 15, "mod": 4096, "split": 1797, "count": 4188353, "filtered": 4187544, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.5}
{"n": 15, "mod": 4096, "split": 1798, "count": 7109699, "filtered": 7108618, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.125}
{"n": 15, "mod": 4096, "split": 1799, "count": 6660353, "filtered": 6659421, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.078}
{"n": 15, "mod": 4096, "split": 1800, "count": 5323130, "filtered": 5322073, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.813}
{"n": 15, "mod": 4096, "split": 1801, "count": 7289028, "filtered": 7287732, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.938}
{"n": 15, "mod": 4096, "split": 1802, "count": 4989667, "filtered": 4988364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.156}
{"n": 15, "mod": 4096, "split": 1803, "count": 6270726, "filtered": 6270365, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.813}
{"n": 15, "mod": 4096, "split": 1804, "count": 6504535, "filtered": 6503100, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.875}
{"n": 15, "mod": 4096, "split": 1805, "count": 6165784, "filtered": 6164271, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.563}
{"n": 15, "mod": 4096, "split": 1806, "count": 6871853, "filtered": 6870825, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.516}
{"n": 15, "mod": 4096, "split": 1807, "count": 7349100, "filtered": 7347353, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.828}
{"n": 15, "mod": 4096, "split": 1808, "count": 8964782, "filtered": 8963530, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.296}
{"n": 15, "mod": 4096, "split": 1809, "count": 4838848, "filtered": 4838224, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.812}
{"n": 15, "mod": 4096, "split": 1810, "count": 7949545, "filtered": 7947402, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.485}
{"n": 15, "mod": 4096, "split": 1811, "count": 6672944, "filtered": 6671347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.015}
{"n": 15, "mod": 4096, "split": 1812, "count": 6405931, "filtered": 6405290, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.656}
{"n": 15, "mod": 4096, "split": 1813, "count": 5386740, "filtered": 5385837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.672}
{"n": 15, "mod": 4096, "split": 1814, "count": 5342706, "filtered": 5341995, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.5}
{"n": 15, "mod": 4096, "split": 1815, "count": 6503059, "filtered": 6502157, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.531}
{"n": 15, "mod": 4096, "split": 1816, "count": 8865036, "filtered": 8864374, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.719}
{"n": 15, "mod": 4096, "split": 1817, "count": 9430583, "filtered": 9429748, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.25}
{"n": 15, "mod": 4096, "split": 1818, "count": 6885402, "filtered": 6884069, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.25}
{"n": 15, "mod": 4096, "split": 1819, "count": 5228786, "filtered": 5227565, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.344}
{"n": 15, "mod": 4096, "split": 1820, "count": 6580533, "filtered": 6579568, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.562}
{"n": 15, "mod": 4096, "split": 1821, "count": 6489210, "filtered": 6487700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.844}
{"n": 15, "mod": 4096, "split": 1822, "count": 7440224, "filtered": 7439077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.047}
{"n": 15, "mod": 4096, "split": 1823, "count": 7256744, "filtered": 7254749, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.219}
{"n": 15, "mod": 4096, "split": 1824, "count": 6704324, "filtered": 6703123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.735}
{"n": 15, "mod": 4096, "split": 1825, "count": 8794737, "filtered": 8792753, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 210.25}
{"n": 15, "mod": 4096, "split": 1826, "count": 6802333, "filtered": 6800867, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.656}
{"n": 15, "mod": 4096, "split": 1827, "count": 7187742, "filtered": 7186283, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.344}
{"n": 15, "mod": 4096, "split": 1828, "count": 6835800, "filtered": 6834081, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.954}
{"n": 15, "mod": 4096, "split": 1829, "count": 6045893, "filtered": 6043894, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.296}
{"n": 15, "mod": 4096, "split": 1830, "count": 6429656, "filtered": 6428320, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.578}
{"n": 15, "mod": 4096, "split": 1831, "count": 6767645, "filtered": 6764927, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.579}
{"n": 15, "mod": 4096, "split": 1832, "count": 6403199, "filtered": 6401485, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.188}
{"n": 15, "mod": 4096, "split": 1833, "count": 5812116, "filtered": 5810739, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.469}
{"n": 15, "mod": 4096, "split": 1834, "count": 6051377, "filtered": 6049489, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.984}
{"n": 15, "mod": 4096, "split": 1835, "count": 4944916, "filtered": 4943564, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.25}
{"n": 15, "mod": 4096, "split": 1836, "count": 6511592, "filtered": 6508971, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.641}
{"n": 15, "mod": 4096, "split": 1837, "count": 6176432, "filtered": 6174888, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.797}
{"n": 15, "mod": 4096, "split": 1838, "count": 7265407, "filtered": 7264405, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.063}
{"n": 15, "mod": 4096, "split": 1839, "count": 7184278, "filtered": 7183038, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.938}
{"n": 15, "mod": 4096, "split": 1840, "count": 5006205, "filtered": 5005249, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.984}
{"n": 15, "mod": 4096, "split": 1841, "count": 6192606, "filtered": 6191670, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.375}
{"n": 15, "mod": 4096, "split": 1842, "count": 9323203, "filtered": 9319762, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 240.0}
{"n": 15, "mod": 4096, "split": 1843, "count": 5847959, "filtered": 5846548, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.812}
{"n": 15, "mod": 4096, "split": 1844, "count": 5944500, "filtered": 5941142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.937}
{"n": 15, "mod": 4096, "split": 1845, "count": 6168536, "filtered": 6166794, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.735}
{"n": 15, "mod": 4096, "split": 1846, "count": 7119285, "filtered": 7117614, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.485}
{"n": 15, "mod": 4096, "split": 1847, "count": 6767895, "filtered": 6765958, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.0}
{"n": 15, "mod": 4096, "split": 1848, "count": 6504718, "filtered": 6503210, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.406}
{"n": 15, "mod": 4096, "split": 1849, "count": 5424742, "filtered": 5424249, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.266}
{"n": 15, "mod": 4096, "split": 1850, "count": 5231976, "filtered": 5229962, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.828}
{"n": 15, "mod": 4096, "split": 1851, "count": 9128339, "filtered": 9127040, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.203}
{"n": 15, "mod": 4096, "split": 1852, "count": 7763940, "filtered": 7763007, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.75}
{"n": 15, "mod": 4096, "split": 1853, "count": 8435106, "filtered": 8433815, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.875}
{"n": 15, "mod": 4096, "split": 1854, "count": 7292416, "filtered": 7289512, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.031}
{"n": 15, "mod": 4096, "split": 1855, "count": 10530680, "filtered": 10527398, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 278.266}
{"n": 15, "mod": 4096, "split": 1856, "count": 7993109, "filtered": 7991927, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.109}
{"n": 15, "mod": 4096, "split": 1857, "count": 6661739, "filtered": 6660490, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.563}
{"n": 15, "mod": 4096, "split": 1858, "count": 6962687, "filtered": 6961494, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.109}
{"n": 15, "mod": 4096, "split": 1859, "count": 6795277, "filtered": 6794516, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.89}
{"n": 15, "mod": 4096, "split": 1860, "count": 5591618, "filtered": 5590606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.203}
{"n": 15, "mod": 4096, "split": 1861, "count": 5469763, "filtered": 5468298, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.234}
{"n": 15, "mod": 4096, "split": 1862, "count": 6780308, "filtered": 6779071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.312}
{"n": 15, "mod": 4096, "split": 1863, "count": 6513936, "filtered": 6512803, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.047}
{"n": 15, "mod": 4096, "split": 1864, "count": 5266713, "filtered": 5265811, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.171}
{"n": 15, "mod": 4096, "split": 1865, "count": 6150146, "filtered": 6149151, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.656}
{"n": 15, "mod": 4096, "split": 1866, "count": 8734960, "filtered": 8733576, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 237.109}
{"n": 15, "mod": 4096, "split": 1867, "count": 6408262, "filtered": 6406492, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.562}
{"n": 15, "mod": 4096, "split": 1868, "count": 6624415, "filtered": 6623454, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.734}
{"n": 15, "mod": 4096, "split": 1869, "count": 7435885, "filtered": 7435004, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.531}
{"n": 15, "mod": 4096, "split": 1870, "count": 7688121, "filtered": 7686880, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 217.468}
{"n": 15, "mod": 4096, "split": 1871, "count": 8733846, "filtered": 8732222, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 251.687}
{"n": 15, "mod": 4096, "split": 1872, "count": 6129942, "filtered": 6128333, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.406}
{"n": 15, "mod": 4096, "split": 1873, "count": 7968414, "filtered": 7965932, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 238.062}
{"n": 15, "mod": 4096, "split": 1874, "count": 6482113, "filtered": 6480659, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.593}
{"n": 15, "mod": 4096, "split": 1875, "count": 5573247, "filtered": 5571115, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.672}
{"n": 15, "mod": 4096, "split": 1876, "count": 7157957, "filtered": 7157140, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.157}
{"n": 15, "mod": 4096, "split": 1877, "count": 6949212, "filtered": 6947642, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.563}
{"n": 15, "mod": 4096, "split": 1878, "count": 8117728, "filtered": 8116173, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 243.094}
{"n": 15, "mod": 4096, "split": 1879, "count": 6561857, "filtered": 6560950, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.094}
{"n": 15, "mod": 4096, "split": 1880, "count": 6885965, "filtered": 6884910, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.735}
{"n": 15, "mod": 4096, "split": 1881, "count": 7026445, "filtered": 7024440, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 212.25}
{"n": 15, "mod": 4096, "split": 1882, "count": 7562302, "filtered": 7561079, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.766}
{"n": 15, "mod": 4096, "split": 1883, "count": 5123994, "filtered": 5122420, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.187}
{"n": 15, "mod": 4096, "split": 1884, "count": 6461727, "filtered": 6460986, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.438}
{"n": 15, "mod": 4096, "split": 1885, "count": 6087645, "filtered": 6086780, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.078}
{"n": 15, "mod": 4096, "split": 1886, "count": 6176741, "filtered": 6176168, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.547}
{"n": 15, "mod": 4096, "split": 1887, "count": 5786272, "filtered": 5785387, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.438}
{"n": 15, "mod": 4096, "split": 1888, "count": 5003896, "filtered": 5001886, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.703}
{"n": 15, "mod": 4096, "split": 1889, "count": 5825100, "filtered": 5823338, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.688}
{"n": 15, "mod": 4096, "split": 1890, "count": 4093318, "filtered": 4092371, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.563}
{"n": 15, "mod": 4096, "split": 1891, "count": 5008364, "filtered": 5006987, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.813}
{"n": 15, "mod": 4096, "split": 1892, "count": 6346299, "filtered": 6345787, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.532}
{"n": 15, "mod": 4096, "split": 1893, "count": 5860475, "filtered": 5859577, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.047}
{"n": 15, "mod": 4096, "split": 1894, "count": 6574669, "filtered": 6573285, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.516}
{"n": 15, "mod": 4096, "split": 1895, "count": 7291115, "filtered": 7289474, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.875}
{"n": 15, "mod": 4096, "split": 1896, "count": 8148312, "filtered": 8147211, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 225.313}
{"n": 15, "mod": 4096, "split": 1897, "count": 8832186, "filtered": 8828436, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 258.312}
{"n": 15, "mod": 4096, "split": 1898, "count": 6589690, "filtered": 6587609, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.328}
{"n": 15, "mod": 4096, "split": 1899, "count": 8692768, "filtered": 8691144, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 241.516}
{"n": 15, "mod": 4096, "split": 1900, "count": 5328832, "filtered": 5327212, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.781}
{"n": 15, "mod": 4096, "split": 1901, "count": 7592885, "filtered": 7591512, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.766}
{"n": 15, "mod": 4096, "split": 1902, "count": 6087112, "filtered": 6085960, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.328}
{"n": 15, "mod": 4096, "split": 1903, "count": 5195171, "filtered": 5193885, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.781}
{"n": 15, "mod": 4096, "split": 1904, "count": 5889388, "filtered": 5886855, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.265}
{"n": 15, "mod": 4096, "split": 1905, "count": 6796951, "filtered": 6794963, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.89}
{"n": 15, "mod": 4096, "split": 1906, "count": 4972229, "filtered": 4970110, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.234}
{"n": 15, "mod": 4096, "split": 1907, "count": 6912526, "filtered": 6910204, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.297}
{"n": 15, "mod": 4096, "split": 1908, "count": 5151151, "filtered": 5150200, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.531}
{"n": 15, "mod": 4096, "split": 1909, "count": 6398242, "filtered": 6397442, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.219}
{"n": 15, "mod": 4096, "split": 1910, "count": 5489567, "filtered": 5487987, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.375}
{"n": 15, "mod": 4096, "split": 1911, "count": 6250261, "filtered": 6249230, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.203}
{"n": 15, "mod": 4096, "split": 1912, "count": 4605813, "filtered": 4604883, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.219}
{"n": 15, "mod": 4096, "split": 1913, "count": 5101052, "filtered": 5099575, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.64}
{"n": 15, "mod": 4096, "split": 1914, "count": 4795255, "filtered": 4793930, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.953}
{"n": 15, "mod": 4096, "split": 1915, "count": 5137540, "filtered": 5135864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.281}
{"n": 15, "mod": 4096, "split": 1916, "count": 6641046, "filtered": 6639816, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.828}
{"n": 15, "mod": 4096, "split": 1917, "count": 4268274, "filtered": 4267613, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.125}
{"n": 15, "mod": 4096, "split": 1918, "count": 4986561, "filtered": 4984922, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.265}
{"n": 15, "mod": 4096, "split": 1919, "count": 5948475, "filtered": 5946165, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.25}
{"n": 15, "mod": 4096, "split": 1920, "count": 5336539, "filtered": 5335632, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.328}
{"n": 15, "mod": 4096, "split": 1921, "count": 3848154, "filtered": 3847044, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.438}
{"n": 15, "mod": 4096, "split": 1922, "count": 4472874, "filtered": 4472082, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.469}
{"n": 15, "mod": 4096, "split": 1923, "count": 5640876, "filtered": 5640142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.297}
{"n": 15, "mod": 4096, "split": 1924, "count": 6570120, "filtered": 6569297, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.016}
{"n": 15, "mod": 4096, "split": 1925, "count": 7698632, "filtered": 7696779, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.047}
{"n": 15, "mod": 4096, "split": 1926, "count": 4767493, "filtered": 4766402, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.75}
{"n": 15, "mod": 4096, "split": 1927, "count": 5801960, "filtered": 5800355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.078}
{"n": 15, "mod": 4096, "split": 1928, "count": 6384273, "filtered": 6383436, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.797}
{"n": 15, "mod": 4096, "split": 1929, "count": 5382719, "filtered": 5382118, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.5}
{"n": 15, "mod": 4096, "split": 1930, "count": 5901221, "filtered": 5900261, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.485}
{"n": 15, "mod": 4096, "split": 1931, "count": 6610097, "filtered": 6609011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.672}
{"n": 15, "mod": 4096, "split": 1932, "count": 7423948, "filtered": 7422391, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.25}
{"n": 15, "mod": 4096, "split": 1933, "count": 5686600, "filtered": 5685882, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.453}
{"n": 15, "mod": 4096, "split": 1934, "count": 5310250, "filtered": 5309041, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.937}
{"n": 15, "mod": 4096, "split": 1935, "count": 5291927, "filtered": 5291298, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.782}
{"n": 15, "mod": 4096, "split": 1936, "count": 6561696, "filtered": 6560512, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.0}
{"n": 15, "mod": 4096, "split": 1937, "count": 5858714, "filtered": 5857694, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.375}
{"n": 15, "mod": 4096, "split": 1938, "count": 6206262, "filtered": 6204558, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.235}
{"n": 15, "mod": 4096, "split": 1939, "count": 6389749, "filtered": 6388460, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.75}
{"n": 15, "mod": 4096, "split": 1940, "count": 5369605, "filtered": 5368720, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.672}
{"n": 15, "mod": 4096, "split": 1941, "count": 8134008, "filtered": 8132408, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 221.969}
{"n": 15, "mod": 4096, "split": 1942, "count": 5759422, "filtered": 5758134, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.297}
{"n": 15, "mod": 4096, "split": 1943, "count": 8104596, "filtered": 8103406, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.953}
{"n": 15, "mod": 4096, "split": 1944, "count": 6901498, "filtered": 6900349, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.765}
{"n": 15, "mod": 4096, "split": 1945, "count": 6224258, "filtered": 6223465, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.156}
{"n": 15, "mod": 4096, "split": 1946, "count": 6083403, "filtered": 6082711, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.141}
{"n": 15, "mod": 4096, "split": 1947, "count": 5027795, "filtered": 5026781, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.718}
{"n": 15, "mod": 4096, "split": 1948, "count": 6668156, "filtered": 6666862, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.812}
{"n": 15, "mod": 4096, "split": 1949, "count": 6069990, "filtered": 6068700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.891}
{"n": 15, "mod": 4096, "split": 1950, "count": 5124601, "filtered": 5123110, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.454}
{"n": 15, "mod": 4096, "split": 1951, "count": 5032748, "filtered": 5032180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.391}
{"n": 15, "mod": 4096, "split": 1952, "count": 4882442, "filtered": 4881648, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.031}
{"n": 15, "mod": 4096, "split": 1953, "count": 5743117, "filtered": 5741575, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.282}
{"n": 15, "mod": 4096, "split": 1954, "count": 5909844, "filtered": 5908206, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.859}
{"n": 15, "mod": 4096, "split": 1955, "count": 5167388, "filtered": 5166460, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.922}
{"n": 15, "mod": 4096, "split": 1956, "count": 7447826, "filtered": 7446971, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 204.406}
{"n": 15, "mod": 4096, "split": 1957, "count": 7918859, "filtered": 7917035, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.36}
{"n": 15, "mod": 4096, "split": 1958, "count": 6315963, "filtered": 6315428, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.266}
{"n": 15, "mod": 4096, "split": 1959, "count": 6453518, "filtered": 6452905, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.39}
{"n": 15, "mod": 4096, "split": 1960, "count": 7647249, "filtered": 7646581, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.391}
{"n": 15, "mod": 4096, "split": 1961, "count": 8478875, "filtered": 8478073, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 233.938}
{"n": 15, "mod": 4096, "split": 1962, "count": 5953097, "filtered": 5951985, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.282}
{"n": 15, "mod": 4096, "split": 1963, "count": 5422244, "filtered": 5420821, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.438}
{"n": 15, "mod": 4096, "split": 1964, "count": 5194884, "filtered": 5194267, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.954}
{"n": 15, "mod": 4096, "split": 1965, "count": 7683845, "filtered": 7682233, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.328}
{"n": 15, "mod": 4096, "split": 1966, "count": 9442649, "filtered": 9441664, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 252.969}
{"n": 15, "mod": 4096, "split": 1967, "count": 5855840, "filtered": 5855297, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.125}
{"n": 15, "mod": 4096, "split": 1968, "count": 7905885, "filtered": 7904478, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.75}
{"n": 15, "mod": 4096, "split": 1969, "count": 7092873, "filtered": 7092015, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.234}
{"n": 15, "mod": 4096, "split": 1970, "count": 8329499, "filtered": 8327536, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 232.484}
{"n": 15, "mod": 4096, "split": 1971, "count": 9047546, "filtered": 9045923, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 249.937}
{"n": 15, "mod": 4096, "split": 1972, "count": 5989443, "filtered": 5986981, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.921}
{"n": 15, "mod": 4096, "split": 1973, "count": 7343333, "filtered": 7341873, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.266}
{"n": 15, "mod": 4096, "split": 1974, "count": 6143288, "filtered": 6141622, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.656}
{"n": 15, "mod": 4096, "split": 1975, "count": 5147046, "filtered": 5145909, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.672}
{"n": 15, "mod": 4096, "split": 1976, "count": 7496006, "filtered": 7494566, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.343}
{"n": 15, "mod": 4096, "split": 1977, "count": 6112297, "filtered": 6110767, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.75}
{"n": 15, "mod": 4096, "split": 1978, "count": 6069283, "filtered": 6067552, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.188}
{"n": 15, "mod": 4096, "split": 1979, "count": 7503625, "filtered": 7501894, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.531}
{"n": 15, "mod": 4096, "split": 1980, "count": 4459989, "filtered": 4459383, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.922}
{"n": 15, "mod": 4096, "split": 1981, "count": 5433517, "filtered": 5432011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.125}
{"n": 15, "mod": 4096, "split": 1982, "count": 4558319, "filtered": 4557421, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.906}
{"n": 15, "mod": 4096, "split": 1983, "count": 3549405, "filtered": 3547710, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 101.031}
{"n": 15, "mod": 4096, "split": 1984, "count": 5291805, "filtered": 5290785, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.297}
{"n": 15, "mod": 4096, "split": 1985, "count": 3760830, "filtered": 3759922, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.953}
{"n": 15, "mod": 4096, "split": 1986, "count": 5691945, "filtered": 5690667, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.312}
{"n": 15, "mod": 4096, "split": 1987, "count": 4736593, "filtered": 4735096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.454}
{"n": 15, "mod": 4096, "split": 1988, "count": 3841131, "filtered": 3839871, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.313}
{"n": 15, "mod": 4096, "split": 1989, "count": 5456821, "filtered": 5455018, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.297}
{"n": 15, "mod": 4096, "split": 1990, "count": 5383211, "filtered": 5381667, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.984}
{"n": 15, "mod": 4096, "split": 1991, "count": 5694047, "filtered": 5692173, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.438}
{"n": 15, "mod": 4096, "split": 1992, "count": 6883511, "filtered": 6881558, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.125}
{"n": 15, "mod": 4096, "split": 1993, "count": 6977455, "filtered": 6975421, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.469}
{"n": 15, "mod": 4096, "split": 1994, "count": 4561423, "filtered": 4560118, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.406}
{"n": 15, "mod": 4096, "split": 1995, "count": 7475524, "filtered": 7473532, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.234}
{"n": 15, "mod": 4096, "split": 1996, "count": 6824246, "filtered": 6823141, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.734}
{"n": 15, "mod": 4096, "split": 1997, "count": 7055483, "filtered": 7054441, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.797}
{"n": 15, "mod": 4096, "split": 1998, "count": 6235163, "filtered": 6234289, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.86}
{"n": 15, "mod": 4096, "split": 1999, "count": 6655996, "filtered": 6654657, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.141}
{"n": 15, "mod": 4096, "split": 2000, "count": 6124312, "filtered": 6122599, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.312}
{"n": 15, "mod": 4096, "split": 2001, "count": 7900075, "filtered": 7897531, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 228.594}
{"n": 15, "mod": 4096, "split": 2002, "count": 3820871, "filtered": 3820066, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.828}
{"n": 15, "mod": 4096, "split": 2003, "count": 4466937, "filtered": 4465609, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.312}
{"n": 15, "mod": 4096, "split": 2004, "count": 6619574, "filtered": 6618639, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.453}
{"n": 15, "mod": 4096, "split": 2005, "count": 5654492, "filtered": 5653610, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.875}
{"n": 15, "mod": 4096, "split": 2006, "count": 8364095, "filtered": 8362046, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 240.718}
{"n": 15, "mod": 4096, "split": 2007, "count": 4569254, "filtered": 4568148, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.312}
{"n": 15, "mod": 4096, "split": 2008, "count": 8720693, "filtered": 8719072, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 256.609}
{"n": 15, "mod": 4096, "split": 2009, "count": 6333844, "filtered": 6332541, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.906}
{"n": 15, "mod": 4096, "split": 2010, "count": 5420343, "filtered": 5418966, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.375}
{"n": 15, "mod": 4096, "split": 2011, "count": 4663595, "filtered": 4663143, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.485}
{"n": 15, "mod": 4096, "split": 2012, "count": 5078926, "filtered": 5077829, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.687}
{"n": 15, "mod": 4096, "split": 2013, "count": 5425390, "filtered": 5425111, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.844}
{"n": 15, "mod": 4096, "split": 2014, "count": 6541466, "filtered": 6540398, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.813}
{"n": 15, "mod": 4096, "split": 2015, "count": 9002791, "filtered": 9001963, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 260.672}
{"n": 15, "mod": 4096, "split": 2016, "count": 6360429, "filtered": 6359678, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.062}
{"n": 15, "mod": 4096, "split": 2017, "count": 6167581, "filtered": 6166702, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.781}
{"n": 15, "mod": 4096, "split": 2018, "count": 6808379, "filtered": 6807807, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.234}
{"n": 15, "mod": 4096, "split": 2019, "count": 6558684, "filtered": 6557682, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.875}
{"n": 15, "mod": 4096, "split": 2020, "count": 7233111, "filtered": 7231818, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 212.234}
{"n": 15, "mod": 4096, "split": 2021, "count": 7812496, "filtered": 7810543, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 235.094}
{"n": 15, "mod": 4096, "split": 2022, "count": 8564355, "filtered": 8562683, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 245.453}
{"n": 15, "mod": 4096, "split": 2023, "count": 5555640, "filtered": 5554719, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.844}
{"n": 15, "mod": 4096, "split": 2024, "count": 6630722, "filtered": 6629679, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.281}
{"n": 15, "mod": 4096, "split": 2025, "count": 7012167, "filtered": 7010735, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.313}
{"n": 15, "mod": 4096, "split": 2026, "count": 5558176, "filtered": 5556280, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.094}
{"n": 15, "mod": 4096, "split": 2027, "count": 5191357, "filtered": 5190129, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.235}
{"n": 15, "mod": 4096, "split": 2028, "count": 7217987, "filtered": 7216912, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.937}
{"n": 15, "mod": 4096, "split": 2029, "count": 7055802, "filtered": 7054332, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.469}
{"n": 15, "mod": 4096, "split": 2030, "count": 4442059, "filtered": 4440177, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.797}
{"n": 15, "mod": 4096, "split": 2031, "count": 5545701, "filtered": 5543335, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.39}
{"n": 15, "mod": 4096, "split": 2032, "count": 5466353, "filtered": 5464414, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.391}
{"n": 15, "mod": 4096, "split": 2033, "count": 5864385, "filtered": 5862675, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.891}
{"n": 15, "mod": 4096, "split": 2034, "count": 6142510, "filtered": 6140501, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.109}
{"n": 15, "mod": 4096, "split": 2035, "count": 3930466, "filtered": 3928352, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.125}
{"n": 15, "mod": 4096, "split": 2036, "count": 5587748, "filtered": 5586271, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.688}
{"n": 15, "mod": 4096, "split": 2037, "count": 4763696, "filtered": 4762466, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.359}
{"n": 15, "mod": 4096, "split": 2038, "count": 10140963, "filtered": 10139600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 291.797}
{"n": 15, "mod": 4096, "split": 2039, "count": 4104845, "filtered": 4103438, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.969}
{"n": 15, "mod": 4096, "split": 2040, "count": 6942046, "filtered": 6939387, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.703}
{"n": 15, "mod": 4096, "split": 2041, "count": 4589718, "filtered": 4588895, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.593}
{"n": 15, "mod": 4096, "split": 2042, "count": 5744797, "filtered": 5743651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.75}
{"n": 15, "mod": 4096, "split": 2043, "count": 7799942, "filtered": 7798900, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 223.984}
{"n": 15, "mod": 4096, "split": 2044, "count": 5250798, "filtered": 5249439, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.562}
{"n": 15, "mod": 4096, "split": 2045, "count": 7383632, "filtered": 7382665, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.125}
{"n": 15, "mod": 4096, "split": 2046, "count": 6718790, "filtered": 6716973, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.125}
{"n": 15, "mod": 4096, "split": 2047, "count": 4541010, "filtered": 4539450, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.531}
{"n": 15, "mod": 4096, "split": 2048, "count": 6763910, "filtered": 6762246, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.391}
{"n": 15, "mod": 4096, "split": 2049, "count": 8721759, "filtered": 8719849, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 246.532}
{"n": 15, "mod": 4096, "split": 2050, "count": 6182220, "filtered": 6181705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.047}
{"n": 15, "mod": 4096, "split": 2051, "count": 7648890, "filtered": 7647514, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.766}
{"n": 15, "mod": 4096, "split": 2052, "count": 7283331, "filtered": 7281713, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.469}
{"n": 15, "mod": 4096, "split": 2053, "count": 7128275, "filtered": 7126704, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.313}
{"n": 15, "mod": 4096, "split": 2054, "count": 8279061, "filtered": 8277253, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 233.875}
{"n": 15, "mod": 4096, "split": 2055, "count": 7293320, "filtered": 7291862, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 210.156}
{"n": 15, "mod": 4096, "split": 2056, "count": 6185033, "filtered": 6184112, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.375}
{"n": 15, "mod": 4096, "split": 2057, "count": 5519454, "filtered": 5517917, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.812}
{"n": 15, "mod": 4096, "split": 2058, "count": 7622418, "filtered": 7620333, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.094}
{"n": 15, "mod": 4096, "split": 2059, "count": 6515224, "filtered": 6513302, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.641}
{"n": 15, "mod": 4096, "split": 2060, "count": 6982000, "filtered": 6980741, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.969}
{"n": 15, "mod": 4096, "split": 2061, "count": 4739190, "filtered": 4737400, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.063}
{"n": 15, "mod": 4096, "split": 2062, "count": 6782854, "filtered": 6781599, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.813}
{"n": 15, "mod": 4096, "split": 2063, "count": 6758957, "filtered": 6757267, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.172}
{"n": 15, "mod": 4096, "split": 2064, "count": 6754656, "filtered": 6753366, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.516}
{"n": 15, "mod": 4096, "split": 2065, "count": 4805750, "filtered": 4804311, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.157}
{"n": 15, "mod": 4096, "split": 2066, "count": 6155154, "filtered": 6153648, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.688}
{"n": 15, "mod": 4096, "split": 2067, "count": 4658342, "filtered": 4657131, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.188}
{"n": 15, "mod": 4096, "split": 2068, "count": 6582192, "filtered": 6580619, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.031}
{"n": 15, "mod": 4096, "split": 2069, "count": 4425923, "filtered": 4425379, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.406}
{"n": 15, "mod": 4096, "split": 2070, "count": 6367279, "filtered": 6365832, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.844}
{"n": 15, "mod": 4096, "split": 2071, "count": 7057704, "filtered": 7056656, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.156}
{"n": 15, "mod": 4096, "split": 2072, "count": 7837070, "filtered": 7835153, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 225.343}
{"n": 15, "mod": 4096, "split": 2073, "count": 5111976, "filtered": 5111053, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.937}
{"n": 15, "mod": 4096, "split": 2074, "count": 8759874, "filtered": 8758909, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 248.016}
{"n": 15, "mod": 4096, "split": 2075, "count": 7063363, "filtered": 7062294, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.703}
{"n": 15, "mod": 4096, "split": 2076, "count": 6378242, "filtered": 6376705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.5}
{"n": 15, "mod": 4096, "split": 2077, "count": 6891710, "filtered": 6890218, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.094}
{"n": 15, "mod": 4096, "split": 2078, "count": 6376757, "filtered": 6375194, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.937}
{"n": 15, "mod": 4096, "split": 2079, "count": 5013332, "filtered": 5011912, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.531}
{"n": 15, "mod": 4096, "split": 2080, "count": 7934681, "filtered": 7933609, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 220.75}
{"n": 15, "mod": 4096, "split": 2081, "count": 5925025, "filtered": 5924030, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.39}
{"n": 15, "mod": 4096, "split": 2082, "count": 5278208, "filtered": 5276632, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.906}
{"n": 15, "mod": 4096, "split": 2083, "count": 7488485, "filtered": 7487374, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.062}
{"n": 15, "mod": 4096, "split": 2084, "count": 6170070, "filtered": 6168938, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.953}
{"n": 15, "mod": 4096, "split": 2085, "count": 5583778, "filtered": 5582070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.14}
{"n": 15, "mod": 4096, "split": 2086, "count": 6639686, "filtered": 6638943, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.125}
{"n": 15, "mod": 4096, "split": 2087, "count": 6980388, "filtered": 6977601, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.796}
{"n": 15, "mod": 4096, "split": 2088, "count": 6632360, "filtered": 6631758, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.39}
{"n": 15, "mod": 4096, "split": 2089, "count": 7727779, "filtered": 7725836, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.719}
{"n": 15, "mod": 4096, "split": 2090, "count": 5934159, "filtered": 5932648, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.891}
{"n": 15, "mod": 4096, "split": 2091, "count": 6765607, "filtered": 6764091, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.281}
{"n": 15, "mod": 4096, "split": 2092, "count": 6835097, "filtered": 6834014, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.016}
{"n": 15, "mod": 4096, "split": 2093, "count": 5610944, "filtered": 5609253, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.625}
{"n": 15, "mod": 4096, "split": 2094, "count": 7345852, "filtered": 7344498, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.046}
{"n": 15, "mod": 4096, "split": 2095, "count": 6392101, "filtered": 6390850, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.703}
{"n": 15, "mod": 4096, "split": 2096, "count": 6582497, "filtered": 6581612, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.891}
{"n": 15, "mod": 4096, "split": 2097, "count": 10578006, "filtered": 10575667, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 300.187}
{"n": 15, "mod": 4096, "split": 2098, "count": 7623851, "filtered": 7622837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 215.891}
{"n": 15, "mod": 4096, "split": 2099, "count": 8604249, "filtered": 8603070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 240.812}
{"n": 15, "mod": 4096, "split": 2100, "count": 8703009, "filtered": 8701306, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 243.078}
{"n": 15, "mod": 4096, "split": 2101, "count": 7583716, "filtered": 7581200, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 215.516}
{"n": 15, "mod": 4096, "split": 2102, "count": 10880704, "filtered": 10879281, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 301.329}
{"n": 15, "mod": 4096, "split": 2103, "count": 7874433, "filtered": 7873508, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.234}
{"n": 15, "mod": 4096, "split": 2104, "count": 7959162, "filtered": 7958032, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 221.0}
{"n": 15, "mod": 4096, "split": 2105, "count": 5834148, "filtered": 5832036, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.734}
{"n": 15, "mod": 4096, "split": 2106, "count": 5999605, "filtered": 5999088, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.484}
{"n": 15, "mod": 4096, "split": 2107, "count": 5904908, "filtered": 5903583, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.14}
{"n": 15, "mod": 4096, "split": 2108, "count": 6105220, "filtered": 6103633, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.156}
{"n": 15, "mod": 4096, "split": 2109, "count": 4491591, "filtered": 4490365, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.906}
{"n": 15, "mod": 4096, "split": 2110, "count": 5706121, "filtered": 5705068, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.594}
{"n": 15, "mod": 4096, "split": 2111, "count": 6252558, "filtered": 6249943, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.781}
{"n": 15, "mod": 4096, "split": 2112, "count": 6060279, "filtered": 6058927, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.656}
{"n": 15, "mod": 4096, "split": 2113, "count": 6850648, "filtered": 6848843, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.437}
{"n": 15, "mod": 4096, "split": 2114, "count": 5908939, "filtered": 5907616, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.641}
{"n": 15, "mod": 4096, "split": 2115, "count": 6255908, "filtered": 6254674, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.734}
{"n": 15, "mod": 4096, "split": 2116, "count": 7477224, "filtered": 7475399, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.735}
{"n": 15, "mod": 4096, "split": 2117, "count": 4543273, "filtered": 4541780, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.344}
{"n": 15, "mod": 4096, "split": 2118, "count": 5191982, "filtered": 5190919, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.61}
{"n": 15, "mod": 4096, "split": 2119, "count": 6003742, "filtered": 6002130, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.797}
{"n": 15, "mod": 4096, "split": 2120, "count": 7610811, "filtered": 7609195, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.016}
{"n": 15, "mod": 4096, "split": 2121, "count": 5813890, "filtered": 5812260, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.063}
{"n": 15, "mod": 4096, "split": 2122, "count": 7886480, "filtered": 7884989, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 221.078}
{"n": 15, "mod": 4096, "split": 2123, "count": 4744382, "filtered": 4743366, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.032}
{"n": 15, "mod": 4096, "split": 2124, "count": 4429945, "filtered": 4429132, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.031}
{"n": 15, "mod": 4096, "split": 2125, "count": 5560099, "filtered": 5559047, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.016}
{"n": 15, "mod": 4096, "split": 2126, "count": 5585261, "filtered": 5583027, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.829}
{"n": 15, "mod": 4096, "split": 2127, "count": 5774118, "filtered": 5772706, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.453}
{"n": 15, "mod": 4096, "split": 2128, "count": 5295901, "filtered": 5294221, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.485}
{"n": 15, "mod": 4096, "split": 2129, "count": 6082140, "filtered": 6079172, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.016}
{"n": 15, "mod": 4096, "split": 2130, "count": 5119840, "filtered": 5118864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.063}
{"n": 15, "mod": 4096, "split": 2131, "count": 5053787, "filtered": 5052497, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.094}
{"n": 15, "mod": 4096, "split": 2132, "count": 5916765, "filtered": 5915490, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.171}
{"n": 15, "mod": 4096, "split": 2133, "count": 5088871, "filtered": 5087781, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.562}
{"n": 15, "mod": 4096, "split": 2134, "count": 6326143, "filtered": 6324608, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.985}
{"n": 15, "mod": 4096, "split": 2135, "count": 5474803, "filtered": 5473384, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.359}
{"n": 15, "mod": 4096, "split": 2136, "count": 5544712, "filtered": 5543750, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.563}
{"n": 15, "mod": 4096, "split": 2137, "count": 6345757, "filtered": 6344199, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.219}
{"n": 15, "mod": 4096, "split": 2138, "count": 6844555, "filtered": 6843224, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.188}
{"n": 15, "mod": 4096, "split": 2139, "count": 4960623, "filtered": 4959631, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.218}
{"n": 15, "mod": 4096, "split": 2140, "count": 5051240, "filtered": 5050120, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.89}
{"n": 15, "mod": 4096, "split": 2141, "count": 3932035, "filtered": 3931026, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.469}
{"n": 15, "mod": 4096, "split": 2142, "count": 4027177, "filtered": 4026002, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.312}
{"n": 15, "mod": 4096, "split": 2143, "count": 7957368, "filtered": 7956116, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 223.578}
{"n": 15, "mod": 4096, "split": 2144, "count": 5633784, "filtered": 5632003, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.875}
{"n": 15, "mod": 4096, "split": 2145, "count": 5436746, "filtered": 5435671, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.937}
{"n": 15, "mod": 4096, "split": 2146, "count": 7425300, "filtered": 7422901, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.61}
{"n": 15, "mod": 4096, "split": 2147, "count": 6834601, "filtered": 6833588, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.359}
{"n": 15, "mod": 4096, "split": 2148, "count": 6477389, "filtered": 6476148, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.594}
{"n": 15, "mod": 4096, "split": 2149, "count": 7848152, "filtered": 7846870, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 223.859}
{"n": 15, "mod": 4096, "split": 2150, "count": 6381956, "filtered": 6380327, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.656}
{"n": 15, "mod": 4096, "split": 2151, "count": 6960087, "filtered": 6959311, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.938}
{"n": 15, "mod": 4096, "split": 2152, "count": 6382703, "filtered": 6381779, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.25}
{"n": 15, "mod": 4096, "split": 2153, "count": 8219664, "filtered": 8217386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 236.297}
{"n": 15, "mod": 4096, "split": 2154, "count": 6214540, "filtered": 6213296, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.969}
{"n": 15, "mod": 4096, "split": 2155, "count": 7577267, "filtered": 7576241, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.922}
{"n": 15, "mod": 4096, "split": 2156, "count": 7373305, "filtered": 7372004, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.891}
{"n": 15, "mod": 4096, "split": 2157, "count": 6612324, "filtered": 6611020, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.328}
{"n": 15, "mod": 4096, "split": 2158, "count": 5212526, "filtered": 5210312, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.875}
{"n": 15, "mod": 4096, "split": 2159, "count": 6804525, "filtered": 6803608, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.844}
{"n": 15, "mod": 4096, "split": 2160, "count": 5981368, "filtered": 5980782, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.125}
{"n": 15, "mod": 4096, "split": 2161, "count": 7434992, "filtered": 7433871, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.406}
{"n": 15, "mod": 4096, "split": 2162, "count": 7981317, "filtered": 7980067, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 229.172}
{"n": 15, "mod": 4096, "split": 2163, "count": 7625446, "filtered": 7623975, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 220.25}
{"n": 15, "mod": 4096, "split": 2164, "count": 5192362, "filtered": 5190969, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.156}
{"n": 15, "mod": 4096, "split": 2165, "count": 5474853, "filtered": 5474074, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.046}
{"n": 15, "mod": 4096, "split": 2166, "count": 6908300, "filtered": 6907075, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.203}
{"n": 15, "mod": 4096, "split": 2167, "count": 5935296, "filtered": 5934011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.469}
{"n": 15, "mod": 4096, "split": 2168, "count": 5539723, "filtered": 5538422, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.328}
{"n": 15, "mod": 4096, "split": 2169, "count": 6392236, "filtered": 6390796, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.421}
{"n": 15, "mod": 4096, "split": 2170, "count": 6314797, "filtered": 6313165, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.859}
{"n": 15, "mod": 4096, "split": 2171, "count": 6256067, "filtered": 6255158, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.875}
{"n": 15, "mod": 4096, "split": 2172, "count": 5852665, "filtered": 5851652, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.047}
{"n": 15, "mod": 4096, "split": 2173, "count": 6605504, "filtered": 6604384, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.812}
{"n": 15, "mod": 4096, "split": 2174, "count": 8907773, "filtered": 8905876, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 264.75}
{"n": 15, "mod": 4096, "split": 2175, "count": 6690363, "filtered": 6689595, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.625}
{"n": 15, "mod": 4096, "split": 2176, "count": 6446386, "filtered": 6444741, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.907}
{"n": 15, "mod": 4096, "split": 2177, "count": 6483563, "filtered": 6482536, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.953}
{"n": 15, "mod": 4096, "split": 2178, "count": 4832959, "filtered": 4831720, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.562}
{"n": 15, "mod": 4096, "split": 2179, "count": 6893344, "filtered": 6892293, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.625}
{"n": 15, "mod": 4096, "split": 2180, "count": 5671448, "filtered": 5670004, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.828}
{"n": 15, "mod": 4096, "split": 2181, "count": 6491578, "filtered": 6489965, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.656}
{"n": 15, "mod": 4096, "split": 2182, "count": 6415814, "filtered": 6414693, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.032}
{"n": 15, "mod": 4096, "split": 2183, "count": 5891859, "filtered": 5889535, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.282}
{"n": 15, "mod": 4096, "split": 2184, "count": 7089268, "filtered": 7088143, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.094}
{"n": 15, "mod": 4096, "split": 2185, "count": 7631779, "filtered": 7630509, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 225.703}
{"n": 15, "mod": 4096, "split": 2186, "count": 4830079, "filtered": 4828902, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.234}
{"n": 15, "mod": 4096, "split": 2187, "count": 5818883, "filtered": 5817702, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.484}
{"n": 15, "mod": 4096, "split": 2188, "count": 5134493, "filtered": 5133609, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.485}
{"n": 15, "mod": 4096, "split": 2189, "count": 7212918, "filtered": 7212152, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.922}
{"n": 15, "mod": 4096, "split": 2190, "count": 5662316, "filtered": 5661517, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.453}
{"n": 15, "mod": 4096, "split": 2191, "count": 9888324, "filtered": 9886464, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 291.437}
{"n": 15, "mod": 4096, "split": 2192, "count": 5833250, "filtered": 5831737, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.657}
{"n": 15, "mod": 4096, "split": 2193, "count": 7841328, "filtered": 7840235, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 227.156}
{"n": 15, "mod": 4096, "split": 2194, "count": 5809054, "filtered": 5808527, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.906}
{"n": 15, "mod": 4096, "split": 2195, "count": 4729061, "filtered": 4728396, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.406}
{"n": 15, "mod": 4096, "split": 2196, "count": 6983748, "filtered": 6982037, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.141}
{"n": 15, "mod": 4096, "split": 2197, "count": 6289468, "filtered": 6288387, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.765}
{"n": 15, "mod": 4096, "split": 2198, "count": 4832569, "filtered": 4831439, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.766}
{"n": 15, "mod": 4096, "split": 2199, "count": 4534017, "filtered": 4532726, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.516}
{"n": 15, "mod": 4096, "split": 2200, "count": 5129230, "filtered": 5128330, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.219}
{"n": 15, "mod": 4096, "split": 2201, "count": 5850791, "filtered": 5848392, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.625}
{"n": 15, "mod": 4096, "split": 2202, "count": 6680339, "filtered": 6678827, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.656}
{"n": 15, "mod": 4096, "split": 2203, "count": 5278755, "filtered": 5277073, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.938}
{"n": 15, "mod": 4096, "split": 2204, "count": 4656846, "filtered": 4653949, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.234}
{"n": 15, "mod": 4096, "split": 2205, "count": 4993138, "filtered": 4992466, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.954}
{"n": 15, "mod": 4096, "split": 2206, "count": 4985980, "filtered": 4983844, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.953}
{"n": 15, "mod": 4096, "split": 2207, "count": 5062144, "filtered": 5060524, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.671}
{"n": 15, "mod": 4096, "split": 2208, "count": 4210765, "filtered": 4210200, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.75}
{"n": 15, "mod": 4096, "split": 2209, "count": 4546126, "filtered": 4545421, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.375}
{"n": 15, "mod": 4096, "split": 2210, "count": 5583883, "filtered": 5582693, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.578}
{"n": 15, "mod": 4096, "split": 2211, "count": 4853767, "filtered": 4852650, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.719}
{"n": 15, "mod": 4096, "split": 2212, "count": 4195984, "filtered": 4195116, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.938}
{"n": 15, "mod": 4096, "split": 2213, "count": 6013175, "filtered": 6011610, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.266}
{"n": 15, "mod": 4096, "split": 2214, "count": 5777974, "filtered": 5776702, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.922}
{"n": 15, "mod": 4096, "split": 2215, "count": 5037034, "filtered": 5035928, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.546}
{"n": 15, "mod": 4096, "split": 2216, "count": 5274741, "filtered": 5273102, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.328}
{"n": 15, "mod": 4096, "split": 2217, "count": 4333727, "filtered": 4332943, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.875}
{"n": 15, "mod": 4096, "split": 2218, "count": 5384955, "filtered": 5383817, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.563}
{"n": 15, "mod": 4096, "split": 2219, "count": 4614313, "filtered": 4613094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.172}
{"n": 15, "mod": 4096, "split": 2220, "count": 4787113, "filtered": 4785516, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.953}
{"n": 15, "mod": 4096, "split": 2221, "count": 6037895, "filtered": 6036350, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.703}
{"n": 15, "mod": 4096, "split": 2222, "count": 4398267, "filtered": 4397363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.406}
{"n": 15, "mod": 4096, "split": 2223, "count": 5091122, "filtered": 5089721, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.781}
{"n": 15, "mod": 4096, "split": 2224, "count": 5280250, "filtered": 5278650, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.516}
{"n": 15, "mod": 4096, "split": 2225, "count": 3761379, "filtered": 3760081, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.281}
{"n": 15, "mod": 4096, "split": 2226, "count": 3176062, "filtered": 3175360, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.907}
{"n": 15, "mod": 4096, "split": 2227, "count": 4481555, "filtered": 4480793, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.203}
{"n": 15, "mod": 4096, "split": 2228, "count": 4607023, "filtered": 4606288, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.922}
{"n": 15, "mod": 4096, "split": 2229, "count": 5148167, "filtered": 5147394, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.844}
{"n": 15, "mod": 4096, "split": 2230, "count": 6281300, "filtered": 6280729, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.047}
{"n": 15, "mod": 4096, "split": 2231, "count": 5249495, "filtered": 5248687, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.125}
{"n": 15, "mod": 4096, "split": 2232, "count": 5574542, "filtered": 5574015, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.422}
{"n": 15, "mod": 4096, "split": 2233, "count": 4370488, "filtered": 4369891, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.625}
{"n": 15, "mod": 4096, "split": 2234, "count": 5082635, "filtered": 5082235, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.672}
{"n": 15, "mod": 4096, "split": 2235, "count": 3460634, "filtered": 3459835, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.812}
{"n": 15, "mod": 4096, "split": 2236, "count": 4391031, "filtered": 4390623, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.203}
{"n": 15, "mod": 4096, "split": 2237, "count": 6208108, "filtered": 6206739, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.968}
{"n": 15, "mod": 4096, "split": 2238, "count": 5904043, "filtered": 5902409, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.703}
{"n": 15, "mod": 4096, "split": 2239, "count": 5628443, "filtered": 5627450, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.641}
{"n": 15, "mod": 4096, "split": 2240, "count": 5881115, "filtered": 5879570, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.453}
{"n": 15, "mod": 4096, "split": 2241, "count": 6008731, "filtered": 6006864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.36}
{"n": 15, "mod": 4096, "split": 2242, "count": 9289295, "filtered": 9285762, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 292.172}
{"n": 15, "mod": 4096, "split": 2243, "count": 6464473, "filtered": 6462407, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.781}
{"n": 15, "mod": 4096, "split": 2244, "count": 7288541, "filtered": 7286690, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 230.172}
{"n": 15, "mod": 4096, "split": 2245, "count": 4672583, "filtered": 4671600, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.344}
{"n": 15, "mod": 4096, "split": 2246, "count": 5899052, "filtered": 5897623, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.25}
{"n": 15, "mod": 4096, "split": 2247, "count": 5241171, "filtered": 5239275, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.11}
{"n": 15, "mod": 4096, "split": 2248, "count": 4120607, "filtered": 4119808, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.016}
{"n": 15, "mod": 4096, "split": 2249, "count": 5981588, "filtered": 5980301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.515}
{"n": 15, "mod": 4096, "split": 2250, "count": 5992091, "filtered": 5991227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.703}
{"n": 15, "mod": 4096, "split": 2251, "count": 7775612, "filtered": 7774615, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 237.656}
{"n": 15, "mod": 4096, "split": 2252, "count": 6029820, "filtered": 6028071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.438}
{"n": 15, "mod": 4096, "split": 2253, "count": 6108682, "filtered": 6107017, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.015}
{"n": 15, "mod": 4096, "split": 2254, "count": 5760373, "filtered": 5759604, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.75}
{"n": 15, "mod": 4096, "split": 2255, "count": 5626330, "filtered": 5625482, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.687}
{"n": 15, "mod": 4096, "split": 2256, "count": 6395430, "filtered": 6394040, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.75}
{"n": 15, "mod": 4096, "split": 2257, "count": 6820785, "filtered": 6819729, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.359}
{"n": 15, "mod": 4096, "split": 2258, "count": 5587483, "filtered": 5586181, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.672}
{"n": 15, "mod": 4096, "split": 2259, "count": 5349313, "filtered": 5348356, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.781}
{"n": 15, "mod": 4096, "split": 2260, "count": 7102815, "filtered": 7101274, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.031}
{"n": 15, "mod": 4096, "split": 2261, "count": 5651092, "filtered": 5650165, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.203}
{"n": 15, "mod": 4096, "split": 2262, "count": 6275956, "filtered": 6273796, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.094}
{"n": 15, "mod": 4096, "split": 2263, "count": 7058512, "filtered": 7056189, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.531}
{"n": 15, "mod": 4096, "split": 2264, "count": 5401958, "filtered": 5400649, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.765}
{"n": 15, "mod": 4096, "split": 2265, "count": 5705649, "filtered": 5704690, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.172}
{"n": 15, "mod": 4096, "split": 2266, "count": 5966018, "filtered": 5964947, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.828}
{"n": 15, "mod": 4096, "split": 2267, "count": 5812442, "filtered": 5810255, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.688}
{"n": 15, "mod": 4096, "split": 2268, "count": 6858652, "filtered": 6856728, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.063}
{"n": 15, "mod": 4096, "split": 2269, "count": 6049878, "filtered": 6046662, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.469}
{"n": 15, "mod": 4096, "split": 2270, "count": 6522349, "filtered": 6520584, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.063}
{"n": 15, "mod": 4096, "split": 2271, "count": 4871143, "filtered": 4869780, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.141}
{"n": 15, "mod": 4096, "split": 2272, "count": 5693213, "filtered": 5691639, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.469}
{"n": 15, "mod": 4096, "split": 2273, "count": 6893000, "filtered": 6888438, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 228.891}
{"n": 15, "mod": 4096, "split": 2274, "count": 4125036, "filtered": 4123839, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.328}
{"n": 15, "mod": 4096, "split": 2275, "count": 3969214, "filtered": 3968505, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.344}
{"n": 15, "mod": 4096, "split": 2276, "count": 3308824, "filtered": 3308344, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 101.203}
{"n": 15, "mod": 4096, "split": 2277, "count": 3983671, "filtered": 3982987, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.766}
{"n": 15, "mod": 4096, "split": 2278, "count": 4833044, "filtered": 4832073, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.922}
{"n": 15, "mod": 4096, "split": 2279, "count": 5475236, "filtered": 5474431, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.406}
{"n": 15, "mod": 4096, "split": 2280, "count": 4985432, "filtered": 4984669, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.688}
{"n": 15, "mod": 4096, "split": 2281, "count": 4176503, "filtered": 4175867, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.437}
{"n": 15, "mod": 4096, "split": 2282, "count": 4220029, "filtered": 4219287, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.156}
{"n": 15, "mod": 4096, "split": 2283, "count": 5140167, "filtered": 5139479, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.828}
{"n": 15, "mod": 4096, "split": 2284, "count": 4880904, "filtered": 4879794, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.047}
{"n": 15, "mod": 4096, "split": 2285, "count": 4560082, "filtered": 4559354, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.094}
{"n": 15, "mod": 4096, "split": 2286, "count": 5311806, "filtered": 5310674, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.172}
{"n": 15, "mod": 4096, "split": 2287, "count": 5238882, "filtered": 5237752, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.968}
{"n": 15, "mod": 4096, "split": 2288, "count": 5803754, "filtered": 5802306, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.188}
{"n": 15, "mod": 4096, "split": 2289, "count": 4895387, "filtered": 4893951, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.359}
{"n": 15, "mod": 4096, "split": 2290, "count": 5916745, "filtered": 5915605, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.922}
{"n": 15, "mod": 4096, "split": 2291, "count": 6379265, "filtered": 6377451, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.328}
{"n": 15, "mod": 4096, "split": 2292, "count": 6290966, "filtered": 6289977, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.828}
{"n": 15, "mod": 4096, "split": 2293, "count": 4806045, "filtered": 4804735, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.391}
{"n": 15, "mod": 4096, "split": 2294, "count": 5849698, "filtered": 5848371, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.64}
{"n": 15, "mod": 4096, "split": 2295, "count": 4985193, "filtered": 4984234, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.297}
{"n": 15, "mod": 4096, "split": 2296, "count": 4444173, "filtered": 4443216, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.984}
{"n": 15, "mod": 4096, "split": 2297, "count": 5856571, "filtered": 5855641, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.719}
{"n": 15, "mod": 4096, "split": 2298, "count": 5238891, "filtered": 5238123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.563}
{"n": 15, "mod": 4096, "split": 2299, "count": 5035097, "filtered": 5034072, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.313}
{"n": 15, "mod": 4096, "split": 2300, "count": 4981925, "filtered": 4980587, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.047}
{"n": 15, "mod": 4096, "split": 2301, "count": 4261916, "filtered": 4261506, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.375}
{"n": 15, "mod": 4096, "split": 2302, "count": 5317428, "filtered": 5316989, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.828}
{"n": 15, "mod": 4096, "split": 2303, "count": 5643135, "filtered": 5642115, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.672}
{"n": 15, "mod": 4096, "split": 2304, "count": 6776003, "filtered": 6774825, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 215.266}
{"n": 15, "mod": 4096, "split": 2305, "count": 4378765, "filtered": 4378253, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.328}
{"n": 15, "mod": 4096, "split": 2306, "count": 5424463, "filtered": 5423105, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.734}
{"n": 15, "mod": 4096, "split": 2307, "count": 4887064, "filtered": 4886035, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.469}
{"n": 15, "mod": 4096, "split": 2308, "count": 7839596, "filtered": 7838160, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 249.141}
{"n": 15, "mod": 4096, "split": 2309, "count": 5506845, "filtered": 5506143, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.171}
{"n": 15, "mod": 4096, "split": 2310, "count": 5286755, "filtered": 5285224, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.25}
{"n": 15, "mod": 4096, "split": 2311, "count": 5287988, "filtered": 5286809, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.453}
{"n": 15, "mod": 4096, "split": 2312, "count": 5099630, "filtered": 5098135, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.593}
{"n": 15, "mod": 4096, "split": 2313, "count": 6389994, "filtered": 6389318, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.125}
{"n": 15, "mod": 4096, "split": 2314, "count": 5553203, "filtered": 5552382, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.563}
{"n": 15, "mod": 4096, "split": 2315, "count": 4649756, "filtered": 4648676, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.328}
{"n": 15, "mod": 4096, "split": 2316, "count": 5700381, "filtered": 5699546, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.25}
{"n": 15, "mod": 4096, "split": 2317, "count": 4188161, "filtered": 4187092, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.187}
{"n": 15, "mod": 4096, "split": 2318, "count": 4741889, "filtered": 4740975, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.641}
{"n": 15, "mod": 4096, "split": 2319, "count": 5210261, "filtered": 5209386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.75}
{"n": 15, "mod": 4096, "split": 2320, "count": 4778899, "filtered": 4778606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.578}
{"n": 15, "mod": 4096, "split": 2321, "count": 5424069, "filtered": 5423317, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.078}
{"n": 15, "mod": 4096, "split": 2322, "count": 6294496, "filtered": 6293596, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.578}
{"n": 15, "mod": 4096, "split": 2323, "count": 5624319, "filtered": 5623479, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.344}
{"n": 15, "mod": 4096, "split": 2324, "count": 4847659, "filtered": 4846769, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.469}
{"n": 15, "mod": 4096, "split": 2325, "count": 4633109, "filtered": 4631817, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.016}
{"n": 15, "mod": 4096, "split": 2326, "count": 5993288, "filtered": 5992516, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.078}
{"n": 15, "mod": 4096, "split": 2327, "count": 6465558, "filtered": 6464839, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.187}
{"n": 15, "mod": 4096, "split": 2328, "count": 4963586, "filtered": 4962627, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.938}
{"n": 15, "mod": 4096, "split": 2329, "count": 5266907, "filtered": 5265589, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.906}
{"n": 15, "mod": 4096, "split": 2330, "count": 5121357, "filtered": 5120129, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.766}
{"n": 15, "mod": 4096, "split": 2331, "count": 5749450, "filtered": 5748079, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.735}
{"n": 15, "mod": 4096, "split": 2332, "count": 4833244, "filtered": 4831900, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.844}
{"n": 15, "mod": 4096, "split": 2333, "count": 6101692, "filtered": 6099605, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.703}
{"n": 15, "mod": 4096, "split": 2334, "count": 5217730, "filtered": 5216151, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.203}
{"n": 15, "mod": 4096, "split": 2335, "count": 8182889, "filtered": 8181704, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 254.906}
{"n": 15, "mod": 4096, "split": 2336, "count": 6880968, "filtered": 6879722, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.859}
{"n": 15, "mod": 4096, "split": 2337, "count": 6258053, "filtered": 6257025, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.406}
{"n": 15, "mod": 4096, "split": 2338, "count": 5364545, "filtered": 5363428, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.484}
{"n": 15, "mod": 4096, "split": 2339, "count": 4833415, "filtered": 4832579, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.0}
{"n": 15, "mod": 4096, "split": 2340, "count": 6325224, "filtered": 6323965, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.062}
{"n": 15, "mod": 4096, "split": 2341, "count": 5529765, "filtered": 5528249, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.407}
{"n": 15, "mod": 4096, "split": 2342, "count": 6101575, "filtered": 6100079, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.562}
{"n": 15, "mod": 4096, "split": 2343, "count": 5668646, "filtered": 5667415, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.219}
{"n": 15, "mod": 4096, "split": 2344, "count": 5537741, "filtered": 5536737, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.031}
{"n": 15, "mod": 4096, "split": 2345, "count": 6661631, "filtered": 6660453, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.078}
{"n": 15, "mod": 4096, "split": 2346, "count": 4810342, "filtered": 4809511, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.281}
{"n": 15, "mod": 4096, "split": 2347, "count": 5344975, "filtered": 5344243, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.5}
{"n": 15, "mod": 4096, "split": 2348, "count": 4876329, "filtered": 4875837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.625}
{"n": 15, "mod": 4096, "split": 2349, "count": 7058023, "filtered": 7056735, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.203}
{"n": 15, "mod": 4096, "split": 2350, "count": 6943406, "filtered": 6942368, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 213.0}
{"n": 15, "mod": 4096, "split": 2351, "count": 6075886, "filtered": 6074922, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.875}
{"n": 15, "mod": 4096, "split": 2352, "count": 5520201, "filtered": 5519474, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.937}
{"n": 15, "mod": 4096, "split": 2353, "count": 7256427, "filtered": 7255315, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.797}
{"n": 15, "mod": 4096, "split": 2354, "count": 6862158, "filtered": 6860665, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.281}
{"n": 15, "mod": 4096, "split": 2355, "count": 5965342, "filtered": 5963562, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.375}
{"n": 15, "mod": 4096, "split": 2356, "count": 5470197, "filtered": 5468832, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.516}
{"n": 15, "mod": 4096, "split": 2357, "count": 6623535, "filtered": 6621745, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.563}
{"n": 15, "mod": 4096, "split": 2358, "count": 6354517, "filtered": 6353564, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.078}
{"n": 15, "mod": 4096, "split": 2359, "count": 6490053, "filtered": 6488425, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.938}
{"n": 15, "mod": 4096, "split": 2360, "count": 6103927, "filtered": 6103277, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.719}
{"n": 15, "mod": 4096, "split": 2361, "count": 4482888, "filtered": 4482391, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.719}
{"n": 15, "mod": 4096, "split": 2362, "count": 6282799, "filtered": 6282316, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.203}
{"n": 15, "mod": 4096, "split": 2363, "count": 4326261, "filtered": 4325729, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.875}
{"n": 15, "mod": 4096, "split": 2364, "count": 4518425, "filtered": 4517599, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.531}
{"n": 15, "mod": 4096, "split": 2365, "count": 5799506, "filtered": 5798506, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.313}
{"n": 15, "mod": 4096, "split": 2366, "count": 4939045, "filtered": 4937953, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.125}
{"n": 15, "mod": 4096, "split": 2367, "count": 5881941, "filtered": 5880087, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.063}
{"n": 15, "mod": 4096, "split": 2368, "count": 4804082, "filtered": 4802779, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.125}
{"n": 15, "mod": 4096, "split": 2369, "count": 7668650, "filtered": 7667063, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.844}
{"n": 15, "mod": 4096, "split": 2370, "count": 3375762, "filtered": 3374645, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.313}
{"n": 15, "mod": 4096, "split": 2371, "count": 4939660, "filtered": 4938550, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.094}
{"n": 15, "mod": 4096, "split": 2372, "count": 4623817, "filtered": 4623130, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.875}
{"n": 15, "mod": 4096, "split": 2373, "count": 3964671, "filtered": 3963644, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.844}
{"n": 15, "mod": 4096, "split": 2374, "count": 4866840, "filtered": 4865961, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.25}
{"n": 15, "mod": 4096, "split": 2375, "count": 5655576, "filtered": 5655114, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.563}
{"n": 15, "mod": 4096, "split": 2376, "count": 6859326, "filtered": 6857848, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 204.812}
{"n": 15, "mod": 4096, "split": 2377, "count": 4950467, "filtered": 4948992, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.609}
{"n": 15, "mod": 4096, "split": 2378, "count": 4994909, "filtered": 4994470, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.938}
{"n": 15, "mod": 4096, "split": 2379, "count": 3942983, "filtered": 3942492, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.547}
{"n": 15, "mod": 4096, "split": 2380, "count": 4979335, "filtered": 4978553, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.703}
{"n": 15, "mod": 4096, "split": 2381, "count": 5566410, "filtered": 5565339, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.141}
{"n": 15, "mod": 4096, "split": 2382, "count": 5064331, "filtered": 5063705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.094}
{"n": 15, "mod": 4096, "split": 2383, "count": 4279758, "filtered": 4278823, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.156}
{"n": 15, "mod": 4096, "split": 2384, "count": 4359418, "filtered": 4358606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.907}
{"n": 15, "mod": 4096, "split": 2385, "count": 5956032, "filtered": 5954621, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.61}
{"n": 15, "mod": 4096, "split": 2386, "count": 7216074, "filtered": 7214898, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 218.187}
{"n": 15, "mod": 4096, "split": 2387, "count": 4608123, "filtered": 4607744, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.687}
{"n": 15, "mod": 4096, "split": 2388, "count": 5230482, "filtered": 5230028, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.172}
{"n": 15, "mod": 4096, "split": 2389, "count": 4899618, "filtered": 4898734, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.0}
{"n": 15, "mod": 4096, "split": 2390, "count": 4383485, "filtered": 4382591, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.421}
{"n": 15, "mod": 4096, "split": 2391, "count": 4742140, "filtered": 4741399, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.984}
{"n": 15, "mod": 4096, "split": 2392, "count": 4184734, "filtered": 4184065, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.984}
{"n": 15, "mod": 4096, "split": 2393, "count": 3659641, "filtered": 3658954, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.172}
{"n": 15, "mod": 4096, "split": 2394, "count": 5976218, "filtered": 5975761, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.625}
{"n": 15, "mod": 4096, "split": 2395, "count": 6248424, "filtered": 6247181, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.078}
{"n": 15, "mod": 4096, "split": 2396, "count": 5382331, "filtered": 5381053, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.937}
{"n": 15, "mod": 4096, "split": 2397, "count": 5688988, "filtered": 5686808, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.484}
{"n": 15, "mod": 4096, "split": 2398, "count": 8073726, "filtered": 8071389, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 255.547}
{"n": 15, "mod": 4096, "split": 2399, "count": 7144459, "filtered": 7142927, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 226.078}
{"n": 15, "mod": 4096, "split": 2400, "count": 9874072, "filtered": 9872074, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 306.406}
{"n": 15, "mod": 4096, "split": 2401, "count": 10002857, "filtered": 10001282, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 309.953}
{"n": 15, "mod": 4096, "split": 2402, "count": 8702943, "filtered": 8700781, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 270.469}
{"n": 15, "mod": 4096, "split": 2403, "count": 8433300, "filtered": 8431560, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 264.891}
{"n": 15, "mod": 4096, "split": 2404, "count": 6510094, "filtered": 6508074, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.187}
{"n": 15, "mod": 4096, "split": 2405, "count": 5533213, "filtered": 5531931, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.438}
{"n": 15, "mod": 4096, "split": 2406, "count": 4494900, "filtered": 4493943, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.39}
{"n": 15, "mod": 4096, "split": 2407, "count": 4764880, "filtered": 4763372, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.312}
{"n": 15, "mod": 4096, "split": 2408, "count": 4015155, "filtered": 4014347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.219}
{"n": 15, "mod": 4096, "split": 2409, "count": 5637229, "filtered": 5635925, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.422}
{"n": 15, "mod": 4096, "split": 2410, "count": 6501407, "filtered": 6500330, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.625}
{"n": 15, "mod": 4096, "split": 2411, "count": 5621923, "filtered": 5620811, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.657}
{"n": 15, "mod": 4096, "split": 2412, "count": 5295007, "filtered": 5293382, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.672}
{"n": 15, "mod": 4096, "split": 2413, "count": 6595280, "filtered": 6593951, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.984}
{"n": 15, "mod": 4096, "split": 2414, "count": 4859555, "filtered": 4858730, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.75}
{"n": 15, "mod": 4096, "split": 2415, "count": 5771860, "filtered": 5770457, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.469}
{"n": 15, "mod": 4096, "split": 2416, "count": 6010452, "filtered": 6010131, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.937}
{"n": 15, "mod": 4096, "split": 2417, "count": 6746664, "filtered": 6745362, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.594}
{"n": 15, "mod": 4096, "split": 2418, "count": 6347480, "filtered": 6346773, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.844}
{"n": 15, "mod": 4096, "split": 2419, "count": 6022132, "filtered": 6020227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.219}
{"n": 15, "mod": 4096, "split": 2420, "count": 5132482, "filtered": 5130829, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.875}
{"n": 15, "mod": 4096, "split": 2421, "count": 3856294, "filtered": 3855281, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.671}
{"n": 15, "mod": 4096, "split": 2422, "count": 4923471, "filtered": 4922179, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.093}
{"n": 15, "mod": 4096, "split": 2423, "count": 5002202, "filtered": 5001493, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.406}
{"n": 15, "mod": 4096, "split": 2424, "count": 5874781, "filtered": 5872960, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.781}
{"n": 15, "mod": 4096, "split": 2425, "count": 5104086, "filtered": 5101462, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.734}
{"n": 15, "mod": 4096, "split": 2426, "count": 5700863, "filtered": 5699311, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.218}
{"n": 15, "mod": 4096, "split": 2427, "count": 6496270, "filtered": 6494443, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.078}
{"n": 15, "mod": 4096, "split": 2428, "count": 7117929, "filtered": 7116596, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 226.031}
{"n": 15, "mod": 4096, "split": 2429, "count": 6417924, "filtered": 6416617, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.516}
{"n": 15, "mod": 4096, "split": 2430, "count": 6859342, "filtered": 6858348, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 217.906}
{"n": 15, "mod": 4096, "split": 2431, "count": 6563981, "filtered": 6562599, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.937}
{"n": 15, "mod": 4096, "split": 2432, "count": 5512927, "filtered": 5511754, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.797}
{"n": 15, "mod": 4096, "split": 2433, "count": 6904369, "filtered": 6903478, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.344}
{"n": 15, "mod": 4096, "split": 2434, "count": 6966168, "filtered": 6965096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 223.203}
{"n": 15, "mod": 4096, "split": 2435, "count": 5908998, "filtered": 5908165, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.578}
{"n": 15, "mod": 4096, "split": 2436, "count": 5826395, "filtered": 5825150, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.922}
{"n": 15, "mod": 4096, "split": 2437, "count": 6100212, "filtered": 6099301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.282}
{"n": 15, "mod": 4096, "split": 2438, "count": 5719468, "filtered": 5717910, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.141}
{"n": 15, "mod": 4096, "split": 2439, "count": 8427734, "filtered": 8426301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 275.375}
{"n": 15, "mod": 4096, "split": 2440, "count": 6395204, "filtered": 6394319, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.656}
{"n": 15, "mod": 4096, "split": 2441, "count": 5372235, "filtered": 5371680, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.562}
{"n": 15, "mod": 4096, "split": 2442, "count": 6644712, "filtered": 6643256, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.688}
{"n": 15, "mod": 4096, "split": 2443, "count": 5528061, "filtered": 5526524, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.484}
{"n": 15, "mod": 4096, "split": 2444, "count": 6563243, "filtered": 6562006, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 213.844}
{"n": 15, "mod": 4096, "split": 2445, "count": 6973642, "filtered": 6972687, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.828}
{"n": 15, "mod": 4096, "split": 2446, "count": 5720176, "filtered": 5719205, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.891}
{"n": 15, "mod": 4096, "split": 2447, "count": 4472637, "filtered": 4471662, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.391}
{"n": 15, "mod": 4096, "split": 2448, "count": 6387450, "filtered": 6384989, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.735}
{"n": 15, "mod": 4096, "split": 2449, "count": 5467436, "filtered": 5466165, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.609}
{"n": 15, "mod": 4096, "split": 2450, "count": 6185469, "filtered": 6183231, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.422}
{"n": 15, "mod": 4096, "split": 2451, "count": 5359601, "filtered": 5358701, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.156}
{"n": 15, "mod": 4096, "split": 2452, "count": 5110340, "filtered": 5109606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.516}
{"n": 15, "mod": 4096, "split": 2453, "count": 6949331, "filtered": 6947915, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 221.344}
{"n": 15, "mod": 4096, "split": 2454, "count": 5240845, "filtered": 5239076, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.735}
{"n": 15, "mod": 4096, "split": 2455, "count": 5947543, "filtered": 5946040, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.641}
{"n": 15, "mod": 4096, "split": 2456, "count": 5208945, "filtered": 5207770, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.969}
{"n": 15, "mod": 4096, "split": 2457, "count": 5465878, "filtered": 5464378, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.359}
{"n": 15, "mod": 4096, "split": 2458, "count": 5393645, "filtered": 5392463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.172}
{"n": 15, "mod": 4096, "split": 2459, "count": 5310919, "filtered": 5309977, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.406}
{"n": 15, "mod": 4096, "split": 2460, "count": 4951390, "filtered": 4950537, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.5}
{"n": 15, "mod": 4096, "split": 2461, "count": 6995153, "filtered": 6994214, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.219}
{"n": 15, "mod": 4096, "split": 2462, "count": 5313326, "filtered": 5312656, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.516}
{"n": 15, "mod": 4096, "split": 2463, "count": 5105054, "filtered": 5104193, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.375}
{"n": 15, "mod": 4096, "split": 2464, "count": 4746904, "filtered": 4746353, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.937}
{"n": 15, "mod": 4096, "split": 2465, "count": 6101853, "filtered": 6100161, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.203}
{"n": 15, "mod": 4096, "split": 2466, "count": 5924480, "filtered": 5923386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.031}
{"n": 15, "mod": 4096, "split": 2467, "count": 7236742, "filtered": 7235584, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.047}
{"n": 15, "mod": 4096, "split": 2468, "count": 5517409, "filtered": 5516812, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.735}
{"n": 15, "mod": 4096, "split": 2469, "count": 4597276, "filtered": 4596361, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.86}
{"n": 15, "mod": 4096, "split": 2470, "count": 5403883, "filtered": 5402915, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.734}
{"n": 15, "mod": 4096, "split": 2471, "count": 5005478, "filtered": 5004234, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.64}
{"n": 15, "mod": 4096, "split": 2472, "count": 5050833, "filtered": 5050192, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.969}
{"n": 15, "mod": 4096, "split": 2473, "count": 3977615, "filtered": 3976708, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.938}
{"n": 15, "mod": 4096, "split": 2474, "count": 5142804, "filtered": 5141696, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.109}
{"n": 15, "mod": 4096, "split": 2475, "count": 4634172, "filtered": 4633601, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.656}
{"n": 15, "mod": 4096, "split": 2476, "count": 6789510, "filtered": 6788541, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.0}
{"n": 15, "mod": 4096, "split": 2477, "count": 6472303, "filtered": 6471419, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.797}
{"n": 15, "mod": 4096, "split": 2478, "count": 6426166, "filtered": 6425528, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.343}
{"n": 15, "mod": 4096, "split": 2479, "count": 6201696, "filtered": 6200219, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.266}
{"n": 15, "mod": 4096, "split": 2480, "count": 7016322, "filtered": 7014990, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.156}
{"n": 15, "mod": 4096, "split": 2481, "count": 5193437, "filtered": 5191573, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.313}
{"n": 15, "mod": 4096, "split": 2482, "count": 5263336, "filtered": 5262602, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.281}
{"n": 15, "mod": 4096, "split": 2483, "count": 3966728, "filtered": 3965747, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.235}
{"n": 15, "mod": 4096, "split": 2484, "count": 6124830, "filtered": 6123245, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.234}
{"n": 15, "mod": 4096, "split": 2485, "count": 5358216, "filtered": 5357501, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.234}
{"n": 15, "mod": 4096, "split": 2486, "count": 4475476, "filtered": 4474840, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.203}
{"n": 15, "mod": 4096, "split": 2487, "count": 5243770, "filtered": 5243271, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.843}
{"n": 15, "mod": 4096, "split": 2488, "count": 4102129, "filtered": 4101713, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.625}
{"n": 15, "mod": 4096, "split": 2489, "count": 4657430, "filtered": 4656746, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.547}
{"n": 15, "mod": 4096, "split": 2490, "count": 5432331, "filtered": 5430830, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.578}
{"n": 15, "mod": 4096, "split": 2491, "count": 4992658, "filtered": 4991712, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.469}
{"n": 15, "mod": 4096, "split": 2492, "count": 4414771, "filtered": 4414120, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.0}
{"n": 15, "mod": 4096, "split": 2493, "count": 4751989, "filtered": 4750968, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.578}
{"n": 15, "mod": 4096, "split": 2494, "count": 5208230, "filtered": 5207843, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.563}
{"n": 15, "mod": 4096, "split": 2495, "count": 4916167, "filtered": 4915412, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.453}
{"n": 15, "mod": 4096, "split": 2496, "count": 3558717, "filtered": 3558129, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.359}
{"n": 15, "mod": 4096, "split": 2497, "count": 5181499, "filtered": 5179980, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.906}
{"n": 15, "mod": 4096, "split": 2498, "count": 5057391, "filtered": 5056592, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.844}
{"n": 15, "mod": 4096, "split": 2499, "count": 5965776, "filtered": 5964753, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.204}
{"n": 15, "mod": 4096, "split": 2500, "count": 5840453, "filtered": 5839708, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.922}
{"n": 15, "mod": 4096, "split": 2501, "count": 6066210, "filtered": 6065254, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.188}
{"n": 15, "mod": 4096, "split": 2502, "count": 4732328, "filtered": 4731768, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.5}
{"n": 15, "mod": 4096, "split": 2503, "count": 6757914, "filtered": 6757032, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 212.515}
{"n": 15, "mod": 4096, "split": 2504, "count": 6628117, "filtered": 6625886, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 217.844}
{"n": 15, "mod": 4096, "split": 2505, "count": 8763218, "filtered": 8761597, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 282.953}
{"n": 15, "mod": 4096, "split": 2506, "count": 7015418, "filtered": 7014371, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.156}
{"n": 15, "mod": 4096, "split": 2507, "count": 6029219, "filtered": 6028313, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.875}
{"n": 15, "mod": 4096, "split": 2508, "count": 4730561, "filtered": 4729258, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.922}
{"n": 15, "mod": 4096, "split": 2509, "count": 6515127, "filtered": 6513911, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 204.735}
{"n": 15, "mod": 4096, "split": 2510, "count": 5638232, "filtered": 5636882, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.938}
{"n": 15, "mod": 4096, "split": 2511, "count": 7263495, "filtered": 7262776, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 223.047}
{"n": 15, "mod": 4096, "split": 2512, "count": 6664946, "filtered": 6663236, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.593}
{"n": 15, "mod": 4096, "split": 2513, "count": 6575057, "filtered": 6574051, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.453}
{"n": 15, "mod": 4096, "split": 2514, "count": 6480149, "filtered": 6478741, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.907}
{"n": 15, "mod": 4096, "split": 2515, "count": 5555822, "filtered": 5554658, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.063}
{"n": 15, "mod": 4096, "split": 2516, "count": 5784393, "filtered": 5783834, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.375}
{"n": 15, "mod": 4096, "split": 2517, "count": 7181180, "filtered": 7179144, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 220.047}
{"n": 15, "mod": 4096, "split": 2518, "count": 5750049, "filtered": 5749208, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.797}
{"n": 15, "mod": 4096, "split": 2519, "count": 5723722, "filtered": 5722915, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.797}
{"n": 15, "mod": 4096, "split": 2520, "count": 6812449, "filtered": 6811321, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.39}
{"n": 15, "mod": 4096, "split": 2521, "count": 6530347, "filtered": 6529333, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.688}
{"n": 15, "mod": 4096, "split": 2522, "count": 4859635, "filtered": 4858770, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.062}
{"n": 15, "mod": 4096, "split": 2523, "count": 4850552, "filtered": 4849594, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.797}
{"n": 15, "mod": 4096, "split": 2524, "count": 6876758, "filtered": 6874452, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.016}
{"n": 15, "mod": 4096, "split": 2525, "count": 5963602, "filtered": 5961989, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.656}
{"n": 15, "mod": 4096, "split": 2526, "count": 8126603, "filtered": 8125143, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 233.39}
{"n": 15, "mod": 4096, "split": 2527, "count": 6672521, "filtered": 6670444, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.969}
{"n": 15, "mod": 4096, "split": 2528, "count": 6244535, "filtered": 6243241, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.406}
{"n": 15, "mod": 4096, "split": 2529, "count": 5798784, "filtered": 5797554, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.407}
{"n": 15, "mod": 4096, "split": 2530, "count": 5821941, "filtered": 5819297, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.281}
{"n": 15, "mod": 4096, "split": 2531, "count": 8103709, "filtered": 8101589, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 229.907}
{"n": 15, "mod": 4096, "split": 2532, "count": 7133262, "filtered": 7132242, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 204.985}
{"n": 15, "mod": 4096, "split": 2533, "count": 5431298, "filtered": 5430288, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.281}
{"n": 15, "mod": 4096, "split": 2534, "count": 5839432, "filtered": 5838405, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.14}
{"n": 15, "mod": 4096, "split": 2535, "count": 7095108, "filtered": 7093527, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.469}
{"n": 15, "mod": 4096, "split": 2536, "count": 5822878, "filtered": 5820887, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.735}
{"n": 15, "mod": 4096, "split": 2537, "count": 7083052, "filtered": 7081574, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.453}
{"n": 15, "mod": 4096, "split": 2538, "count": 5876649, "filtered": 5874619, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.765}
{"n": 15, "mod": 4096, "split": 2539, "count": 6377938, "filtered": 6376973, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.031}
{"n": 15, "mod": 4096, "split": 2540, "count": 5221405, "filtered": 5220176, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.234}
{"n": 15, "mod": 4096, "split": 2541, "count": 5984335, "filtered": 5983187, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.859}
{"n": 15, "mod": 4096, "split": 2542, "count": 7794539, "filtered": 7791591, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 232.797}
{"n": 15, "mod": 4096, "split": 2543, "count": 6245199, "filtered": 6243985, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.156}
{"n": 15, "mod": 4096, "split": 2544, "count": 7366306, "filtered": 7365516, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.719}
{"n": 15, "mod": 4096, "split": 2545, "count": 5389476, "filtered": 5388797, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.562}
{"n": 15, "mod": 4096, "split": 2546, "count": 5234724, "filtered": 5234065, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.359}
{"n": 15, "mod": 4096, "split": 2547, "count": 5782999, "filtered": 5782109, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.328}
{"n": 15, "mod": 4096, "split": 2548, "count": 5467025, "filtered": 5465926, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.203}
{"n": 15, "mod": 4096, "split": 2549, "count": 6162574, "filtered": 6162028, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.687}
{"n": 15, "mod": 4096, "split": 2550, "count": 8198423, "filtered": 8197353, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 230.719}
{"n": 15, "mod": 4096, "split": 2551, "count": 6365451, "filtered": 6364167, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.188}
{"n": 15, "mod": 4096, "split": 2552, "count": 6535084, "filtered": 6533643, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.469}
{"n": 15, "mod": 4096, "split": 2553, "count": 7838418, "filtered": 7837354, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.953}
{"n": 15, "mod": 4096, "split": 2554, "count": 4081431, "filtered": 4080837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.812}
{"n": 15, "mod": 4096, "split": 2555, "count": 7514749, "filtered": 7513118, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 212.86}
{"n": 15, "mod": 4096, "split": 2556, "count": 7299398, "filtered": 7298386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 204.64}
{"n": 15, "mod": 4096, "split": 2557, "count": 6393381, "filtered": 6392537, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.953}
{"n": 15, "mod": 4096, "split": 2558, "count": 5418934, "filtered": 5417886, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.89}
{"n": 15, "mod": 4096, "split": 2559, "count": 6007614, "filtered": 6007257, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.141}
{"n": 15, "mod": 4096, "split": 2560, "count": 4744464, "filtered": 4744185, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.156}
{"n": 15, "mod": 4096, "split": 2561, "count": 4482892, "filtered": 4481241, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.938}
{"n": 15, "mod": 4096, "split": 2562, "count": 5149040, "filtered": 5147772, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.563}
{"n": 15, "mod": 4096, "split": 2563, "count": 5626197, "filtered": 5624942, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.484}
{"n": 15, "mod": 4096, "split": 2564, "count": 5117175, "filtered": 5116368, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.61}
{"n": 15, "mod": 4096, "split": 2565, "count": 5463602, "filtered": 5463198, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.203}
{"n": 15, "mod": 4096, "split": 2566, "count": 4946683, "filtered": 4946142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.281}
{"n": 15, "mod": 4096, "split": 2567, "count": 6244116, "filtered": 6242901, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.86}
{"n": 15, "mod": 4096, "split": 2568, "count": 7146875, "filtered": 7145513, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.593}
{"n": 15, "mod": 4096, "split": 2569, "count": 4364806, "filtered": 4364344, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.578}
{"n": 15, "mod": 4096, "split": 2570, "count": 4371071, "filtered": 4368904, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.313}
{"n": 15, "mod": 4096, "split": 2571, "count": 6635033, "filtered": 6633128, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.765}
{"n": 15, "mod": 4096, "split": 2572, "count": 5725361, "filtered": 5724330, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.531}
{"n": 15, "mod": 4096, "split": 2573, "count": 6814317, "filtered": 6813023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.828}
{"n": 15, "mod": 4096, "split": 2574, "count": 7773455, "filtered": 7772415, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 215.782}
{"n": 15, "mod": 4096, "split": 2575, "count": 7372202, "filtered": 7371172, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.953}
{"n": 15, "mod": 4096, "split": 2576, "count": 6951795, "filtered": 6951121, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.406}
{"n": 15, "mod": 4096, "split": 2577, "count": 5265733, "filtered": 5264529, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.86}
{"n": 15, "mod": 4096, "split": 2578, "count": 4880405, "filtered": 4879575, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.687}
{"n": 15, "mod": 4096, "split": 2579, "count": 4727748, "filtered": 4727094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.157}
{"n": 15, "mod": 4096, "split": 2580, "count": 5098000, "filtered": 5097129, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.984}
{"n": 15, "mod": 4096, "split": 2581, "count": 4831338, "filtered": 4830937, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.281}
{"n": 15, "mod": 4096, "split": 2582, "count": 3826360, "filtered": 3825891, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.797}
{"n": 15, "mod": 4096, "split": 2583, "count": 5351803, "filtered": 5350410, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.812}
{"n": 15, "mod": 4096, "split": 2584, "count": 5482825, "filtered": 5481857, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.641}
{"n": 15, "mod": 4096, "split": 2585, "count": 5518776, "filtered": 5518188, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.344}
{"n": 15, "mod": 4096, "split": 2586, "count": 5956918, "filtered": 5956176, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.688}
{"n": 15, "mod": 4096, "split": 2587, "count": 3725631, "filtered": 3724662, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.5}
{"n": 15, "mod": 4096, "split": 2588, "count": 5320478, "filtered": 5319320, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.453}
{"n": 15, "mod": 4096, "split": 2589, "count": 5738739, "filtered": 5737464, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.968}
{"n": 15, "mod": 4096, "split": 2590, "count": 4374454, "filtered": 4373647, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.11}
{"n": 15, "mod": 4096, "split": 2591, "count": 4513559, "filtered": 4512123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.985}
{"n": 15, "mod": 4096, "split": 2592, "count": 5605591, "filtered": 5604359, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.031}
{"n": 15, "mod": 4096, "split": 2593, "count": 5700986, "filtered": 5700147, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.329}
{"n": 15, "mod": 4096, "split": 2594, "count": 5324295, "filtered": 5323397, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.407}
{"n": 15, "mod": 4096, "split": 2595, "count": 5209649, "filtered": 5208842, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.187}
{"n": 15, "mod": 4096, "split": 2596, "count": 5653925, "filtered": 5651257, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.921}
{"n": 15, "mod": 4096, "split": 2597, "count": 5677816, "filtered": 5676501, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.281}
{"n": 15, "mod": 4096, "split": 2598, "count": 5696364, "filtered": 5695016, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.391}
{"n": 15, "mod": 4096, "split": 2599, "count": 5078466, "filtered": 5077004, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.797}
{"n": 15, "mod": 4096, "split": 2600, "count": 6007166, "filtered": 6005394, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.375}
{"n": 15, "mod": 4096, "split": 2601, "count": 6494755, "filtered": 6493291, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.672}
{"n": 15, "mod": 4096, "split": 2602, "count": 5874164, "filtered": 5872626, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.297}
{"n": 15, "mod": 4096, "split": 2603, "count": 5657166, "filtered": 5655561, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.218}
{"n": 15, "mod": 4096, "split": 2604, "count": 5490332, "filtered": 5489020, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.234}
{"n": 15, "mod": 4096, "split": 2605, "count": 6109685, "filtered": 6108606, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.281}
{"n": 15, "mod": 4096, "split": 2606, "count": 6855631, "filtered": 6853874, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.547}
{"n": 15, "mod": 4096, "split": 2607, "count": 5991135, "filtered": 5990301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.391}
{"n": 15, "mod": 4096, "split": 2608, "count": 4627445, "filtered": 4626825, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.703}
{"n": 15, "mod": 4096, "split": 2609, "count": 5612179, "filtered": 5610015, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.515}
{"n": 15, "mod": 4096, "split": 2610, "count": 5508590, "filtered": 5507676, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.797}
{"n": 15, "mod": 4096, "split": 2611, "count": 7534790, "filtered": 7533465, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 210.031}
{"n": 15, "mod": 4096, "split": 2612, "count": 6143484, "filtered": 6141353, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.797}
{"n": 15, "mod": 4096, "split": 2613, "count": 8982068, "filtered": 8980501, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 253.281}
{"n": 15, "mod": 4096, "split": 2614, "count": 6948839, "filtered": 6946978, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.515}
{"n": 15, "mod": 4096, "split": 2615, "count": 6647146, "filtered": 6646327, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.766}
{"n": 15, "mod": 4096, "split": 2616, "count": 4999039, "filtered": 4998629, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.563}
{"n": 15, "mod": 4096, "split": 2617, "count": 5905698, "filtered": 5903769, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.125}
{"n": 15, "mod": 4096, "split": 2618, "count": 5196238, "filtered": 5195216, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.891}
{"n": 15, "mod": 4096, "split": 2619, "count": 7147231, "filtered": 7146152, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.156}
{"n": 15, "mod": 4096, "split": 2620, "count": 5527329, "filtered": 5526610, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.141}
{"n": 15, "mod": 4096, "split": 2621, "count": 5776695, "filtered": 5775900, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.438}
{"n": 15, "mod": 4096, "split": 2622, "count": 5046627, "filtered": 5045705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.734}
{"n": 15, "mod": 4096, "split": 2623, "count": 6414097, "filtered": 6412730, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.235}
{"n": 15, "mod": 4096, "split": 2624, "count": 5572358, "filtered": 5571067, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.578}
{"n": 15, "mod": 4096, "split": 2625, "count": 5763994, "filtered": 5761755, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.797}
{"n": 15, "mod": 4096, "split": 2626, "count": 6982467, "filtered": 6980826, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.813}
{"n": 15, "mod": 4096, "split": 2627, "count": 5907063, "filtered": 5906411, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.0}
{"n": 15, "mod": 4096, "split": 2628, "count": 6596023, "filtered": 6594641, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.531}
{"n": 15, "mod": 4096, "split": 2629, "count": 4675152, "filtered": 4673393, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.078}
{"n": 15, "mod": 4096, "split": 2630, "count": 4344104, "filtered": 4343023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.063}
{"n": 15, "mod": 4096, "split": 2631, "count": 4997152, "filtered": 4996228, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.031}
{"n": 15, "mod": 4096, "split": 2632, "count": 5143053, "filtered": 5141645, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.109}
{"n": 15, "mod": 4096, "split": 2633, "count": 5192843, "filtered": 5192008, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.203}
{"n": 15, "mod": 4096, "split": 2634, "count": 7190925, "filtered": 7188045, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.063}
{"n": 15, "mod": 4096, "split": 2635, "count": 5186218, "filtered": 5185030, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.843}
{"n": 15, "mod": 4096, "split": 2636, "count": 4897124, "filtered": 4895474, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.859}
{"n": 15, "mod": 4096, "split": 2637, "count": 4964224, "filtered": 4963055, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.235}
{"n": 15, "mod": 4096, "split": 2638, "count": 5626915, "filtered": 5625788, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.516}
{"n": 15, "mod": 4096, "split": 2639, "count": 6531718, "filtered": 6529250, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.469}
{"n": 15, "mod": 4096, "split": 2640, "count": 5857423, "filtered": 5854344, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.156}
{"n": 15, "mod": 4096, "split": 2641, "count": 6615959, "filtered": 6612700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.391}
{"n": 15, "mod": 4096, "split": 2642, "count": 5644000, "filtered": 5642696, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.485}
{"n": 15, "mod": 4096, "split": 2643, "count": 5481467, "filtered": 5479491, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.156}
{"n": 15, "mod": 4096, "split": 2644, "count": 6629697, "filtered": 6628319, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.406}
{"n": 15, "mod": 4096, "split": 2645, "count": 6994575, "filtered": 6993100, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.187}
{"n": 15, "mod": 4096, "split": 2646, "count": 5602237, "filtered": 5601016, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.297}
{"n": 15, "mod": 4096, "split": 2647, "count": 6279284, "filtered": 6277265, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.579}
{"n": 15, "mod": 4096, "split": 2648, "count": 4741085, "filtered": 4740025, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.438}
{"n": 15, "mod": 4096, "split": 2649, "count": 5786344, "filtered": 5784693, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.281}
{"n": 15, "mod": 4096, "split": 2650, "count": 7133893, "filtered": 7132868, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.203}
{"n": 15, "mod": 4096, "split": 2651, "count": 6711924, "filtered": 6710317, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.438}
{"n": 15, "mod": 4096, "split": 2652, "count": 5128362, "filtered": 5126143, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.516}
{"n": 15, "mod": 4096, "split": 2653, "count": 8096066, "filtered": 8094651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 229.25}
{"n": 15, "mod": 4096, "split": 2654, "count": 8248222, "filtered": 8245914, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 245.703}
{"n": 15, "mod": 4096, "split": 2655, "count": 5772819, "filtered": 5771244, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.297}
{"n": 15, "mod": 4096, "split": 2656, "count": 5409908, "filtered": 5408768, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.343}
{"n": 15, "mod": 4096, "split": 2657, "count": 6089057, "filtered": 6087779, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.328}
{"n": 15, "mod": 4096, "split": 2658, "count": 5286385, "filtered": 5284128, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.578}
{"n": 15, "mod": 4096, "split": 2659, "count": 6094967, "filtered": 6092510, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.344}
{"n": 15, "mod": 4096, "split": 2660, "count": 6527237, "filtered": 6526120, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.781}
{"n": 15, "mod": 4096, "split": 2661, "count": 7276428, "filtered": 7274827, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.296}
{"n": 15, "mod": 4096, "split": 2662, "count": 5238462, "filtered": 5237155, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.141}
{"n": 15, "mod": 4096, "split": 2663, "count": 4996682, "filtered": 4995518, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.344}
{"n": 15, "mod": 4096, "split": 2664, "count": 7312527, "filtered": 7310030, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.828}
{"n": 15, "mod": 4096, "split": 2665, "count": 6100031, "filtered": 6098141, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.093}
{"n": 15, "mod": 4096, "split": 2666, "count": 4766413, "filtered": 4764142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.875}
{"n": 15, "mod": 4096, "split": 2667, "count": 5369841, "filtered": 5368509, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.703}
{"n": 15, "mod": 4096, "split": 2668, "count": 4032567, "filtered": 4031611, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.375}
{"n": 15, "mod": 4096, "split": 2669, "count": 5115061, "filtered": 5113892, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.625}
{"n": 15, "mod": 4096, "split": 2670, "count": 6984468, "filtered": 6983142, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.422}
{"n": 15, "mod": 4096, "split": 2671, "count": 5580212, "filtered": 5578122, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.766}
{"n": 15, "mod": 4096, "split": 2672, "count": 5817245, "filtered": 5815790, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.203}
{"n": 15, "mod": 4096, "split": 2673, "count": 5326877, "filtered": 5325295, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.516}
{"n": 15, "mod": 4096, "split": 2674, "count": 6925815, "filtered": 6924559, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.797}
{"n": 15, "mod": 4096, "split": 2675, "count": 5656856, "filtered": 5656014, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.781}
{"n": 15, "mod": 4096, "split": 2676, "count": 6367039, "filtered": 6365292, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.125}
{"n": 15, "mod": 4096, "split": 2677, "count": 5003177, "filtered": 5002225, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.203}
{"n": 15, "mod": 4096, "split": 2678, "count": 5107658, "filtered": 5106593, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.531}
{"n": 15, "mod": 4096, "split": 2679, "count": 4472816, "filtered": 4472368, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.422}
{"n": 15, "mod": 4096, "split": 2680, "count": 6491281, "filtered": 6489903, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.781}
{"n": 15, "mod": 4096, "split": 2681, "count": 4718670, "filtered": 4717976, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.015}
{"n": 15, "mod": 4096, "split": 2682, "count": 4745028, "filtered": 4744301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.344}
{"n": 15, "mod": 4096, "split": 2683, "count": 5060179, "filtered": 5059214, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.375}
{"n": 15, "mod": 4096, "split": 2684, "count": 7829760, "filtered": 7827737, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 219.094}
{"n": 15, "mod": 4096, "split": 2685, "count": 5397464, "filtered": 5393628, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.532}
{"n": 15, "mod": 4096, "split": 2686, "count": 4399241, "filtered": 4396337, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.203}
{"n": 15, "mod": 4096, "split": 2687, "count": 4910552, "filtered": 4908326, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.14}
{"n": 15, "mod": 4096, "split": 2688, "count": 5933341, "filtered": 5931363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.829}
{"n": 15, "mod": 4096, "split": 2689, "count": 7402120, "filtered": 7400621, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.719}
{"n": 15, "mod": 4096, "split": 2690, "count": 4958367, "filtered": 4955701, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.187}
{"n": 15, "mod": 4096, "split": 2691, "count": 4642826, "filtered": 4641589, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.969}
{"n": 15, "mod": 4096, "split": 2692, "count": 4916497, "filtered": 4915191, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.859}
{"n": 15, "mod": 4096, "split": 2693, "count": 10229286, "filtered": 10226243, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 266.25}
{"n": 15, "mod": 4096, "split": 2694, "count": 5739785, "filtered": 5736836, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.515}
{"n": 15, "mod": 4096, "split": 2695, "count": 4647847, "filtered": 4645944, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.156}
{"n": 15, "mod": 4096, "split": 2696, "count": 8113414, "filtered": 8110680, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.656}
{"n": 15, "mod": 4096, "split": 2697, "count": 4322652, "filtered": 4321066, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.078}
{"n": 15, "mod": 4096, "split": 2698, "count": 8025775, "filtered": 8022889, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.422}
{"n": 15, "mod": 4096, "split": 2699, "count": 6912279, "filtered": 6911293, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.313}
{"n": 15, "mod": 4096, "split": 2700, "count": 5325836, "filtered": 5324972, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.421}
{"n": 15, "mod": 4096, "split": 2701, "count": 7291576, "filtered": 7289764, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.422}
{"n": 15, "mod": 4096, "split": 2702, "count": 5853537, "filtered": 5851420, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.203}
{"n": 15, "mod": 4096, "split": 2703, "count": 3776508, "filtered": 3775263, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.5}
{"n": 15, "mod": 4096, "split": 2704, "count": 7172849, "filtered": 7170513, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.328}
{"n": 15, "mod": 4096, "split": 2705, "count": 6430646, "filtered": 6428741, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.203}
{"n": 15, "mod": 4096, "split": 2706, "count": 5962412, "filtered": 5961538, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.218}
{"n": 15, "mod": 4096, "split": 2707, "count": 6315527, "filtered": 6312278, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.125}
{"n": 15, "mod": 4096, "split": 2708, "count": 4989999, "filtered": 4988161, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.578}
{"n": 15, "mod": 4096, "split": 2709, "count": 5026993, "filtered": 5025309, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.906}
{"n": 15, "mod": 4096, "split": 2710, "count": 3976899, "filtered": 3975449, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.266}
{"n": 15, "mod": 4096, "split": 2711, "count": 8126400, "filtered": 8124928, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.094}
{"n": 15, "mod": 4096, "split": 2712, "count": 5073564, "filtered": 5071996, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.344}
{"n": 15, "mod": 4096, "split": 2713, "count": 6730852, "filtered": 6728390, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.25}
{"n": 15, "mod": 4096, "split": 2714, "count": 6724016, "filtered": 6721872, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.485}
{"n": 15, "mod": 4096, "split": 2715, "count": 7821333, "filtered": 7817854, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.063}
{"n": 15, "mod": 4096, "split": 2716, "count": 6570892, "filtered": 6567556, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.375}
{"n": 15, "mod": 4096, "split": 2717, "count": 7685461, "filtered": 7682534, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.141}
{"n": 15, "mod": 4096, "split": 2718, "count": 6826342, "filtered": 6821281, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.141}
{"n": 15, "mod": 4096, "split": 2719, "count": 7772971, "filtered": 7769230, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.672}
{"n": 15, "mod": 4096, "split": 2720, "count": 7838941, "filtered": 7836283, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.656}
{"n": 15, "mod": 4096, "split": 2721, "count": 6011691, "filtered": 6009067, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.188}
{"n": 15, "mod": 4096, "split": 2722, "count": 10529866, "filtered": 10526286, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 289.391}
{"n": 15, "mod": 4096, "split": 2723, "count": 8795180, "filtered": 8791805, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 242.172}
{"n": 15, "mod": 4096, "split": 2724, "count": 6123041, "filtered": 6119713, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.219}
{"n": 15, "mod": 4096, "split": 2725, "count": 6782038, "filtered": 6779630, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.031}
{"n": 15, "mod": 4096, "split": 2726, "count": 6027831, "filtered": 6025575, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.766}
{"n": 15, "mod": 4096, "split": 2727, "count": 5730797, "filtered": 5728682, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.25}
{"n": 15, "mod": 4096, "split": 2728, "count": 9178117, "filtered": 9176361, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 247.329}
{"n": 15, "mod": 4096, "split": 2729, "count": 9584803, "filtered": 9582506, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 265.141}
{"n": 15, "mod": 4096, "split": 2730, "count": 5982415, "filtered": 5980688, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.375}
{"n": 15, "mod": 4096, "split": 2731, "count": 9344895, "filtered": 9341947, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 259.765}
{"n": 15, "mod": 4096, "split": 2732, "count": 6795082, "filtered": 6791904, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.109}
{"n": 15, "mod": 4096, "split": 2733, "count": 7916194, "filtered": 7913137, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 236.125}
{"n": 15, "mod": 4096, "split": 2734, "count": 6667958, "filtered": 6666486, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.86}
{"n": 15, "mod": 4096, "split": 2735, "count": 5855904, "filtered": 5853368, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.75}
{"n": 15, "mod": 4096, "split": 2736, "count": 6028622, "filtered": 6027604, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.906}
{"n": 15, "mod": 4096, "split": 2737, "count": 6499579, "filtered": 6496980, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.266}
{"n": 15, "mod": 4096, "split": 2738, "count": 7133013, "filtered": 7130587, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 221.812}
{"n": 15, "mod": 4096, "split": 2739, "count": 6886894, "filtered": 6884280, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.718}
{"n": 15, "mod": 4096, "split": 2740, "count": 4519955, "filtered": 4518185, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.719}
{"n": 15, "mod": 4096, "split": 2741, "count": 5997332, "filtered": 5994762, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.593}
{"n": 15, "mod": 4096, "split": 2742, "count": 6568151, "filtered": 6565563, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.062}
{"n": 15, "mod": 4096, "split": 2743, "count": 6072045, "filtered": 6071021, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.156}
{"n": 15, "mod": 4096, "split": 2744, "count": 7103410, "filtered": 7101315, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 220.453}
{"n": 15, "mod": 4096, "split": 2745, "count": 6515044, "filtered": 6512714, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.593}
{"n": 15, "mod": 4096, "split": 2746, "count": 7156398, "filtered": 7151941, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 231.781}
{"n": 15, "mod": 4096, "split": 2747, "count": 7112289, "filtered": 7109968, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 222.844}
{"n": 15, "mod": 4096, "split": 2748, "count": 5502164, "filtered": 5500734, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.89}
{"n": 15, "mod": 4096, "split": 2749, "count": 8268723, "filtered": 8266914, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 251.766}
{"n": 15, "mod": 4096, "split": 2750, "count": 6310183, "filtered": 6308593, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.859}
{"n": 15, "mod": 4096, "split": 2751, "count": 9776271, "filtered": 9773462, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 300.421}
{"n": 15, "mod": 4096, "split": 2752, "count": 9356399, "filtered": 9354505, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 276.344}
{"n": 15, "mod": 4096, "split": 2753, "count": 7455187, "filtered": 7453645, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 221.938}
{"n": 15, "mod": 4096, "split": 2754, "count": 9140251, "filtered": 9136798, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 276.062}
{"n": 15, "mod": 4096, "split": 2755, "count": 8430827, "filtered": 8429331, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 252.391}
{"n": 15, "mod": 4096, "split": 2756, "count": 10781219, "filtered": 10778905, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 320.593}
{"n": 15, "mod": 4096, "split": 2757, "count": 9987622, "filtered": 9985467, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 297.531}
{"n": 15, "mod": 4096, "split": 2758, "count": 8298272, "filtered": 8295666, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 251.093}
{"n": 15, "mod": 4096, "split": 2759, "count": 7252794, "filtered": 7250460, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 213.828}
{"n": 15, "mod": 4096, "split": 2760, "count": 8822486, "filtered": 8821535, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 253.64}
{"n": 15, "mod": 4096, "split": 2761, "count": 7982560, "filtered": 7979656, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 240.313}
{"n": 15, "mod": 4096, "split": 2762, "count": 6637437, "filtered": 6634818, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.532}
{"n": 15, "mod": 4096, "split": 2763, "count": 5103064, "filtered": 5102091, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.657}
{"n": 15, "mod": 4096, "split": 2764, "count": 5044894, "filtered": 5043410, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.86}
{"n": 15, "mod": 4096, "split": 2765, "count": 4737580, "filtered": 4736896, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.063}
{"n": 15, "mod": 4096, "split": 2766, "count": 5586716, "filtered": 5585595, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.985}
{"n": 15, "mod": 4096, "split": 2767, "count": 6605230, "filtered": 6603993, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.203}
{"n": 15, "mod": 4096, "split": 2768, "count": 4266553, "filtered": 4265700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.359}
{"n": 15, "mod": 4096, "split": 2769, "count": 5082845, "filtered": 5081547, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.906}
{"n": 15, "mod": 4096, "split": 2770, "count": 4578857, "filtered": 4578405, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.094}
{"n": 15, "mod": 4096, "split": 2771, "count": 5147613, "filtered": 5146810, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.546}
{"n": 15, "mod": 4096, "split": 2772, "count": 5549621, "filtered": 5548674, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.906}
{"n": 15, "mod": 4096, "split": 2773, "count": 5446081, "filtered": 5445449, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.0}
{"n": 15, "mod": 4096, "split": 2774, "count": 4470357, "filtered": 4468200, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.094}
{"n": 15, "mod": 4096, "split": 2775, "count": 5477048, "filtered": 5476486, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.5}
{"n": 15, "mod": 4096, "split": 2776, "count": 4862614, "filtered": 4861891, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.282}
{"n": 15, "mod": 4096, "split": 2777, "count": 4986404, "filtered": 4985625, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.719}
{"n": 15, "mod": 4096, "split": 2778, "count": 6705238, "filtered": 6704274, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 194.343}
{"n": 15, "mod": 4096, "split": 2779, "count": 6130640, "filtered": 6129214, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.938}
{"n": 15, "mod": 4096, "split": 2780, "count": 5767857, "filtered": 5767095, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.594}
{"n": 15, "mod": 4096, "split": 2781, "count": 6698595, "filtered": 6697137, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.766}
{"n": 15, "mod": 4096, "split": 2782, "count": 4493548, "filtered": 4492679, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.25}
{"n": 15, "mod": 4096, "split": 2783, "count": 6971420, "filtered": 6969903, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.375}
{"n": 15, "mod": 4096, "split": 2784, "count": 4743620, "filtered": 4742414, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.312}
{"n": 15, "mod": 4096, "split": 2785, "count": 4599751, "filtered": 4598094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.188}
{"n": 15, "mod": 4096, "split": 2786, "count": 6014014, "filtered": 6013008, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.719}
{"n": 15, "mod": 4096, "split": 2787, "count": 5669174, "filtered": 5667427, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.25}
{"n": 15, "mod": 4096, "split": 2788, "count": 6854920, "filtered": 6853631, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.813}
{"n": 15, "mod": 4096, "split": 2789, "count": 5767821, "filtered": 5766533, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.063}
{"n": 15, "mod": 4096, "split": 2790, "count": 5671907, "filtered": 5670780, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.078}
{"n": 15, "mod": 4096, "split": 2791, "count": 6289747, "filtered": 6288748, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.984}
{"n": 15, "mod": 4096, "split": 2792, "count": 5042743, "filtered": 5042018, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.875}
{"n": 15, "mod": 4096, "split": 2793, "count": 5682446, "filtered": 5681942, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.094}
{"n": 15, "mod": 4096, "split": 2794, "count": 5635245, "filtered": 5633795, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.468}
{"n": 15, "mod": 4096, "split": 2795, "count": 5396802, "filtered": 5395323, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.047}
{"n": 15, "mod": 4096, "split": 2796, "count": 5049571, "filtered": 5047418, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.312}
{"n": 15, "mod": 4096, "split": 2797, "count": 4110835, "filtered": 4109163, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.609}
{"n": 15, "mod": 4096, "split": 2798, "count": 6975860, "filtered": 6973954, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.031}
{"n": 15, "mod": 4096, "split": 2799, "count": 6599665, "filtered": 6598456, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.563}
{"n": 15, "mod": 4096, "split": 2800, "count": 6946152, "filtered": 6944031, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 203.109}
{"n": 15, "mod": 4096, "split": 2801, "count": 6736579, "filtered": 6735345, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.11}
{"n": 15, "mod": 4096, "split": 2802, "count": 5665533, "filtered": 5664550, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.203}
{"n": 15, "mod": 4096, "split": 2803, "count": 6111492, "filtered": 6109898, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.266}
{"n": 15, "mod": 4096, "split": 2804, "count": 6542990, "filtered": 6541797, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.906}
{"n": 15, "mod": 4096, "split": 2805, "count": 6661780, "filtered": 6660315, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.719}
{"n": 15, "mod": 4096, "split": 2806, "count": 5048170, "filtered": 5046470, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.375}
{"n": 15, "mod": 4096, "split": 2807, "count": 4035261, "filtered": 4034316, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.25}
{"n": 15, "mod": 4096, "split": 2808, "count": 4673647, "filtered": 4672652, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.469}
{"n": 15, "mod": 4096, "split": 2809, "count": 4618137, "filtered": 4617369, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.0}
{"n": 15, "mod": 4096, "split": 2810, "count": 6716133, "filtered": 6714221, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.062}
{"n": 15, "mod": 4096, "split": 2811, "count": 7296667, "filtered": 7295448, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 215.0}
{"n": 15, "mod": 4096, "split": 2812, "count": 6853340, "filtered": 6852424, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.516}
{"n": 15, "mod": 4096, "split": 2813, "count": 8460971, "filtered": 8459156, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 243.5}
{"n": 15, "mod": 4096, "split": 2814, "count": 5003755, "filtered": 5002345, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.969}
{"n": 15, "mod": 4096, "split": 2815, "count": 7077706, "filtered": 7076845, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.547}
{"n": 15, "mod": 4096, "split": 2816, "count": 7711328, "filtered": 7710377, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 217.937}
{"n": 15, "mod": 4096, "split": 2817, "count": 5820131, "filtered": 5818730, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.172}
{"n": 15, "mod": 4096, "split": 2818, "count": 6982669, "filtered": 6981758, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.031}
{"n": 15, "mod": 4096, "split": 2819, "count": 5763611, "filtered": 5762522, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.547}
{"n": 15, "mod": 4096, "split": 2820, "count": 5843669, "filtered": 5842719, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.422}
{"n": 15, "mod": 4096, "split": 2821, "count": 6445358, "filtered": 6444188, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.968}
{"n": 15, "mod": 4096, "split": 2822, "count": 6504545, "filtered": 6503132, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.531}
{"n": 15, "mod": 4096, "split": 2823, "count": 7126092, "filtered": 7124040, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 211.765}
{"n": 15, "mod": 4096, "split": 2824, "count": 5167663, "filtered": 5166024, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.031}
{"n": 15, "mod": 4096, "split": 2825, "count": 6628202, "filtered": 6627321, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.093}
{"n": 15, "mod": 4096, "split": 2826, "count": 4641474, "filtered": 4640158, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.437}
{"n": 15, "mod": 4096, "split": 2827, "count": 4415207, "filtered": 4414290, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.828}
{"n": 15, "mod": 4096, "split": 2828, "count": 4414021, "filtered": 4413223, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.453}
{"n": 15, "mod": 4096, "split": 2829, "count": 4976092, "filtered": 4975095, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.328}
{"n": 15, "mod": 4096, "split": 2830, "count": 4705552, "filtered": 4704642, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.515}
{"n": 15, "mod": 4096, "split": 2831, "count": 4877410, "filtered": 4876456, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.093}
{"n": 15, "mod": 4096, "split": 2832, "count": 5084195, "filtered": 5083140, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.047}
{"n": 15, "mod": 4096, "split": 2833, "count": 4847860, "filtered": 4846379, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.39}
{"n": 15, "mod": 4096, "split": 2834, "count": 5658718, "filtered": 5657618, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.14}
{"n": 15, "mod": 4096, "split": 2835, "count": 5347695, "filtered": 5346616, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.281}
{"n": 15, "mod": 4096, "split": 2836, "count": 6107749, "filtered": 6106620, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.328}
{"n": 15, "mod": 4096, "split": 2837, "count": 5429795, "filtered": 5428955, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.312}
{"n": 15, "mod": 4096, "split": 2838, "count": 5506683, "filtered": 5505477, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.078}
{"n": 15, "mod": 4096, "split": 2839, "count": 4908463, "filtered": 4907211, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.531}
{"n": 15, "mod": 4096, "split": 2840, "count": 4997700, "filtered": 4996282, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.828}
{"n": 15, "mod": 4096, "split": 2841, "count": 3215054, "filtered": 3213625, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.953}
{"n": 15, "mod": 4096, "split": 2842, "count": 3895533, "filtered": 3894578, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.953}
{"n": 15, "mod": 4096, "split": 2843, "count": 5414928, "filtered": 5413857, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.047}
{"n": 15, "mod": 4096, "split": 2844, "count": 5983893, "filtered": 5982314, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.422}
{"n": 15, "mod": 4096, "split": 2845, "count": 5167713, "filtered": 5166395, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.453}
{"n": 15, "mod": 4096, "split": 2846, "count": 4804942, "filtered": 4803533, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.156}
{"n": 15, "mod": 4096, "split": 2847, "count": 4259703, "filtered": 4258571, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.735}
{"n": 15, "mod": 4096, "split": 2848, "count": 4791263, "filtered": 4790525, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.485}
{"n": 15, "mod": 4096, "split": 2849, "count": 4763260, "filtered": 4761711, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.297}
{"n": 15, "mod": 4096, "split": 2850, "count": 3039541, "filtered": 3038494, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 92.657}
{"n": 15, "mod": 4096, "split": 2851, "count": 4441264, "filtered": 4439720, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.765}
{"n": 15, "mod": 4096, "split": 2852, "count": 4669049, "filtered": 4667385, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.937}
{"n": 15, "mod": 4096, "split": 2853, "count": 4927198, "filtered": 4925966, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.234}
{"n": 15, "mod": 4096, "split": 2854, "count": 5205034, "filtered": 5203508, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.407}
{"n": 15, "mod": 4096, "split": 2855, "count": 4563059, "filtered": 4561093, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.25}
{"n": 15, "mod": 4096, "split": 2856, "count": 4737946, "filtered": 4736666, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.485}
{"n": 15, "mod": 4096, "split": 2857, "count": 4080814, "filtered": 4079252, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.484}
{"n": 15, "mod": 4096, "split": 2858, "count": 5604941, "filtered": 5603434, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.985}
{"n": 15, "mod": 4096, "split": 2859, "count": 4783674, "filtered": 4782557, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.875}
{"n": 15, "mod": 4096, "split": 2860, "count": 5276675, "filtered": 5274640, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.265}
{"n": 15, "mod": 4096, "split": 2861, "count": 6867688, "filtered": 6865796, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 196.141}
{"n": 15, "mod": 4096, "split": 2862, "count": 6649385, "filtered": 6647770, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.453}
{"n": 15, "mod": 4096, "split": 2863, "count": 5507600, "filtered": 5506561, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.829}
{"n": 15, "mod": 4096, "split": 2864, "count": 4072806, "filtered": 4072127, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.422}
{"n": 15, "mod": 4096, "split": 2865, "count": 5033742, "filtered": 5032128, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.485}
{"n": 15, "mod": 4096, "split": 2866, "count": 4662122, "filtered": 4660462, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.562}
{"n": 15, "mod": 4096, "split": 2867, "count": 4203769, "filtered": 4202760, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.656}
{"n": 15, "mod": 4096, "split": 2868, "count": 3570476, "filtered": 3569575, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.89}
{"n": 15, "mod": 4096, "split": 2869, "count": 3763477, "filtered": 3762392, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.391}
{"n": 15, "mod": 4096, "split": 2870, "count": 5082361, "filtered": 5080931, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.906}
{"n": 15, "mod": 4096, "split": 2871, "count": 4932717, "filtered": 4931527, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.422}
{"n": 15, "mod": 4096, "split": 2872, "count": 4083596, "filtered": 4081693, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.047}
{"n": 15, "mod": 4096, "split": 2873, "count": 5622665, "filtered": 5621425, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.125}
{"n": 15, "mod": 4096, "split": 2874, "count": 6022404, "filtered": 6021657, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.297}
{"n": 15, "mod": 4096, "split": 2875, "count": 4084375, "filtered": 4083506, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.469}
{"n": 15, "mod": 4096, "split": 2876, "count": 3743221, "filtered": 3742273, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 95.297}
{"n": 15, "mod": 4096, "split": 2877, "count": 4188246, "filtered": 4187149, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.547}
{"n": 15, "mod": 4096, "split": 2878, "count": 4594144, "filtered": 4592821, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.047}
{"n": 15, "mod": 4096, "split": 2879, "count": 4188558, "filtered": 4187127, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.344}
{"n": 15, "mod": 4096, "split": 2880, "count": 6166500, "filtered": 6164954, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.89}
{"n": 15, "mod": 4096, "split": 2881, "count": 4132978, "filtered": 4131945, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.329}
{"n": 15, "mod": 4096, "split": 2882, "count": 5878903, "filtered": 5877071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.437}
{"n": 15, "mod": 4096, "split": 2883, "count": 4956133, "filtered": 4955064, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.672}
{"n": 15, "mod": 4096, "split": 2884, "count": 6224244, "filtered": 6222784, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.14}
{"n": 15, "mod": 4096, "split": 2885, "count": 7755406, "filtered": 7753997, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.156}
{"n": 15, "mod": 4096, "split": 2886, "count": 6017631, "filtered": 6016545, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.375}
{"n": 15, "mod": 4096, "split": 2887, "count": 4935198, "filtered": 4934495, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.172}
{"n": 15, "mod": 4096, "split": 2888, "count": 5053318, "filtered": 5052235, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.094}
{"n": 15, "mod": 4096, "split": 2889, "count": 6679171, "filtered": 6677541, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.047}
{"n": 15, "mod": 4096, "split": 2890, "count": 6693173, "filtered": 6692013, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.484}
{"n": 15, "mod": 4096, "split": 2891, "count": 6048785, "filtered": 6047829, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.406}
{"n": 15, "mod": 4096, "split": 2892, "count": 6213125, "filtered": 6211369, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.734}
{"n": 15, "mod": 4096, "split": 2893, "count": 5270976, "filtered": 5269426, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.25}
{"n": 15, "mod": 4096, "split": 2894, "count": 5129830, "filtered": 5128858, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.672}
{"n": 15, "mod": 4096, "split": 2895, "count": 3807653, "filtered": 3806717, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 94.578}
{"n": 15, "mod": 4096, "split": 2896, "count": 4428374, "filtered": 4427086, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.672}
{"n": 15, "mod": 4096, "split": 2897, "count": 5808145, "filtered": 5807264, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.109}
{"n": 15, "mod": 4096, "split": 2898, "count": 4893110, "filtered": 4891753, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.672}
{"n": 15, "mod": 4096, "split": 2899, "count": 5755405, "filtered": 5754636, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.844}
{"n": 15, "mod": 4096, "split": 2900, "count": 5069858, "filtered": 5067771, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.89}
{"n": 15, "mod": 4096, "split": 2901, "count": 5205549, "filtered": 5204699, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.438}
{"n": 15, "mod": 4096, "split": 2902, "count": 6123068, "filtered": 6122056, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.875}
{"n": 15, "mod": 4096, "split": 2903, "count": 5690082, "filtered": 5688750, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.172}
{"n": 15, "mod": 4096, "split": 2904, "count": 5903373, "filtered": 5902111, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.922}
{"n": 15, "mod": 4096, "split": 2905, "count": 5484447, "filtered": 5482607, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.969}
{"n": 15, "mod": 4096, "split": 2906, "count": 5541824, "filtered": 5540343, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.985}
{"n": 15, "mod": 4096, "split": 2907, "count": 6512783, "filtered": 6510854, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.063}
{"n": 15, "mod": 4096, "split": 2908, "count": 6330464, "filtered": 6327957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.593}
{"n": 15, "mod": 4096, "split": 2909, "count": 8833489, "filtered": 8830020, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 278.515}
{"n": 15, "mod": 4096, "split": 2910, "count": 6919829, "filtered": 6917386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 220.5}
{"n": 15, "mod": 4096, "split": 2911, "count": 7169328, "filtered": 7167143, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 226.875}
{"n": 15, "mod": 4096, "split": 2912, "count": 5769883, "filtered": 5766855, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.625}
{"n": 15, "mod": 4096, "split": 2913, "count": 4866786, "filtered": 4865666, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.172}
{"n": 15, "mod": 4096, "split": 2914, "count": 6968230, "filtered": 6966499, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 217.75}
{"n": 15, "mod": 4096, "split": 2915, "count": 4705327, "filtered": 4704236, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.875}
{"n": 15, "mod": 4096, "split": 2916, "count": 6171353, "filtered": 6170308, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.844}
{"n": 15, "mod": 4096, "split": 2917, "count": 6044723, "filtered": 6040947, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 204.969}
{"n": 15, "mod": 4096, "split": 2918, "count": 7269806, "filtered": 7267409, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 231.812}
{"n": 15, "mod": 4096, "split": 2919, "count": 4141666, "filtered": 4139981, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.453}
{"n": 15, "mod": 4096, "split": 2920, "count": 4451047, "filtered": 4450614, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.484}
{"n": 15, "mod": 4096, "split": 2921, "count": 6527737, "filtered": 6526340, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.0}
{"n": 15, "mod": 4096, "split": 2922, "count": 4741626, "filtered": 4740469, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.812}
{"n": 15, "mod": 4096, "split": 2923, "count": 5432875, "filtered": 5431039, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.453}
{"n": 15, "mod": 4096, "split": 2924, "count": 5647658, "filtered": 5647003, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.141}
{"n": 15, "mod": 4096, "split": 2925, "count": 4253023, "filtered": 4252102, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.203}
{"n": 15, "mod": 4096, "split": 2926, "count": 5582978, "filtered": 5581677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.922}
{"n": 15, "mod": 4096, "split": 2927, "count": 5964296, "filtered": 5962990, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.032}
{"n": 15, "mod": 4096, "split": 2928, "count": 5530257, "filtered": 5528634, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.032}
{"n": 15, "mod": 4096, "split": 2929, "count": 6016808, "filtered": 6014347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.593}
{"n": 15, "mod": 4096, "split": 2930, "count": 4025371, "filtered": 4023851, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.329}
{"n": 15, "mod": 4096, "split": 2931, "count": 5790490, "filtered": 5789139, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.797}
{"n": 15, "mod": 4096, "split": 2932, "count": 4739886, "filtered": 4736968, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.031}
{"n": 15, "mod": 4096, "split": 2933, "count": 6288961, "filtered": 6285553, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.188}
{"n": 15, "mod": 4096, "split": 2934, "count": 5365173, "filtered": 5363296, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.359}
{"n": 15, "mod": 4096, "split": 2935, "count": 6416477, "filtered": 6415708, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.484}
{"n": 15, "mod": 4096, "split": 2936, "count": 4290615, "filtered": 4289638, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.906}
{"n": 15, "mod": 4096, "split": 2937, "count": 4474901, "filtered": 4474022, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.968}
{"n": 15, "mod": 4096, "split": 2938, "count": 5324653, "filtered": 5323976, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.594}
{"n": 15, "mod": 4096, "split": 2939, "count": 5919591, "filtered": 5918390, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.891}
{"n": 15, "mod": 4096, "split": 2940, "count": 5643586, "filtered": 5642039, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.625}
{"n": 15, "mod": 4096, "split": 2941, "count": 5127930, "filtered": 5127322, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.547}
{"n": 15, "mod": 4096, "split": 2942, "count": 5699685, "filtered": 5697856, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.204}
{"n": 15, "mod": 4096, "split": 2943, "count": 4824303, "filtered": 4823520, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.172}
{"n": 15, "mod": 4096, "split": 2944, "count": 5544009, "filtered": 5543471, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.515}
{"n": 15, "mod": 4096, "split": 2945, "count": 6084054, "filtered": 6083258, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.609}
{"n": 15, "mod": 4096, "split": 2946, "count": 5382152, "filtered": 5381238, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.984}
{"n": 15, "mod": 4096, "split": 2947, "count": 5128544, "filtered": 5128100, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.265}
{"n": 15, "mod": 4096, "split": 2948, "count": 5173285, "filtered": 5172569, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.844}
{"n": 15, "mod": 4096, "split": 2949, "count": 5985973, "filtered": 5985182, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.734}
{"n": 15, "mod": 4096, "split": 2950, "count": 5110138, "filtered": 5109441, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.781}
{"n": 15, "mod": 4096, "split": 2951, "count": 7118824, "filtered": 7118377, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.672}
{"n": 15, "mod": 4096, "split": 2952, "count": 5459940, "filtered": 5459336, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.907}
{"n": 15, "mod": 4096, "split": 2953, "count": 6010651, "filtered": 6010316, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.266}
{"n": 15, "mod": 4096, "split": 2954, "count": 4434760, "filtered": 4433664, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.875}
{"n": 15, "mod": 4096, "split": 2955, "count": 4581127, "filtered": 4580131, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.016}
{"n": 15, "mod": 4096, "split": 2956, "count": 3188840, "filtered": 3188582, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 95.078}
{"n": 15, "mod": 4096, "split": 2957, "count": 4627539, "filtered": 4626860, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.438}
{"n": 15, "mod": 4096, "split": 2958, "count": 5446980, "filtered": 5445833, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.063}
{"n": 15, "mod": 4096, "split": 2959, "count": 3551308, "filtered": 3550469, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.39}
{"n": 15, "mod": 4096, "split": 2960, "count": 3481899, "filtered": 3481227, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.219}
{"n": 15, "mod": 4096, "split": 2961, "count": 4075149, "filtered": 4074537, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.359}
{"n": 15, "mod": 4096, "split": 2962, "count": 6569829, "filtered": 6567425, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.141}
{"n": 15, "mod": 4096, "split": 2963, "count": 4142844, "filtered": 4141946, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.438}
{"n": 15, "mod": 4096, "split": 2964, "count": 3514020, "filtered": 3513154, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.032}
{"n": 15, "mod": 4096, "split": 2965, "count": 4543228, "filtered": 4542083, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.016}
{"n": 15, "mod": 4096, "split": 2966, "count": 4755137, "filtered": 4754043, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.0}
{"n": 15, "mod": 4096, "split": 2967, "count": 4356588, "filtered": 4355500, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.516}
{"n": 15, "mod": 4096, "split": 2968, "count": 4978512, "filtered": 4976803, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.875}
{"n": 15, "mod": 4096, "split": 2969, "count": 6356663, "filtered": 6353943, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.0}
{"n": 15, "mod": 4096, "split": 2970, "count": 5880596, "filtered": 5879255, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.469}
{"n": 15, "mod": 4096, "split": 2971, "count": 5417916, "filtered": 5417208, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.703}
{"n": 15, "mod": 4096, "split": 2972, "count": 6023408, "filtered": 6022257, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.75}
{"n": 15, "mod": 4096, "split": 2973, "count": 5578616, "filtered": 5577275, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.859}
{"n": 15, "mod": 4096, "split": 2974, "count": 2924719, "filtered": 2922766, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 72.984}
{"n": 15, "mod": 4096, "split": 2975, "count": 4421126, "filtered": 4419629, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.875}
{"n": 15, "mod": 4096, "split": 2976, "count": 6011577, "filtered": 6009282, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.578}
{"n": 15, "mod": 4096, "split": 2977, "count": 4707958, "filtered": 4705980, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.969}
{"n": 15, "mod": 4096, "split": 2978, "count": 5840249, "filtered": 5839755, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.578}
{"n": 15, "mod": 4096, "split": 2979, "count": 5645701, "filtered": 5644798, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.688}
{"n": 15, "mod": 4096, "split": 2980, "count": 5418719, "filtered": 5417701, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.391}
{"n": 15, "mod": 4096, "split": 2981, "count": 4628911, "filtered": 4627759, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.032}
{"n": 15, "mod": 4096, "split": 2982, "count": 3400567, "filtered": 3399327, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.937}
{"n": 15, "mod": 4096, "split": 2983, "count": 6162604, "filtered": 6161534, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.766}
{"n": 15, "mod": 4096, "split": 2984, "count": 5448028, "filtered": 5447250, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.093}
{"n": 15, "mod": 4096, "split": 2985, "count": 7268468, "filtered": 7267195, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.422}
{"n": 15, "mod": 4096, "split": 2986, "count": 4517121, "filtered": 4516515, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.828}
{"n": 15, "mod": 4096, "split": 2987, "count": 4182187, "filtered": 4181137, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 92.672}
{"n": 15, "mod": 4096, "split": 2988, "count": 3781925, "filtered": 3780985, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 84.047}
{"n": 15, "mod": 4096, "split": 2989, "count": 6137840, "filtered": 6134993, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.766}
{"n": 15, "mod": 4096, "split": 2990, "count": 6499380, "filtered": 6497494, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.468}
{"n": 15, "mod": 4096, "split": 2991, "count": 5787950, "filtered": 5786368, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.734}
{"n": 15, "mod": 4096, "split": 2992, "count": 4093634, "filtered": 4093099, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 89.0}
{"n": 15, "mod": 4096, "split": 2993, "count": 3942039, "filtered": 3941364, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 84.469}
{"n": 15, "mod": 4096, "split": 2994, "count": 2802065, "filtered": 2801630, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 61.079}
{"n": 15, "mod": 4096, "split": 2995, "count": 4316753, "filtered": 4315654, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.359}
{"n": 15, "mod": 4096, "split": 2996, "count": 4083023, "filtered": 4082038, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 89.469}
{"n": 15, "mod": 4096, "split": 2997, "count": 6020660, "filtered": 6020351, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.937}
{"n": 15, "mod": 4096, "split": 2998, "count": 4227670, "filtered": 4226915, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.781}
{"n": 15, "mod": 4096, "split": 2999, "count": 6015073, "filtered": 6014794, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.609}
{"n": 15, "mod": 4096, "split": 3000, "count": 4594447, "filtered": 4592931, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.813}
{"n": 15, "mod": 4096, "split": 3001, "count": 4210897, "filtered": 4210320, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.687}
{"n": 15, "mod": 4096, "split": 3002, "count": 4548060, "filtered": 4547386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.141}
{"n": 15, "mod": 4096, "split": 3003, "count": 5631806, "filtered": 5628963, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.125}
{"n": 15, "mod": 4096, "split": 3004, "count": 6067541, "filtered": 6066197, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.219}
{"n": 15, "mod": 4096, "split": 3005, "count": 5114202, "filtered": 5112397, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.469}
{"n": 15, "mod": 4096, "split": 3006, "count": 5800630, "filtered": 5799350, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.656}
{"n": 15, "mod": 4096, "split": 3007, "count": 5256068, "filtered": 5254522, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.094}
{"n": 15, "mod": 4096, "split": 3008, "count": 5616723, "filtered": 5615820, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.812}
{"n": 15, "mod": 4096, "split": 3009, "count": 4702880, "filtered": 4702404, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.671}
{"n": 15, "mod": 4096, "split": 3010, "count": 4141267, "filtered": 4140560, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 92.047}
{"n": 15, "mod": 4096, "split": 3011, "count": 5583962, "filtered": 5582644, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.109}
{"n": 15, "mod": 4096, "split": 3012, "count": 4868386, "filtered": 4867905, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.75}
{"n": 15, "mod": 4096, "split": 3013, "count": 4112809, "filtered": 4112067, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.047}
{"n": 15, "mod": 4096, "split": 3014, "count": 3553488, "filtered": 3552707, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 78.953}
{"n": 15, "mod": 4096, "split": 3015, "count": 5487646, "filtered": 5486004, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.203}
{"n": 15, "mod": 4096, "split": 3016, "count": 4199275, "filtered": 4198589, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 92.484}
{"n": 15, "mod": 4096, "split": 3017, "count": 3638230, "filtered": 3637109, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.407}
{"n": 15, "mod": 4096, "split": 3018, "count": 4814566, "filtered": 4813741, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.859}
{"n": 15, "mod": 4096, "split": 3019, "count": 5982560, "filtered": 5981932, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.125}
{"n": 15, "mod": 4096, "split": 3020, "count": 4699107, "filtered": 4696950, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.453}
{"n": 15, "mod": 4096, "split": 3021, "count": 4635901, "filtered": 4634446, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.282}
{"n": 15, "mod": 4096, "split": 3022, "count": 3957676, "filtered": 3957022, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 88.093}
{"n": 15, "mod": 4096, "split": 3023, "count": 4536381, "filtered": 4534879, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.704}
{"n": 15, "mod": 4096, "split": 3024, "count": 3904694, "filtered": 3903678, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 85.5}
{"n": 15, "mod": 4096, "split": 3025, "count": 3409895, "filtered": 3408379, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.984}
{"n": 15, "mod": 4096, "split": 3026, "count": 3971041, "filtered": 3970249, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 86.907}
{"n": 15, "mod": 4096, "split": 3027, "count": 5805819, "filtered": 5805017, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.0}
{"n": 15, "mod": 4096, "split": 3028, "count": 4709929, "filtered": 4708896, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.156}
{"n": 15, "mod": 4096, "split": 3029, "count": 5422177, "filtered": 5421199, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.125}
{"n": 15, "mod": 4096, "split": 3030, "count": 3983230, "filtered": 3982716, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 86.094}
{"n": 15, "mod": 4096, "split": 3031, "count": 5602375, "filtered": 5601801, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.625}
{"n": 15, "mod": 4096, "split": 3032, "count": 3951694, "filtered": 3950841, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 88.609}
{"n": 15, "mod": 4096, "split": 3033, "count": 3790500, "filtered": 3789836, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 82.859}
{"n": 15, "mod": 4096, "split": 3034, "count": 5896027, "filtered": 5895070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.781}
{"n": 15, "mod": 4096, "split": 3035, "count": 5437861, "filtered": 5434651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.079}
{"n": 15, "mod": 4096, "split": 3036, "count": 4979261, "filtered": 4977847, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.812}
{"n": 15, "mod": 4096, "split": 3037, "count": 4791963, "filtered": 4790280, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.422}
{"n": 15, "mod": 4096, "split": 3038, "count": 9447767, "filtered": 9445327, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 224.922}
{"n": 15, "mod": 4096, "split": 3039, "count": 4175294, "filtered": 4173278, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.406}
{"n": 15, "mod": 4096, "split": 3040, "count": 3809377, "filtered": 3808949, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.422}
{"n": 15, "mod": 4096, "split": 3041, "count": 3977476, "filtered": 3976740, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 87.218}
{"n": 15, "mod": 4096, "split": 3042, "count": 5867477, "filtered": 5865997, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.375}
{"n": 15, "mod": 4096, "split": 3043, "count": 4744224, "filtered": 4743852, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 101.062}
{"n": 15, "mod": 4096, "split": 3044, "count": 5959331, "filtered": 5958465, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.75}
{"n": 15, "mod": 4096, "split": 3045, "count": 4505308, "filtered": 4503525, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.438}
{"n": 15, "mod": 4096, "split": 3046, "count": 4400272, "filtered": 4399090, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.703}
{"n": 15, "mod": 4096, "split": 3047, "count": 4542656, "filtered": 4541659, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 101.344}
{"n": 15, "mod": 4096, "split": 3048, "count": 4291003, "filtered": 4289729, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.782}
{"n": 15, "mod": 4096, "split": 3049, "count": 4057273, "filtered": 4056081, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 92.766}
{"n": 15, "mod": 4096, "split": 3050, "count": 5391253, "filtered": 5390427, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.766}
{"n": 15, "mod": 4096, "split": 3051, "count": 3837093, "filtered": 3835792, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 88.437}
{"n": 15, "mod": 4096, "split": 3052, "count": 4988244, "filtered": 4986141, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.86}
{"n": 15, "mod": 4096, "split": 3053, "count": 4932644, "filtered": 4931283, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.813}
{"n": 15, "mod": 4096, "split": 3054, "count": 6477080, "filtered": 6475802, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.593}
{"n": 15, "mod": 4096, "split": 3055, "count": 5256038, "filtered": 5255139, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.844}
{"n": 15, "mod": 4096, "split": 3056, "count": 6964608, "filtered": 6963427, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.422}
{"n": 15, "mod": 4096, "split": 3057, "count": 4493774, "filtered": 4492396, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.969}
{"n": 15, "mod": 4096, "split": 3058, "count": 4433478, "filtered": 4430955, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.578}
{"n": 15, "mod": 4096, "split": 3059, "count": 5169007, "filtered": 5166933, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.531}
{"n": 15, "mod": 4096, "split": 3060, "count": 6498350, "filtered": 6496875, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.797}
{"n": 15, "mod": 4096, "split": 3061, "count": 5981506, "filtered": 5979744, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.359}
{"n": 15, "mod": 4096, "split": 3062, "count": 5116545, "filtered": 5115011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.016}
{"n": 15, "mod": 4096, "split": 3063, "count": 5581232, "filtered": 5579588, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.938}
{"n": 15, "mod": 4096, "split": 3064, "count": 5911135, "filtered": 5910055, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.031}
{"n": 15, "mod": 4096, "split": 3065, "count": 4527897, "filtered": 4527334, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.297}
{"n": 15, "mod": 4096, "split": 3066, "count": 6459772, "filtered": 6458957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.219}
{"n": 15, "mod": 4096, "split": 3067, "count": 4759763, "filtered": 4758058, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.61}
{"n": 15, "mod": 4096, "split": 3068, "count": 4099624, "filtered": 4098150, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.281}
{"n": 15, "mod": 4096, "split": 3069, "count": 5654542, "filtered": 5653379, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.234}
{"n": 15, "mod": 4096, "split": 3070, "count": 5138401, "filtered": 5135530, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.078}
{"n": 15, "mod": 4096, "split": 3071, "count": 4888828, "filtered": 4887282, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.734}
{"n": 15, "mod": 4096, "split": 3072, "count": 3916742, "filtered": 3915624, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.703}
{"n": 15, "mod": 4096, "split": 3073, "count": 6316577, "filtered": 6315582, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.078}
{"n": 15, "mod": 4096, "split": 3074, "count": 5814700, "filtered": 5813349, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.047}
{"n": 15, "mod": 4096, "split": 3075, "count": 7982874, "filtered": 7980052, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.218}
{"n": 15, "mod": 4096, "split": 3076, "count": 5771407, "filtered": 5770476, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.937}
{"n": 15, "mod": 4096, "split": 3077, "count": 4700290, "filtered": 4698824, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.172}
{"n": 15, "mod": 4096, "split": 3078, "count": 5253203, "filtered": 5252284, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.062}
{"n": 15, "mod": 4096, "split": 3079, "count": 6120834, "filtered": 6119352, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.062}
{"n": 15, "mod": 4096, "split": 3080, "count": 4855424, "filtered": 4853715, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.421}
{"n": 15, "mod": 4096, "split": 3081, "count": 4249100, "filtered": 4246795, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.453}
{"n": 15, "mod": 4096, "split": 3082, "count": 4535895, "filtered": 4534165, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.844}
{"n": 15, "mod": 4096, "split": 3083, "count": 4565514, "filtered": 4563651, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.984}
{"n": 15, "mod": 4096, "split": 3084, "count": 3857392, "filtered": 3856355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.391}
{"n": 15, "mod": 4096, "split": 3085, "count": 5391882, "filtered": 5390280, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.141}
{"n": 15, "mod": 4096, "split": 3086, "count": 5459933, "filtered": 5458096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.953}
{"n": 15, "mod": 4096, "split": 3087, "count": 3684746, "filtered": 3683816, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.656}
{"n": 15, "mod": 4096, "split": 3088, "count": 3924276, "filtered": 3922754, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.562}
{"n": 15, "mod": 4096, "split": 3089, "count": 4094709, "filtered": 4093386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.188}
{"n": 15, "mod": 4096, "split": 3090, "count": 3775800, "filtered": 3773996, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.266}
{"n": 15, "mod": 4096, "split": 3091, "count": 4442856, "filtered": 4441314, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.828}
{"n": 15, "mod": 4096, "split": 3092, "count": 5474785, "filtered": 5473094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.735}
{"n": 15, "mod": 4096, "split": 3093, "count": 5641382, "filtered": 5638881, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.719}
{"n": 15, "mod": 4096, "split": 3094, "count": 3947773, "filtered": 3946941, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.906}
{"n": 15, "mod": 4096, "split": 3095, "count": 4362895, "filtered": 4361731, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.11}
{"n": 15, "mod": 4096, "split": 3096, "count": 4983597, "filtered": 4981839, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.484}
{"n": 15, "mod": 4096, "split": 3097, "count": 4825609, "filtered": 4823896, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.484}
{"n": 15, "mod": 4096, "split": 3098, "count": 5557187, "filtered": 5555795, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.734}
{"n": 15, "mod": 4096, "split": 3099, "count": 4904540, "filtered": 4903996, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.672}
{"n": 15, "mod": 4096, "split": 3100, "count": 4374142, "filtered": 4373158, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.61}
{"n": 15, "mod": 4096, "split": 3101, "count": 5912490, "filtered": 5911487, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.594}
{"n": 15, "mod": 4096, "split": 3102, "count": 5637353, "filtered": 5635399, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.078}
{"n": 15, "mod": 4096, "split": 3103, "count": 5283681, "filtered": 5281753, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.563}
{"n": 15, "mod": 4096, "split": 3104, "count": 7225994, "filtered": 7223828, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.672}
{"n": 15, "mod": 4096, "split": 3105, "count": 4868619, "filtered": 4866511, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.953}
{"n": 15, "mod": 4096, "split": 3106, "count": 4723923, "filtered": 4722913, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.5}
{"n": 15, "mod": 4096, "split": 3107, "count": 5225133, "filtered": 5223442, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.5}
{"n": 15, "mod": 4096, "split": 3108, "count": 6268166, "filtered": 6267064, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.312}
{"n": 15, "mod": 4096, "split": 3109, "count": 6814497, "filtered": 6812341, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.593}
{"n": 15, "mod": 4096, "split": 3110, "count": 4865247, "filtered": 4862827, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.079}
{"n": 15, "mod": 4096, "split": 3111, "count": 6188724, "filtered": 6187423, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.984}
{"n": 15, "mod": 4096, "split": 3112, "count": 4416335, "filtered": 4415322, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.359}
{"n": 15, "mod": 4096, "split": 3113, "count": 4983405, "filtered": 4981336, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.141}
{"n": 15, "mod": 4096, "split": 3114, "count": 4940890, "filtered": 4939623, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.016}
{"n": 15, "mod": 4096, "split": 3115, "count": 4567362, "filtered": 4566617, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.938}
{"n": 15, "mod": 4096, "split": 3116, "count": 5012689, "filtered": 5011716, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.657}
{"n": 15, "mod": 4096, "split": 3117, "count": 5903101, "filtered": 5902664, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.484}
{"n": 15, "mod": 4096, "split": 3118, "count": 7781571, "filtered": 7780399, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.297}
{"n": 15, "mod": 4096, "split": 3119, "count": 5377198, "filtered": 5376288, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.875}
{"n": 15, "mod": 4096, "split": 3120, "count": 5321958, "filtered": 5320944, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.422}
{"n": 15, "mod": 4096, "split": 3121, "count": 5354805, "filtered": 5354233, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.36}
{"n": 15, "mod": 4096, "split": 3122, "count": 4738542, "filtered": 4737581, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.453}
{"n": 15, "mod": 4096, "split": 3123, "count": 3785135, "filtered": 3784128, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 86.61}
{"n": 15, "mod": 4096, "split": 3124, "count": 4019380, "filtered": 4017943, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.328}
{"n": 15, "mod": 4096, "split": 3125, "count": 4966008, "filtered": 4965138, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.14}
{"n": 15, "mod": 4096, "split": 3126, "count": 6365803, "filtered": 6364504, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.547}
{"n": 15, "mod": 4096, "split": 3127, "count": 4778050, "filtered": 4777238, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.547}
{"n": 15, "mod": 4096, "split": 3128, "count": 5088349, "filtered": 5087410, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.265}
{"n": 15, "mod": 4096, "split": 3129, "count": 5137625, "filtered": 5136033, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.953}
{"n": 15, "mod": 4096, "split": 3130, "count": 3655509, "filtered": 3654884, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 83.547}
{"n": 15, "mod": 4096, "split": 3131, "count": 5241237, "filtered": 5240497, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.844}
{"n": 15, "mod": 4096, "split": 3132, "count": 5104542, "filtered": 5103389, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.265}
{"n": 15, "mod": 4096, "split": 3133, "count": 4417107, "filtered": 4416607, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.938}
{"n": 15, "mod": 4096, "split": 3134, "count": 3881022, "filtered": 3880117, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.922}
{"n": 15, "mod": 4096, "split": 3135, "count": 3789969, "filtered": 3788702, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 87.953}
{"n": 15, "mod": 4096, "split": 3136, "count": 3683561, "filtered": 3682970, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 84.063}
{"n": 15, "mod": 4096, "split": 3137, "count": 5769221, "filtered": 5767667, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.36}
{"n": 15, "mod": 4096, "split": 3138, "count": 5071539, "filtered": 5070705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.641}
{"n": 15, "mod": 4096, "split": 3139, "count": 5826223, "filtered": 5825472, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.735}
{"n": 15, "mod": 4096, "split": 3140, "count": 5356217, "filtered": 5355357, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.453}
{"n": 15, "mod": 4096, "split": 3141, "count": 4163051, "filtered": 4162137, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.188}
{"n": 15, "mod": 4096, "split": 3142, "count": 5875281, "filtered": 5873643, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.015}
{"n": 15, "mod": 4096, "split": 3143, "count": 6359423, "filtered": 6358315, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.125}
{"n": 15, "mod": 4096, "split": 3144, "count": 5796382, "filtered": 5794658, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.968}
{"n": 15, "mod": 4096, "split": 3145, "count": 4968675, "filtered": 4967556, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.922}
{"n": 15, "mod": 4096, "split": 3146, "count": 5008033, "filtered": 5007465, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.562}
{"n": 15, "mod": 4096, "split": 3147, "count": 5812400, "filtered": 5811369, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.406}
{"n": 15, "mod": 4096, "split": 3148, "count": 5323086, "filtered": 5322242, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.578}
{"n": 15, "mod": 4096, "split": 3149, "count": 7300346, "filtered": 7297640, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.031}
{"n": 15, "mod": 4096, "split": 3150, "count": 5629136, "filtered": 5627814, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.125}
{"n": 15, "mod": 4096, "split": 3151, "count": 7680364, "filtered": 7679503, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.016}
{"n": 15, "mod": 4096, "split": 3152, "count": 5528221, "filtered": 5527550, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.312}
{"n": 15, "mod": 4096, "split": 3153, "count": 6440290, "filtered": 6439433, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.969}
{"n": 15, "mod": 4096, "split": 3154, "count": 5378172, "filtered": 5377065, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.125}
{"n": 15, "mod": 4096, "split": 3155, "count": 5662523, "filtered": 5661042, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.703}
{"n": 15, "mod": 4096, "split": 3156, "count": 5083200, "filtered": 5081762, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.703}
{"n": 15, "mod": 4096, "split": 3157, "count": 6031682, "filtered": 6029760, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.39}
{"n": 15, "mod": 4096, "split": 3158, "count": 3809327, "filtered": 3809068, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 85.844}
{"n": 15, "mod": 4096, "split": 3159, "count": 3949029, "filtered": 3947878, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.109}
{"n": 15, "mod": 4096, "split": 3160, "count": 4156672, "filtered": 4155898, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.266}
{"n": 15, "mod": 4096, "split": 3161, "count": 4764328, "filtered": 4763855, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.344}
{"n": 15, "mod": 4096, "split": 3162, "count": 4546580, "filtered": 4546238, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.718}
{"n": 15, "mod": 4096, "split": 3163, "count": 4928364, "filtered": 4927426, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.484}
{"n": 15, "mod": 4096, "split": 3164, "count": 4602162, "filtered": 4600760, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.907}
{"n": 15, "mod": 4096, "split": 3165, "count": 6123465, "filtered": 6122344, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.469}
{"n": 15, "mod": 4096, "split": 3166, "count": 5491402, "filtered": 5490127, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.594}
{"n": 15, "mod": 4096, "split": 3167, "count": 5296650, "filtered": 5295006, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.11}
{"n": 15, "mod": 4096, "split": 3168, "count": 5269929, "filtered": 5268261, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.437}
{"n": 15, "mod": 4096, "split": 3169, "count": 5556356, "filtered": 5555467, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.25}
{"n": 15, "mod": 4096, "split": 3170, "count": 5575358, "filtered": 5574264, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.343}
{"n": 15, "mod": 4096, "split": 3171, "count": 7289995, "filtered": 7288401, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.968}
{"n": 15, "mod": 4096, "split": 3172, "count": 6994684, "filtered": 6992731, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.641}
{"n": 15, "mod": 4096, "split": 3173, "count": 5449497, "filtered": 5448265, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.469}
{"n": 15, "mod": 4096, "split": 3174, "count": 7248467, "filtered": 7246719, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 197.906}
{"n": 15, "mod": 4096, "split": 3175, "count": 6395799, "filtered": 6394603, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.063}
{"n": 15, "mod": 4096, "split": 3176, "count": 6837159, "filtered": 6835845, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.187}
{"n": 15, "mod": 4096, "split": 3177, "count": 6831216, "filtered": 6829858, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.984}
{"n": 15, "mod": 4096, "split": 3178, "count": 8845803, "filtered": 8843777, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.343}
{"n": 15, "mod": 4096, "split": 3179, "count": 6631987, "filtered": 6629761, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.531}
{"n": 15, "mod": 4096, "split": 3180, "count": 5503983, "filtered": 5502837, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.484}
{"n": 15, "mod": 4096, "split": 3181, "count": 5747133, "filtered": 5746429, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.36}
{"n": 15, "mod": 4096, "split": 3182, "count": 5677219, "filtered": 5676383, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.297}
{"n": 15, "mod": 4096, "split": 3183, "count": 5076702, "filtered": 5075048, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.671}
{"n": 15, "mod": 4096, "split": 3184, "count": 5441182, "filtered": 5440304, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.656}
{"n": 15, "mod": 4096, "split": 3185, "count": 8037430, "filtered": 8036349, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.328}
{"n": 15, "mod": 4096, "split": 3186, "count": 6106581, "filtered": 6105681, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.25}
{"n": 15, "mod": 4096, "split": 3187, "count": 5101429, "filtered": 5100736, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.047}
{"n": 15, "mod": 4096, "split": 3188, "count": 5096235, "filtered": 5094869, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.922}
{"n": 15, "mod": 4096, "split": 3189, "count": 5983580, "filtered": 5982685, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.375}
{"n": 15, "mod": 4096, "split": 3190, "count": 5422788, "filtered": 5421591, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.078}
{"n": 15, "mod": 4096, "split": 3191, "count": 5775906, "filtered": 5775258, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.985}
{"n": 15, "mod": 4096, "split": 3192, "count": 6486856, "filtered": 6485932, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.829}
{"n": 15, "mod": 4096, "split": 3193, "count": 5438081, "filtered": 5436546, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.64}
{"n": 15, "mod": 4096, "split": 3194, "count": 8086813, "filtered": 8084519, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.641}
{"n": 15, "mod": 4096, "split": 3195, "count": 8008250, "filtered": 8006035, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.547}
{"n": 15, "mod": 4096, "split": 3196, "count": 6715082, "filtered": 6713104, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.125}
{"n": 15, "mod": 4096, "split": 3197, "count": 7298424, "filtered": 7297071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 189.266}
{"n": 15, "mod": 4096, "split": 3198, "count": 6655761, "filtered": 6654416, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.937}
{"n": 15, "mod": 4096, "split": 3199, "count": 7249055, "filtered": 7247531, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.906}
{"n": 15, "mod": 4096, "split": 3200, "count": 6949484, "filtered": 6948686, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.062}
{"n": 15, "mod": 4096, "split": 3201, "count": 6263871, "filtered": 6262857, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.969}
{"n": 15, "mod": 4096, "split": 3202, "count": 4858381, "filtered": 4856990, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.391}
{"n": 15, "mod": 4096, "split": 3203, "count": 6194505, "filtered": 6192864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.5}
{"n": 15, "mod": 4096, "split": 3204, "count": 5295524, "filtered": 5293505, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.86}
{"n": 15, "mod": 4096, "split": 3205, "count": 5168789, "filtered": 5166846, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.375}
{"n": 15, "mod": 4096, "split": 3206, "count": 6278330, "filtered": 6277362, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.438}
{"n": 15, "mod": 4096, "split": 3207, "count": 7391061, "filtered": 7389668, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.219}
{"n": 15, "mod": 4096, "split": 3208, "count": 4785873, "filtered": 4784094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.078}
{"n": 15, "mod": 4096, "split": 3209, "count": 3685366, "filtered": 3683117, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 88.969}
{"n": 15, "mod": 4096, "split": 3210, "count": 5013938, "filtered": 5011368, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.157}
{"n": 15, "mod": 4096, "split": 3211, "count": 4836299, "filtered": 4834451, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.719}
{"n": 15, "mod": 4096, "split": 3212, "count": 6015134, "filtered": 6013437, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.281}
{"n": 15, "mod": 4096, "split": 3213, "count": 5099623, "filtered": 5097402, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.875}
{"n": 15, "mod": 4096, "split": 3214, "count": 6092522, "filtered": 6090814, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.922}
{"n": 15, "mod": 4096, "split": 3215, "count": 5392872, "filtered": 5391415, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.296}
{"n": 15, "mod": 4096, "split": 3216, "count": 5029637, "filtered": 5028440, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.125}
{"n": 15, "mod": 4096, "split": 3217, "count": 3748491, "filtered": 3747094, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 90.812}
{"n": 15, "mod": 4096, "split": 3218, "count": 4978911, "filtered": 4977988, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.828}
{"n": 15, "mod": 4096, "split": 3219, "count": 6092084, "filtered": 6089661, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.531}
{"n": 15, "mod": 4096, "split": 3220, "count": 5122969, "filtered": 5121407, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.125}
{"n": 15, "mod": 4096, "split": 3221, "count": 3974846, "filtered": 3974071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.844}
{"n": 15, "mod": 4096, "split": 3222, "count": 4885399, "filtered": 4884220, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.172}
{"n": 15, "mod": 4096, "split": 3223, "count": 5221441, "filtered": 5219428, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.656}
{"n": 15, "mod": 4096, "split": 3224, "count": 5387818, "filtered": 5386609, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.406}
{"n": 15, "mod": 4096, "split": 3225, "count": 5276998, "filtered": 5275374, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.172}
{"n": 15, "mod": 4096, "split": 3226, "count": 4605090, "filtered": 4603182, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.172}
{"n": 15, "mod": 4096, "split": 3227, "count": 4705064, "filtered": 4703464, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.703}
{"n": 15, "mod": 4096, "split": 3228, "count": 3411308, "filtered": 3410614, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 95.094}
{"n": 15, "mod": 4096, "split": 3229, "count": 4331615, "filtered": 4330932, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.469}
{"n": 15, "mod": 4096, "split": 3230, "count": 3963748, "filtered": 3962787, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.109}
{"n": 15, "mod": 4096, "split": 3231, "count": 4031309, "filtered": 4030143, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 101.781}
{"n": 15, "mod": 4096, "split": 3232, "count": 4470148, "filtered": 4469249, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.906}
{"n": 15, "mod": 4096, "split": 3233, "count": 5320611, "filtered": 5319712, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.391}
{"n": 15, "mod": 4096, "split": 3234, "count": 6126590, "filtered": 6124842, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 188.531}
{"n": 15, "mod": 4096, "split": 3235, "count": 5088153, "filtered": 5087387, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.0}
{"n": 15, "mod": 4096, "split": 3236, "count": 4662128, "filtered": 4661104, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.0}
{"n": 15, "mod": 4096, "split": 3237, "count": 4852235, "filtered": 4851324, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.875}
{"n": 15, "mod": 4096, "split": 3238, "count": 4481477, "filtered": 4480279, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.203}
{"n": 15, "mod": 4096, "split": 3239, "count": 4828355, "filtered": 4827577, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.141}
{"n": 15, "mod": 4096, "split": 3240, "count": 4043633, "filtered": 4042703, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 101.188}
{"n": 15, "mod": 4096, "split": 3241, "count": 5377356, "filtered": 5375892, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.015}
{"n": 15, "mod": 4096, "split": 3242, "count": 4842750, "filtered": 4841844, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.781}
{"n": 15, "mod": 4096, "split": 3243, "count": 4184289, "filtered": 4182664, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.531}
{"n": 15, "mod": 4096, "split": 3244, "count": 5485017, "filtered": 5483896, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.922}
{"n": 15, "mod": 4096, "split": 3245, "count": 7013820, "filtered": 7010927, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.39}
{"n": 15, "mod": 4096, "split": 3246, "count": 6383638, "filtered": 6382225, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.906}
{"n": 15, "mod": 4096, "split": 3247, "count": 5178755, "filtered": 5177457, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.375}
{"n": 15, "mod": 4096, "split": 3248, "count": 6294452, "filtered": 6293164, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.516}
{"n": 15, "mod": 4096, "split": 3249, "count": 6197487, "filtered": 6196028, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.781}
{"n": 15, "mod": 4096, "split": 3250, "count": 5985187, "filtered": 5983534, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.859}
{"n": 15, "mod": 4096, "split": 3251, "count": 5946086, "filtered": 5945083, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.969}
{"n": 15, "mod": 4096, "split": 3252, "count": 6457253, "filtered": 6454924, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.359}
{"n": 15, "mod": 4096, "split": 3253, "count": 4819400, "filtered": 4818158, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.625}
{"n": 15, "mod": 4096, "split": 3254, "count": 6244489, "filtered": 6243287, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.844}
{"n": 15, "mod": 4096, "split": 3255, "count": 3394724, "filtered": 3392331, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 83.844}
{"n": 15, "mod": 4096, "split": 3256, "count": 4315099, "filtered": 4314093, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.891}
{"n": 15, "mod": 4096, "split": 3257, "count": 4321955, "filtered": 4320975, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.844}
{"n": 15, "mod": 4096, "split": 3258, "count": 4956457, "filtered": 4955193, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.234}
{"n": 15, "mod": 4096, "split": 3259, "count": 4709670, "filtered": 4707957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.032}
{"n": 15, "mod": 4096, "split": 3260, "count": 5050202, "filtered": 5049358, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.907}
{"n": 15, "mod": 4096, "split": 3261, "count": 5764964, "filtered": 5763605, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 169.828}
{"n": 15, "mod": 4096, "split": 3262, "count": 3862148, "filtered": 3861531, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.516}
{"n": 15, "mod": 4096, "split": 3263, "count": 5870681, "filtered": 5869911, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.859}
{"n": 15, "mod": 4096, "split": 3264, "count": 4488533, "filtered": 4487582, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.422}
{"n": 15, "mod": 4096, "split": 3265, "count": 5410021, "filtered": 5408973, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.594}
{"n": 15, "mod": 4096, "split": 3266, "count": 3530919, "filtered": 3529512, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.625}
{"n": 15, "mod": 4096, "split": 3267, "count": 3459534, "filtered": 3458737, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 80.11}
{"n": 15, "mod": 4096, "split": 3268, "count": 5072295, "filtered": 5071443, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.297}
{"n": 15, "mod": 4096, "split": 3269, "count": 5375209, "filtered": 5374285, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.141}
{"n": 15, "mod": 4096, "split": 3270, "count": 5612891, "filtered": 5611661, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.89}
{"n": 15, "mod": 4096, "split": 3271, "count": 4423343, "filtered": 4422455, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.531}
{"n": 15, "mod": 4096, "split": 3272, "count": 5380639, "filtered": 5379781, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.781}
{"n": 15, "mod": 4096, "split": 3273, "count": 5344239, "filtered": 5342721, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.609}
{"n": 15, "mod": 4096, "split": 3274, "count": 5967198, "filtered": 5966362, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.563}
{"n": 15, "mod": 4096, "split": 3275, "count": 4604349, "filtered": 4603500, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.625}
{"n": 15, "mod": 4096, "split": 3276, "count": 6665130, "filtered": 6663071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.578}
{"n": 15, "mod": 4096, "split": 3277, "count": 5354528, "filtered": 5352838, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.953}
{"n": 15, "mod": 4096, "split": 3278, "count": 5693903, "filtered": 5692558, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.312}
{"n": 15, "mod": 4096, "split": 3279, "count": 7170458, "filtered": 7168872, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.906}
{"n": 15, "mod": 4096, "split": 3280, "count": 4792253, "filtered": 4790780, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.156}
{"n": 15, "mod": 4096, "split": 3281, "count": 6778872, "filtered": 6777614, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.125}
{"n": 15, "mod": 4096, "split": 3282, "count": 4446037, "filtered": 4445002, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.031}
{"n": 15, "mod": 4096, "split": 3283, "count": 5320081, "filtered": 5318431, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.859}
{"n": 15, "mod": 4096, "split": 3284, "count": 6422243, "filtered": 6420814, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.297}
{"n": 15, "mod": 4096, "split": 3285, "count": 3723705, "filtered": 3722051, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.219}
{"n": 15, "mod": 4096, "split": 3286, "count": 6386251, "filtered": 6384519, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.234}
{"n": 15, "mod": 4096, "split": 3287, "count": 3987851, "filtered": 3986410, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.594}
{"n": 15, "mod": 4096, "split": 3288, "count": 4349886, "filtered": 4346451, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.969}
{"n": 15, "mod": 4096, "split": 3289, "count": 3653619, "filtered": 3652353, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 86.61}
{"n": 15, "mod": 4096, "split": 3290, "count": 5341758, "filtered": 5339398, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.125}
{"n": 15, "mod": 4096, "split": 3291, "count": 5738975, "filtered": 5736358, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.516}
{"n": 15, "mod": 4096, "split": 3292, "count": 3998044, "filtered": 3996483, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 94.313}
{"n": 15, "mod": 4096, "split": 3293, "count": 4254335, "filtered": 4253273, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.531}
{"n": 15, "mod": 4096, "split": 3294, "count": 4566273, "filtered": 4564512, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.703}
{"n": 15, "mod": 4096, "split": 3295, "count": 5000421, "filtered": 4999346, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.812}
{"n": 15, "mod": 4096, "split": 3296, "count": 5838455, "filtered": 5837126, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.047}
{"n": 15, "mod": 4096, "split": 3297, "count": 5634415, "filtered": 5632990, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.937}
{"n": 15, "mod": 4096, "split": 3298, "count": 5333497, "filtered": 5331762, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.422}
{"n": 15, "mod": 4096, "split": 3299, "count": 5731084, "filtered": 5729679, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.718}
{"n": 15, "mod": 4096, "split": 3300, "count": 4910691, "filtered": 4909502, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.516}
{"n": 15, "mod": 4096, "split": 3301, "count": 5293630, "filtered": 5291659, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.984}
{"n": 15, "mod": 4096, "split": 3302, "count": 4517508, "filtered": 4515864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.031}
{"n": 15, "mod": 4096, "split": 3303, "count": 7577975, "filtered": 7575480, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.062}
{"n": 15, "mod": 4096, "split": 3304, "count": 5146363, "filtered": 5145118, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.812}
{"n": 15, "mod": 4096, "split": 3305, "count": 6432759, "filtered": 6431709, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.593}
{"n": 15, "mod": 4096, "split": 3306, "count": 6841114, "filtered": 6840195, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.578}
{"n": 15, "mod": 4096, "split": 3307, "count": 5858175, "filtered": 5857033, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.594}
{"n": 15, "mod": 4096, "split": 3308, "count": 5967118, "filtered": 5965251, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.641}
{"n": 15, "mod": 4096, "split": 3309, "count": 5606159, "filtered": 5605132, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.172}
{"n": 15, "mod": 4096, "split": 3310, "count": 5695551, "filtered": 5694562, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.078}
{"n": 15, "mod": 4096, "split": 3311, "count": 5940281, "filtered": 5939515, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.532}
{"n": 15, "mod": 4096, "split": 3312, "count": 4931340, "filtered": 4930117, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.172}
{"n": 15, "mod": 4096, "split": 3313, "count": 4825016, "filtered": 4823624, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.094}
{"n": 15, "mod": 4096, "split": 3314, "count": 6459154, "filtered": 6458037, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.344}
{"n": 15, "mod": 4096, "split": 3315, "count": 6183513, "filtered": 6182492, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.125}
{"n": 15, "mod": 4096, "split": 3316, "count": 5984857, "filtered": 5981946, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.547}
{"n": 15, "mod": 4096, "split": 3317, "count": 6810632, "filtered": 6809210, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.875}
{"n": 15, "mod": 4096, "split": 3318, "count": 5091765, "filtered": 5090363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.578}
{"n": 15, "mod": 4096, "split": 3319, "count": 6029512, "filtered": 6027779, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.781}
{"n": 15, "mod": 4096, "split": 3320, "count": 3989571, "filtered": 3988062, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.156}
{"n": 15, "mod": 4096, "split": 3321, "count": 5096051, "filtered": 5094918, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.25}
{"n": 15, "mod": 4096, "split": 3322, "count": 6135626, "filtered": 6132706, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.375}
{"n": 15, "mod": 4096, "split": 3323, "count": 4723438, "filtered": 4722372, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.891}
{"n": 15, "mod": 4096, "split": 3324, "count": 4289173, "filtered": 4287351, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.89}
{"n": 15, "mod": 4096, "split": 3325, "count": 4219441, "filtered": 4218513, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.562}
{"n": 15, "mod": 4096, "split": 3326, "count": 5182623, "filtered": 5181058, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.015}
{"n": 15, "mod": 4096, "split": 3327, "count": 7035389, "filtered": 7034075, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.812}
{"n": 15, "mod": 4096, "split": 3328, "count": 4234441, "filtered": 4233190, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.484}
{"n": 15, "mod": 4096, "split": 3329, "count": 5783690, "filtered": 5782675, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.829}
{"n": 15, "mod": 4096, "split": 3330, "count": 4861150, "filtered": 4860138, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.047}
{"n": 15, "mod": 4096, "split": 3331, "count": 5369561, "filtered": 5367965, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.797}
{"n": 15, "mod": 4096, "split": 3332, "count": 3975893, "filtered": 3974193, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.906}
{"n": 15, "mod": 4096, "split": 3333, "count": 6089781, "filtered": 6088695, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.938}
{"n": 15, "mod": 4096, "split": 3334, "count": 5539986, "filtered": 5539084, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.437}
{"n": 15, "mod": 4096, "split": 3335, "count": 5077048, "filtered": 5075645, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.36}
{"n": 15, "mod": 4096, "split": 3336, "count": 6886309, "filtered": 6885579, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.125}
{"n": 15, "mod": 4096, "split": 3337, "count": 4521218, "filtered": 4520271, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.703}
{"n": 15, "mod": 4096, "split": 3338, "count": 3929547, "filtered": 3928729, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.969}
{"n": 15, "mod": 4096, "split": 3339, "count": 5177204, "filtered": 5176480, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.594}
{"n": 15, "mod": 4096, "split": 3340, "count": 3961288, "filtered": 3959999, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.985}
{"n": 15, "mod": 4096, "split": 3341, "count": 6227340, "filtered": 6226396, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.141}
{"n": 15, "mod": 4096, "split": 3342, "count": 7917140, "filtered": 7914463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.844}
{"n": 15, "mod": 4096, "split": 3343, "count": 7674563, "filtered": 7672596, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.985}
{"n": 15, "mod": 4096, "split": 3344, "count": 6042651, "filtered": 6041082, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.078}
{"n": 15, "mod": 4096, "split": 3345, "count": 7405339, "filtered": 7403823, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 210.953}
{"n": 15, "mod": 4096, "split": 3346, "count": 5626918, "filtered": 5624871, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.172}
{"n": 15, "mod": 4096, "split": 3347, "count": 4431673, "filtered": 4430325, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.25}
{"n": 15, "mod": 4096, "split": 3348, "count": 4299052, "filtered": 4297848, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.796}
{"n": 15, "mod": 4096, "split": 3349, "count": 3866312, "filtered": 3865930, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.313}
{"n": 15, "mod": 4096, "split": 3350, "count": 3603665, "filtered": 3602123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.281}
{"n": 15, "mod": 4096, "split": 3351, "count": 4894958, "filtered": 4893954, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.485}
{"n": 15, "mod": 4096, "split": 3352, "count": 4832641, "filtered": 4830647, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.39}
{"n": 15, "mod": 4096, "split": 3353, "count": 5277602, "filtered": 5276500, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.344}
{"n": 15, "mod": 4096, "split": 3354, "count": 6798528, "filtered": 6795928, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.922}
{"n": 15, "mod": 4096, "split": 3355, "count": 5532950, "filtered": 5531667, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.531}
{"n": 15, "mod": 4096, "split": 3356, "count": 5289796, "filtered": 5288501, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.766}
{"n": 15, "mod": 4096, "split": 3357, "count": 5338126, "filtered": 5336256, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.922}
{"n": 15, "mod": 4096, "split": 3358, "count": 4221787, "filtered": 4220369, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.047}
{"n": 15, "mod": 4096, "split": 3359, "count": 5877448, "filtered": 5876133, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.516}
{"n": 15, "mod": 4096, "split": 3360, "count": 6764750, "filtered": 6763354, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.656}
{"n": 15, "mod": 4096, "split": 3361, "count": 8278918, "filtered": 8276830, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.625}
{"n": 15, "mod": 4096, "split": 3362, "count": 7248284, "filtered": 7245563, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.407}
{"n": 15, "mod": 4096, "split": 3363, "count": 5968546, "filtered": 5966725, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.11}
{"n": 15, "mod": 4096, "split": 3364, "count": 5501085, "filtered": 5499684, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.546}
{"n": 15, "mod": 4096, "split": 3365, "count": 4312708, "filtered": 4311961, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.281}
{"n": 15, "mod": 4096, "split": 3366, "count": 4931599, "filtered": 4930899, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.875}
{"n": 15, "mod": 4096, "split": 3367, "count": 5714903, "filtered": 5713588, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.422}
{"n": 15, "mod": 4096, "split": 3368, "count": 6750631, "filtered": 6749165, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 185.61}
{"n": 15, "mod": 4096, "split": 3369, "count": 5147123, "filtered": 5146300, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.735}
{"n": 15, "mod": 4096, "split": 3370, "count": 5720905, "filtered": 5719869, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.765}
{"n": 15, "mod": 4096, "split": 3371, "count": 5823269, "filtered": 5820901, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.031}
{"n": 15, "mod": 4096, "split": 3372, "count": 6247474, "filtered": 6246317, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.094}
{"n": 15, "mod": 4096, "split": 3373, "count": 6453293, "filtered": 6450091, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.844}
{"n": 15, "mod": 4096, "split": 3374, "count": 5487334, "filtered": 5486251, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.39}
{"n": 15, "mod": 4096, "split": 3375, "count": 4518155, "filtered": 4517244, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.343}
{"n": 15, "mod": 4096, "split": 3376, "count": 6164775, "filtered": 6163446, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.281}
{"n": 15, "mod": 4096, "split": 3377, "count": 6163800, "filtered": 6161897, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.172}
{"n": 15, "mod": 4096, "split": 3378, "count": 6010895, "filtered": 6007910, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.406}
{"n": 15, "mod": 4096, "split": 3379, "count": 7855481, "filtered": 7852379, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.906}
{"n": 15, "mod": 4096, "split": 3380, "count": 7384101, "filtered": 7380885, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.516}
{"n": 15, "mod": 4096, "split": 3381, "count": 6439960, "filtered": 6437494, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.625}
{"n": 15, "mod": 4096, "split": 3382, "count": 5982064, "filtered": 5980267, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.312}
{"n": 15, "mod": 4096, "split": 3383, "count": 6342850, "filtered": 6341465, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.703}
{"n": 15, "mod": 4096, "split": 3384, "count": 6207238, "filtered": 6205769, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.469}
{"n": 15, "mod": 4096, "split": 3385, "count": 4880917, "filtered": 4879666, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.25}
{"n": 15, "mod": 4096, "split": 3386, "count": 5479547, "filtered": 5478672, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.187}
{"n": 15, "mod": 4096, "split": 3387, "count": 5715253, "filtered": 5713801, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.407}
{"n": 15, "mod": 4096, "split": 3388, "count": 5042452, "filtered": 5041747, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.515}
{"n": 15, "mod": 4096, "split": 3389, "count": 7126026, "filtered": 7124978, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.094}
{"n": 15, "mod": 4096, "split": 3390, "count": 7044963, "filtered": 7044443, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.547}
{"n": 15, "mod": 4096, "split": 3391, "count": 4882356, "filtered": 4881044, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.047}
{"n": 15, "mod": 4096, "split": 3392, "count": 6280185, "filtered": 6279392, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.765}
{"n": 15, "mod": 4096, "split": 3393, "count": 6359848, "filtered": 6359283, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.5}
{"n": 15, "mod": 4096, "split": 3394, "count": 6424480, "filtered": 6423293, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 181.782}
{"n": 15, "mod": 4096, "split": 3395, "count": 6165784, "filtered": 6164369, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.516}
{"n": 15, "mod": 4096, "split": 3396, "count": 8176917, "filtered": 8175435, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 222.015}
{"n": 15, "mod": 4096, "split": 3397, "count": 7016098, "filtered": 7015581, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.89}
{"n": 15, "mod": 4096, "split": 3398, "count": 7781228, "filtered": 7779580, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.219}
{"n": 15, "mod": 4096, "split": 3399, "count": 5283091, "filtered": 5282514, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.047}
{"n": 15, "mod": 4096, "split": 3400, "count": 6535718, "filtered": 6534957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.032}
{"n": 15, "mod": 4096, "split": 3401, "count": 6726539, "filtered": 6724744, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.469}
{"n": 15, "mod": 4096, "split": 3402, "count": 7836340, "filtered": 7834167, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.484}
{"n": 15, "mod": 4096, "split": 3403, "count": 5002284, "filtered": 5001598, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.703}
{"n": 15, "mod": 4096, "split": 3404, "count": 5501834, "filtered": 5500949, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.953}
{"n": 15, "mod": 4096, "split": 3405, "count": 5513890, "filtered": 5512791, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.39}
{"n": 15, "mod": 4096, "split": 3406, "count": 6453952, "filtered": 6452934, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.922}
{"n": 15, "mod": 4096, "split": 3407, "count": 5122645, "filtered": 5121757, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.657}
{"n": 15, "mod": 4096, "split": 3408, "count": 7419346, "filtered": 7418300, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 199.563}
{"n": 15, "mod": 4096, "split": 3409, "count": 6361392, "filtered": 6360336, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.531}
{"n": 15, "mod": 4096, "split": 3410, "count": 5520333, "filtered": 5519132, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.391}
{"n": 15, "mod": 4096, "split": 3411, "count": 4991963, "filtered": 4990803, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.688}
{"n": 15, "mod": 4096, "split": 3412, "count": 4922539, "filtered": 4921250, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.062}
{"n": 15, "mod": 4096, "split": 3413, "count": 4178671, "filtered": 4177266, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.344}
{"n": 15, "mod": 4096, "split": 3414, "count": 4169373, "filtered": 4168034, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.5}
{"n": 15, "mod": 4096, "split": 3415, "count": 4279548, "filtered": 4277968, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.64}
{"n": 15, "mod": 4096, "split": 3416, "count": 4627245, "filtered": 4625016, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.094}
{"n": 15, "mod": 4096, "split": 3417, "count": 5344692, "filtered": 5343069, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.25}
{"n": 15, "mod": 4096, "split": 3418, "count": 5450485, "filtered": 5448452, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.375}
{"n": 15, "mod": 4096, "split": 3419, "count": 5564492, "filtered": 5563535, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.109}
{"n": 15, "mod": 4096, "split": 3420, "count": 4765892, "filtered": 4764743, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.219}
{"n": 15, "mod": 4096, "split": 3421, "count": 5171201, "filtered": 5168864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.921}
{"n": 15, "mod": 4096, "split": 3422, "count": 5350040, "filtered": 5348588, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.75}
{"n": 15, "mod": 4096, "split": 3423, "count": 5628790, "filtered": 5627992, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.0}
{"n": 15, "mod": 4096, "split": 3424, "count": 6037382, "filtered": 6036422, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.172}
{"n": 15, "mod": 4096, "split": 3425, "count": 6298843, "filtered": 6298322, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.187}
{"n": 15, "mod": 4096, "split": 3426, "count": 5909944, "filtered": 5909006, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 162.453}
{"n": 15, "mod": 4096, "split": 3427, "count": 5840992, "filtered": 5839157, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.156}
{"n": 15, "mod": 4096, "split": 3428, "count": 6430652, "filtered": 6429391, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.203}
{"n": 15, "mod": 4096, "split": 3429, "count": 5116345, "filtered": 5114689, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.813}
{"n": 15, "mod": 4096, "split": 3430, "count": 6794040, "filtered": 6791319, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.063}
{"n": 15, "mod": 4096, "split": 3431, "count": 5828827, "filtered": 5824899, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.234}
{"n": 15, "mod": 4096, "split": 3432, "count": 5576412, "filtered": 5573955, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.203}
{"n": 15, "mod": 4096, "split": 3433, "count": 5090006, "filtered": 5088157, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.219}
{"n": 15, "mod": 4096, "split": 3434, "count": 5059837, "filtered": 5057381, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.234}
{"n": 15, "mod": 4096, "split": 3435, "count": 4064220, "filtered": 4062250, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.688}
{"n": 15, "mod": 4096, "split": 3436, "count": 5048565, "filtered": 5047803, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.718}
{"n": 15, "mod": 4096, "split": 3437, "count": 5646653, "filtered": 5645300, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.828}
{"n": 15, "mod": 4096, "split": 3438, "count": 5348090, "filtered": 5347004, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.969}
{"n": 15, "mod": 4096, "split": 3439, "count": 4523339, "filtered": 4522118, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.515}
{"n": 15, "mod": 4096, "split": 3440, "count": 5540506, "filtered": 5538376, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.375}
{"n": 15, "mod": 4096, "split": 3441, "count": 5518164, "filtered": 5516559, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.672}
{"n": 15, "mod": 4096, "split": 3442, "count": 7213416, "filtered": 7211238, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.406}
{"n": 15, "mod": 4096, "split": 3443, "count": 4610388, "filtered": 4607284, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.328}
{"n": 15, "mod": 4096, "split": 3444, "count": 4037796, "filtered": 4036619, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.485}
{"n": 15, "mod": 4096, "split": 3445, "count": 5547337, "filtered": 5545174, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.14}
{"n": 15, "mod": 4096, "split": 3446, "count": 6489980, "filtered": 6488404, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.875}
{"n": 15, "mod": 4096, "split": 3447, "count": 4705908, "filtered": 4704130, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.781}
{"n": 15, "mod": 4096, "split": 3448, "count": 6925224, "filtered": 6924157, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 191.657}
{"n": 15, "mod": 4096, "split": 3449, "count": 4860586, "filtered": 4858899, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.781}
{"n": 15, "mod": 4096, "split": 3450, "count": 6734915, "filtered": 6733616, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.922}
{"n": 15, "mod": 4096, "split": 3451, "count": 5571538, "filtered": 5568269, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.656}
{"n": 15, "mod": 4096, "split": 3452, "count": 5547076, "filtered": 5544541, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.203}
{"n": 15, "mod": 4096, "split": 3453, "count": 6071457, "filtered": 6070305, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.312}
{"n": 15, "mod": 4096, "split": 3454, "count": 7187734, "filtered": 7186263, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 204.984}
{"n": 15, "mod": 4096, "split": 3455, "count": 8618531, "filtered": 8617372, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 230.734}
{"n": 15, "mod": 4096, "split": 3456, "count": 9110423, "filtered": 9109530, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 209.422}
{"n": 15, "mod": 4096, "split": 3457, "count": 5143927, "filtered": 5143249, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.641}
{"n": 15, "mod": 4096, "split": 3458, "count": 6417398, "filtered": 6416352, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.344}
{"n": 15, "mod": 4096, "split": 3459, "count": 6160450, "filtered": 6159977, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.031}
{"n": 15, "mod": 4096, "split": 3460, "count": 6102183, "filtered": 6100484, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.593}
{"n": 15, "mod": 4096, "split": 3461, "count": 5901740, "filtered": 5900797, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.031}
{"n": 15, "mod": 4096, "split": 3462, "count": 5206176, "filtered": 5204419, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.313}
{"n": 15, "mod": 4096, "split": 3463, "count": 5523835, "filtered": 5522897, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.0}
{"n": 15, "mod": 4096, "split": 3464, "count": 6245659, "filtered": 6244196, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.359}
{"n": 15, "mod": 4096, "split": 3465, "count": 4456630, "filtered": 4455866, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 101.391}
{"n": 15, "mod": 4096, "split": 3466, "count": 5054494, "filtered": 5053577, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.766}
{"n": 15, "mod": 4096, "split": 3467, "count": 5930350, "filtered": 5928391, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.656}
{"n": 15, "mod": 4096, "split": 3468, "count": 5845920, "filtered": 5844860, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.141}
{"n": 15, "mod": 4096, "split": 3469, "count": 4965007, "filtered": 4964024, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.969}
{"n": 15, "mod": 4096, "split": 3470, "count": 4439977, "filtered": 4438292, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.235}
{"n": 15, "mod": 4096, "split": 3471, "count": 4544491, "filtered": 4543033, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.406}
{"n": 15, "mod": 4096, "split": 3472, "count": 4796224, "filtered": 4794591, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.625}
{"n": 15, "mod": 4096, "split": 3473, "count": 5797306, "filtered": 5795997, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.375}
{"n": 15, "mod": 4096, "split": 3474, "count": 5588861, "filtered": 5587654, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.219}
{"n": 15, "mod": 4096, "split": 3475, "count": 6256175, "filtered": 6255141, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.781}
{"n": 15, "mod": 4096, "split": 3476, "count": 6375502, "filtered": 6373786, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.703}
{"n": 15, "mod": 4096, "split": 3477, "count": 6615110, "filtered": 6613794, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.156}
{"n": 15, "mod": 4096, "split": 3478, "count": 5903349, "filtered": 5902411, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.218}
{"n": 15, "mod": 4096, "split": 3479, "count": 7082264, "filtered": 7081434, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.297}
{"n": 15, "mod": 4096, "split": 3480, "count": 6327853, "filtered": 6325957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.985}
{"n": 15, "mod": 4096, "split": 3481, "count": 9958461, "filtered": 9957392, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 225.719}
{"n": 15, "mod": 4096, "split": 3482, "count": 7907685, "filtered": 7906314, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 228.657}
{"n": 15, "mod": 4096, "split": 3483, "count": 7124665, "filtered": 7124214, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.469}
{"n": 15, "mod": 4096, "split": 3484, "count": 6312664, "filtered": 6309445, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.844}
{"n": 15, "mod": 4096, "split": 3485, "count": 7034160, "filtered": 7032759, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.656}
{"n": 15, "mod": 4096, "split": 3486, "count": 6236211, "filtered": 6234643, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.875}
{"n": 15, "mod": 4096, "split": 3487, "count": 5197725, "filtered": 5196471, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.625}
{"n": 15, "mod": 4096, "split": 3488, "count": 6468513, "filtered": 6466897, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.25}
{"n": 15, "mod": 4096, "split": 3489, "count": 6539644, "filtered": 6538595, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.187}
{"n": 15, "mod": 4096, "split": 3490, "count": 5811670, "filtered": 5810500, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.516}
{"n": 15, "mod": 4096, "split": 3491, "count": 6590852, "filtered": 6589986, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.796}
{"n": 15, "mod": 4096, "split": 3492, "count": 4716569, "filtered": 4714948, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.015}
{"n": 15, "mod": 4096, "split": 3493, "count": 6357540, "filtered": 6355070, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.016}
{"n": 15, "mod": 4096, "split": 3494, "count": 6450255, "filtered": 6448609, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.704}
{"n": 15, "mod": 4096, "split": 3495, "count": 8843991, "filtered": 8842741, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.828}
{"n": 15, "mod": 4096, "split": 3496, "count": 4746987, "filtered": 4745283, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.656}
{"n": 15, "mod": 4096, "split": 3497, "count": 6095292, "filtered": 6093559, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.297}
{"n": 15, "mod": 4096, "split": 3498, "count": 6998062, "filtered": 6996604, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.562}
{"n": 15, "mod": 4096, "split": 3499, "count": 5496179, "filtered": 5495038, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.641}
{"n": 15, "mod": 4096, "split": 3500, "count": 5089357, "filtered": 5088589, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.609}
{"n": 15, "mod": 4096, "split": 3501, "count": 3828020, "filtered": 3826665, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.218}
{"n": 15, "mod": 4096, "split": 3502, "count": 3809899, "filtered": 3808700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 90.266}
{"n": 15, "mod": 4096, "split": 3503, "count": 4836140, "filtered": 4834757, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.734}
{"n": 15, "mod": 4096, "split": 3504, "count": 3636120, "filtered": 3635098, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 85.984}
{"n": 15, "mod": 4096, "split": 3505, "count": 4069914, "filtered": 4068163, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.078}
{"n": 15, "mod": 4096, "split": 3506, "count": 4975095, "filtered": 4973551, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.047}
{"n": 15, "mod": 4096, "split": 3507, "count": 3773934, "filtered": 3772790, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.735}
{"n": 15, "mod": 4096, "split": 3508, "count": 5046653, "filtered": 5045505, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.297}
{"n": 15, "mod": 4096, "split": 3509, "count": 4019781, "filtered": 4018864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.344}
{"n": 15, "mod": 4096, "split": 3510, "count": 5902429, "filtered": 5901182, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.375}
{"n": 15, "mod": 4096, "split": 3511, "count": 4344634, "filtered": 4343574, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.515}
{"n": 15, "mod": 4096, "split": 3512, "count": 4256878, "filtered": 4255511, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.656}
{"n": 15, "mod": 4096, "split": 3513, "count": 5890988, "filtered": 5890268, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.359}
{"n": 15, "mod": 4096, "split": 3514, "count": 4775180, "filtered": 4774466, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.296}
{"n": 15, "mod": 4096, "split": 3515, "count": 4902537, "filtered": 4901463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.141}
{"n": 15, "mod": 4096, "split": 3516, "count": 4717490, "filtered": 4716560, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.297}
{"n": 15, "mod": 4096, "split": 3517, "count": 6139618, "filtered": 6138215, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.5}
{"n": 15, "mod": 4096, "split": 3518, "count": 5991396, "filtered": 5989559, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.078}
{"n": 15, "mod": 4096, "split": 3519, "count": 4461552, "filtered": 4461111, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.157}
{"n": 15, "mod": 4096, "split": 3520, "count": 6696446, "filtered": 6694216, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.672}
{"n": 15, "mod": 4096, "split": 3521, "count": 5163262, "filtered": 5162257, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.594}
{"n": 15, "mod": 4096, "split": 3522, "count": 5212942, "filtered": 5210515, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.812}
{"n": 15, "mod": 4096, "split": 3523, "count": 5580233, "filtered": 5579233, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.641}
{"n": 15, "mod": 4096, "split": 3524, "count": 5889899, "filtered": 5888747, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.578}
{"n": 15, "mod": 4096, "split": 3525, "count": 5193037, "filtered": 5192190, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.047}
{"n": 15, "mod": 4096, "split": 3526, "count": 5421740, "filtered": 5420416, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.453}
{"n": 15, "mod": 4096, "split": 3527, "count": 5104240, "filtered": 5103301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.672}
{"n": 15, "mod": 4096, "split": 3528, "count": 5825209, "filtered": 5824392, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.594}
{"n": 15, "mod": 4096, "split": 3529, "count": 5351242, "filtered": 5350302, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.906}
{"n": 15, "mod": 4096, "split": 3530, "count": 5309112, "filtered": 5307418, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.25}
{"n": 15, "mod": 4096, "split": 3531, "count": 4616870, "filtered": 4615583, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.171}
{"n": 15, "mod": 4096, "split": 3532, "count": 5282001, "filtered": 5280575, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.969}
{"n": 15, "mod": 4096, "split": 3533, "count": 7498185, "filtered": 7496959, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.782}
{"n": 15, "mod": 4096, "split": 3534, "count": 4635789, "filtered": 4634941, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.89}
{"n": 15, "mod": 4096, "split": 3535, "count": 5756206, "filtered": 5755819, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.937}
{"n": 15, "mod": 4096, "split": 3536, "count": 6041536, "filtered": 6040711, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.859}
{"n": 15, "mod": 4096, "split": 3537, "count": 7734273, "filtered": 7732985, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 175.078}
{"n": 15, "mod": 4096, "split": 3538, "count": 7097855, "filtered": 7097281, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.766}
{"n": 15, "mod": 4096, "split": 3539, "count": 7856859, "filtered": 7856090, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.204}
{"n": 15, "mod": 4096, "split": 3540, "count": 6741099, "filtered": 6739910, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 186.657}
{"n": 15, "mod": 4096, "split": 3541, "count": 6039396, "filtered": 6038474, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.891}
{"n": 15, "mod": 4096, "split": 3542, "count": 5549773, "filtered": 5548711, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.765}
{"n": 15, "mod": 4096, "split": 3543, "count": 7425965, "filtered": 7424194, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.359}
{"n": 15, "mod": 4096, "split": 3544, "count": 4706275, "filtered": 4704432, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.75}
{"n": 15, "mod": 4096, "split": 3545, "count": 5225922, "filtered": 5224806, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.578}
{"n": 15, "mod": 4096, "split": 3546, "count": 5435208, "filtered": 5433611, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.828}
{"n": 15, "mod": 4096, "split": 3547, "count": 5311819, "filtered": 5310738, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.282}
{"n": 15, "mod": 4096, "split": 3548, "count": 6097924, "filtered": 6097281, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.969}
{"n": 15, "mod": 4096, "split": 3549, "count": 5633802, "filtered": 5633220, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.922}
{"n": 15, "mod": 4096, "split": 3550, "count": 7114096, "filtered": 7112924, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.172}
{"n": 15, "mod": 4096, "split": 3551, "count": 4573423, "filtered": 4572334, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.438}
{"n": 15, "mod": 4096, "split": 3552, "count": 5933165, "filtered": 5932674, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.609}
{"n": 15, "mod": 4096, "split": 3553, "count": 4188114, "filtered": 4187003, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.641}
{"n": 15, "mod": 4096, "split": 3554, "count": 5374857, "filtered": 5373469, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.828}
{"n": 15, "mod": 4096, "split": 3555, "count": 4131683, "filtered": 4130522, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 95.953}
{"n": 15, "mod": 4096, "split": 3556, "count": 4748938, "filtered": 4747797, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.266}
{"n": 15, "mod": 4096, "split": 3557, "count": 4381356, "filtered": 4380486, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 101.532}
{"n": 15, "mod": 4096, "split": 3558, "count": 4855040, "filtered": 4853799, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.906}
{"n": 15, "mod": 4096, "split": 3559, "count": 4395083, "filtered": 4394285, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.766}
{"n": 15, "mod": 4096, "split": 3560, "count": 7490874, "filtered": 7490023, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 168.984}
{"n": 15, "mod": 4096, "split": 3561, "count": 4875880, "filtered": 4874998, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.797}
{"n": 15, "mod": 4096, "split": 3562, "count": 4697504, "filtered": 4696426, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.422}
{"n": 15, "mod": 4096, "split": 3563, "count": 6635047, "filtered": 6633961, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.156}
{"n": 15, "mod": 4096, "split": 3564, "count": 7568928, "filtered": 7566532, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 182.343}
{"n": 15, "mod": 4096, "split": 3565, "count": 5868157, "filtered": 5867324, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.296}
{"n": 15, "mod": 4096, "split": 3566, "count": 5446074, "filtered": 5445129, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.063}
{"n": 15, "mod": 4096, "split": 3567, "count": 6169984, "filtered": 6168759, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.062}
{"n": 15, "mod": 4096, "split": 3568, "count": 5887009, "filtered": 5885621, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.64}
{"n": 15, "mod": 4096, "split": 3569, "count": 5743516, "filtered": 5741849, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.39}
{"n": 15, "mod": 4096, "split": 3570, "count": 5388694, "filtered": 5387307, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.063}
{"n": 15, "mod": 4096, "split": 3571, "count": 4630750, "filtered": 4629733, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.453}
{"n": 15, "mod": 4096, "split": 3572, "count": 5048495, "filtered": 5047079, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.39}
{"n": 15, "mod": 4096, "split": 3573, "count": 4829370, "filtered": 4828225, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.172}
{"n": 15, "mod": 4096, "split": 3574, "count": 5717120, "filtered": 5715853, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.859}
{"n": 15, "mod": 4096, "split": 3575, "count": 3949908, "filtered": 3948936, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.422}
{"n": 15, "mod": 4096, "split": 3576, "count": 3866960, "filtered": 3866348, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.828}
{"n": 15, "mod": 4096, "split": 3577, "count": 6112199, "filtered": 6110936, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.672}
{"n": 15, "mod": 4096, "split": 3578, "count": 5126583, "filtered": 5124317, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.047}
{"n": 15, "mod": 4096, "split": 3579, "count": 6737953, "filtered": 6737035, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 212.766}
{"n": 15, "mod": 4096, "split": 3580, "count": 5531742, "filtered": 5531059, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.922}
{"n": 15, "mod": 4096, "split": 3581, "count": 4956090, "filtered": 4954878, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.14}
{"n": 15, "mod": 4096, "split": 3582, "count": 3891002, "filtered": 3890181, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.453}
{"n": 15, "mod": 4096, "split": 3583, "count": 3941436, "filtered": 3940144, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.766}
{"n": 15, "mod": 4096, "split": 3584, "count": 3249097, "filtered": 3248437, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 88.5}
{"n": 15, "mod": 4096, "split": 3585, "count": 3289292, "filtered": 3288409, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.672}
{"n": 15, "mod": 4096, "split": 3586, "count": 4069369, "filtered": 4068912, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.36}
{"n": 15, "mod": 4096, "split": 3587, "count": 4301861, "filtered": 4301522, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.156}
{"n": 15, "mod": 4096, "split": 3588, "count": 4858246, "filtered": 4857380, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.875}
{"n": 15, "mod": 4096, "split": 3589, "count": 4373866, "filtered": 4372750, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.25}
{"n": 15, "mod": 4096, "split": 3590, "count": 5811177, "filtered": 5810331, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.094}
{"n": 15, "mod": 4096, "split": 3591, "count": 4991360, "filtered": 4990462, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.453}
{"n": 15, "mod": 4096, "split": 3592, "count": 6139779, "filtered": 6139414, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 187.422}
{"n": 15, "mod": 4096, "split": 3593, "count": 6084641, "filtered": 6083973, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.594}
{"n": 15, "mod": 4096, "split": 3594, "count": 6050813, "filtered": 6049984, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.578}
{"n": 15, "mod": 4096, "split": 3595, "count": 8216818, "filtered": 8215894, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 243.844}
{"n": 15, "mod": 4096, "split": 3596, "count": 6362984, "filtered": 6361983, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.078}
{"n": 15, "mod": 4096, "split": 3597, "count": 6001027, "filtered": 6000292, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.391}
{"n": 15, "mod": 4096, "split": 3598, "count": 4332100, "filtered": 4331574, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.188}
{"n": 15, "mod": 4096, "split": 3599, "count": 6112241, "filtered": 6111243, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.843}
{"n": 15, "mod": 4096, "split": 3600, "count": 5304501, "filtered": 5303417, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.953}
{"n": 15, "mod": 4096, "split": 3601, "count": 5870742, "filtered": 5870354, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.5}
{"n": 15, "mod": 4096, "split": 3602, "count": 5531719, "filtered": 5531245, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.625}
{"n": 15, "mod": 4096, "split": 3603, "count": 6361246, "filtered": 6360312, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.125}
{"n": 15, "mod": 4096, "split": 3604, "count": 7102063, "filtered": 7101486, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.25}
{"n": 15, "mod": 4096, "split": 3605, "count": 6687454, "filtered": 6686760, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.781}
{"n": 15, "mod": 4096, "split": 3606, "count": 6378373, "filtered": 6377495, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.829}
{"n": 15, "mod": 4096, "split": 3607, "count": 5912413, "filtered": 5910913, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.5}
{"n": 15, "mod": 4096, "split": 3608, "count": 4903706, "filtered": 4903077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.297}
{"n": 15, "mod": 4096, "split": 3609, "count": 6377015, "filtered": 6375950, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.531}
{"n": 15, "mod": 4096, "split": 3610, "count": 6333245, "filtered": 6332248, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.078}
{"n": 15, "mod": 4096, "split": 3611, "count": 4878899, "filtered": 4878504, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.5}
{"n": 15, "mod": 4096, "split": 3612, "count": 6144766, "filtered": 6143398, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.25}
{"n": 15, "mod": 4096, "split": 3613, "count": 4970791, "filtered": 4970096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.984}
{"n": 15, "mod": 4096, "split": 3614, "count": 4282412, "filtered": 4281906, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.375}
{"n": 15, "mod": 4096, "split": 3615, "count": 4466904, "filtered": 4466464, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.687}
{"n": 15, "mod": 4096, "split": 3616, "count": 3919034, "filtered": 3918375, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 90.188}
{"n": 15, "mod": 4096, "split": 3617, "count": 3767199, "filtered": 3766155, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 85.406}
{"n": 15, "mod": 4096, "split": 3618, "count": 3777809, "filtered": 3777242, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 85.86}
{"n": 15, "mod": 4096, "split": 3619, "count": 4421309, "filtered": 4420331, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.703}
{"n": 15, "mod": 4096, "split": 3620, "count": 5526866, "filtered": 5525645, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.094}
{"n": 15, "mod": 4096, "split": 3621, "count": 6264419, "filtered": 6263702, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.922}
{"n": 15, "mod": 4096, "split": 3622, "count": 4558426, "filtered": 4557822, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.219}
{"n": 15, "mod": 4096, "split": 3623, "count": 5724266, "filtered": 5723332, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.594}
{"n": 15, "mod": 4096, "split": 3624, "count": 6186805, "filtered": 6185787, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.954}
{"n": 15, "mod": 4096, "split": 3625, "count": 5680341, "filtered": 5679225, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.328}
{"n": 15, "mod": 4096, "split": 3626, "count": 5581682, "filtered": 5580256, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.297}
{"n": 15, "mod": 4096, "split": 3627, "count": 4349169, "filtered": 4348107, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.109}
{"n": 15, "mod": 4096, "split": 3628, "count": 4131203, "filtered": 4130113, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 95.657}
{"n": 15, "mod": 4096, "split": 3629, "count": 4812109, "filtered": 4811107, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.532}
{"n": 15, "mod": 4096, "split": 3630, "count": 5261371, "filtered": 5260392, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.203}
{"n": 15, "mod": 4096, "split": 3631, "count": 4996601, "filtered": 4995554, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.14}
{"n": 15, "mod": 4096, "split": 3632, "count": 5171015, "filtered": 5170333, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.547}
{"n": 15, "mod": 4096, "split": 3633, "count": 4308721, "filtered": 4308049, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.328}
{"n": 15, "mod": 4096, "split": 3634, "count": 4875254, "filtered": 4874416, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.328}
{"n": 15, "mod": 4096, "split": 3635, "count": 4873833, "filtered": 4873244, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.89}
{"n": 15, "mod": 4096, "split": 3636, "count": 4605869, "filtered": 4604872, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.234}
{"n": 15, "mod": 4096, "split": 3637, "count": 4724781, "filtered": 4723584, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.172}
{"n": 15, "mod": 4096, "split": 3638, "count": 3797672, "filtered": 3796540, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.36}
{"n": 15, "mod": 4096, "split": 3639, "count": 5003636, "filtered": 5001687, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.281}
{"n": 15, "mod": 4096, "split": 3640, "count": 4938536, "filtered": 4937123, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.234}
{"n": 15, "mod": 4096, "split": 3641, "count": 5041385, "filtered": 5039729, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.343}
{"n": 15, "mod": 4096, "split": 3642, "count": 5521227, "filtered": 5520076, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.25}
{"n": 15, "mod": 4096, "split": 3643, "count": 5068686, "filtered": 5066527, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.484}
{"n": 15, "mod": 4096, "split": 3644, "count": 7038741, "filtered": 7036695, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.938}
{"n": 15, "mod": 4096, "split": 3645, "count": 5271493, "filtered": 5270219, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.687}
{"n": 15, "mod": 4096, "split": 3646, "count": 5826801, "filtered": 5825730, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.812}
{"n": 15, "mod": 4096, "split": 3647, "count": 5074386, "filtered": 5073083, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.078}
{"n": 15, "mod": 4096, "split": 3648, "count": 4839482, "filtered": 4838347, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.781}
{"n": 15, "mod": 4096, "split": 3649, "count": 6399190, "filtered": 6397823, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.969}
{"n": 15, "mod": 4096, "split": 3650, "count": 6579602, "filtered": 6577866, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.953}
{"n": 15, "mod": 4096, "split": 3651, "count": 5195149, "filtered": 5193908, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.329}
{"n": 15, "mod": 4096, "split": 3652, "count": 5572833, "filtered": 5571400, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.297}
{"n": 15, "mod": 4096, "split": 3653, "count": 5387678, "filtered": 5387079, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.703}
{"n": 15, "mod": 4096, "split": 3654, "count": 5851817, "filtered": 5849916, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.25}
{"n": 15, "mod": 4096, "split": 3655, "count": 7188523, "filtered": 7187069, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 207.75}
{"n": 15, "mod": 4096, "split": 3656, "count": 5515491, "filtered": 5513524, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.937}
{"n": 15, "mod": 4096, "split": 3657, "count": 4725503, "filtered": 4724681, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.735}
{"n": 15, "mod": 4096, "split": 3658, "count": 5262150, "filtered": 5260462, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.328}
{"n": 15, "mod": 4096, "split": 3659, "count": 4837861, "filtered": 4835467, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.016}
{"n": 15, "mod": 4096, "split": 3660, "count": 5325531, "filtered": 5324423, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.891}
{"n": 15, "mod": 4096, "split": 3661, "count": 3323487, "filtered": 3322492, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.094}
{"n": 15, "mod": 4096, "split": 3662, "count": 4777975, "filtered": 4776806, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.875}
{"n": 15, "mod": 4096, "split": 3663, "count": 4218084, "filtered": 4217106, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.156}
{"n": 15, "mod": 4096, "split": 3664, "count": 4256524, "filtered": 4255562, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.594}
{"n": 15, "mod": 4096, "split": 3665, "count": 4527349, "filtered": 4526087, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.359}
{"n": 15, "mod": 4096, "split": 3666, "count": 4382270, "filtered": 4380474, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.265}
{"n": 15, "mod": 4096, "split": 3667, "count": 4862439, "filtered": 4861138, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.531}
{"n": 15, "mod": 4096, "split": 3668, "count": 4751758, "filtered": 4750046, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.297}
{"n": 15, "mod": 4096, "split": 3669, "count": 4785007, "filtered": 4782705, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.859}
{"n": 15, "mod": 4096, "split": 3670, "count": 3883698, "filtered": 3882654, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.609}
{"n": 15, "mod": 4096, "split": 3671, "count": 4810378, "filtered": 4809648, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.734}
{"n": 15, "mod": 4096, "split": 3672, "count": 4604442, "filtered": 4603079, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.688}
{"n": 15, "mod": 4096, "split": 3673, "count": 3686154, "filtered": 3685077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 86.422}
{"n": 15, "mod": 4096, "split": 3674, "count": 4208128, "filtered": 4205700, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 101.672}
{"n": 15, "mod": 4096, "split": 3675, "count": 3725641, "filtered": 3724868, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 85.109}
{"n": 15, "mod": 4096, "split": 3676, "count": 6096137, "filtered": 6095033, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.797}
{"n": 15, "mod": 4096, "split": 3677, "count": 5941748, "filtered": 5940596, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.531}
{"n": 15, "mod": 4096, "split": 3678, "count": 6765260, "filtered": 6764254, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.734}
{"n": 15, "mod": 4096, "split": 3679, "count": 5115544, "filtered": 5114437, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.579}
{"n": 15, "mod": 4096, "split": 3680, "count": 4465023, "filtered": 4464138, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.078}
{"n": 15, "mod": 4096, "split": 3681, "count": 4881904, "filtered": 4881216, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.531}
{"n": 15, "mod": 4096, "split": 3682, "count": 5292229, "filtered": 5291355, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.485}
{"n": 15, "mod": 4096, "split": 3683, "count": 5258041, "filtered": 5256507, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.5}
{"n": 15, "mod": 4096, "split": 3684, "count": 5431929, "filtered": 5431006, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.015}
{"n": 15, "mod": 4096, "split": 3685, "count": 6654943, "filtered": 6653827, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.047}
{"n": 15, "mod": 4096, "split": 3686, "count": 4768663, "filtered": 4768076, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.172}
{"n": 15, "mod": 4096, "split": 3687, "count": 4996853, "filtered": 4995730, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.031}
{"n": 15, "mod": 4096, "split": 3688, "count": 5867416, "filtered": 5866510, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.578}
{"n": 15, "mod": 4096, "split": 3689, "count": 6618039, "filtered": 6617200, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.313}
{"n": 15, "mod": 4096, "split": 3690, "count": 6363790, "filtered": 6363134, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.359}
{"n": 15, "mod": 4096, "split": 3691, "count": 4352459, "filtered": 4351172, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.453}
{"n": 15, "mod": 4096, "split": 3692, "count": 5132990, "filtered": 5131533, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.875}
{"n": 15, "mod": 4096, "split": 3693, "count": 5357894, "filtered": 5356833, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.828}
{"n": 15, "mod": 4096, "split": 3694, "count": 4170832, "filtered": 4170056, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.703}
{"n": 15, "mod": 4096, "split": 3695, "count": 6576461, "filtered": 6575009, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 184.0}
{"n": 15, "mod": 4096, "split": 3696, "count": 5599457, "filtered": 5598754, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.813}
{"n": 15, "mod": 4096, "split": 3697, "count": 6583769, "filtered": 6582722, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.718}
{"n": 15, "mod": 4096, "split": 3698, "count": 7742218, "filtered": 7741047, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.656}
{"n": 15, "mod": 4096, "split": 3699, "count": 6093811, "filtered": 6092463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.968}
{"n": 15, "mod": 4096, "split": 3700, "count": 5007023, "filtered": 5005478, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.797}
{"n": 15, "mod": 4096, "split": 3701, "count": 5352106, "filtered": 5349968, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.11}
{"n": 15, "mod": 4096, "split": 3702, "count": 6133990, "filtered": 6132957, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.969}
{"n": 15, "mod": 4096, "split": 3703, "count": 6521544, "filtered": 6520415, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.188}
{"n": 15, "mod": 4096, "split": 3704, "count": 6244537, "filtered": 6242585, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.703}
{"n": 15, "mod": 4096, "split": 3705, "count": 5133861, "filtered": 5132880, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.766}
{"n": 15, "mod": 4096, "split": 3706, "count": 6578993, "filtered": 6577155, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.563}
{"n": 15, "mod": 4096, "split": 3707, "count": 7455495, "filtered": 7453099, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.985}
{"n": 15, "mod": 4096, "split": 3708, "count": 6327298, "filtered": 6325348, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.672}
{"n": 15, "mod": 4096, "split": 3709, "count": 5567895, "filtered": 5565840, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.329}
{"n": 15, "mod": 4096, "split": 3710, "count": 4420589, "filtered": 4420026, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.36}
{"n": 15, "mod": 4096, "split": 3711, "count": 5409237, "filtered": 5408253, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.141}
{"n": 15, "mod": 4096, "split": 3712, "count": 4510868, "filtered": 4509542, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.469}
{"n": 15, "mod": 4096, "split": 3713, "count": 5669533, "filtered": 5668758, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 155.953}
{"n": 15, "mod": 4096, "split": 3714, "count": 7958587, "filtered": 7957531, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.812}
{"n": 15, "mod": 4096, "split": 3715, "count": 7527004, "filtered": 7525241, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.781}
{"n": 15, "mod": 4096, "split": 3716, "count": 9370110, "filtered": 9368351, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 214.094}
{"n": 15, "mod": 4096, "split": 3717, "count": 6993974, "filtered": 6991559, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 200.016}
{"n": 15, "mod": 4096, "split": 3718, "count": 8105644, "filtered": 8104138, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.532}
{"n": 15, "mod": 4096, "split": 3719, "count": 5552758, "filtered": 5549346, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.985}
{"n": 15, "mod": 4096, "split": 3720, "count": 5782455, "filtered": 5781553, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.328}
{"n": 15, "mod": 4096, "split": 3721, "count": 6464615, "filtered": 6462939, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.515}
{"n": 15, "mod": 4096, "split": 3722, "count": 5761707, "filtered": 5760448, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.375}
{"n": 15, "mod": 4096, "split": 3723, "count": 5272886, "filtered": 5271602, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.453}
{"n": 15, "mod": 4096, "split": 3724, "count": 4707964, "filtered": 4705690, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.156}
{"n": 15, "mod": 4096, "split": 3725, "count": 5060810, "filtered": 5059167, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.235}
{"n": 15, "mod": 4096, "split": 3726, "count": 5285055, "filtered": 5283884, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.718}
{"n": 15, "mod": 4096, "split": 3727, "count": 4217685, "filtered": 4216080, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.641}
{"n": 15, "mod": 4096, "split": 3728, "count": 4335809, "filtered": 4334648, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.953}
{"n": 15, "mod": 4096, "split": 3729, "count": 5397952, "filtered": 5396051, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.734}
{"n": 15, "mod": 4096, "split": 3730, "count": 6092090, "filtered": 6091134, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 172.735}
{"n": 15, "mod": 4096, "split": 3731, "count": 6465479, "filtered": 6464572, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.953}
{"n": 15, "mod": 4096, "split": 3732, "count": 4978558, "filtered": 4977878, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.625}
{"n": 15, "mod": 4096, "split": 3733, "count": 5109201, "filtered": 5108052, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.516}
{"n": 15, "mod": 4096, "split": 3734, "count": 4922070, "filtered": 4920636, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.688}
{"n": 15, "mod": 4096, "split": 3735, "count": 6429955, "filtered": 6428845, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.25}
{"n": 15, "mod": 4096, "split": 3736, "count": 4736291, "filtered": 4735508, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.156}
{"n": 15, "mod": 4096, "split": 3737, "count": 5606126, "filtered": 5604691, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.672}
{"n": 15, "mod": 4096, "split": 3738, "count": 4919021, "filtered": 4918196, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.609}
{"n": 15, "mod": 4096, "split": 3739, "count": 3965666, "filtered": 3964573, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.375}
{"n": 15, "mod": 4096, "split": 3740, "count": 4379466, "filtered": 4378397, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.969}
{"n": 15, "mod": 4096, "split": 3741, "count": 6827595, "filtered": 6825856, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.891}
{"n": 15, "mod": 4096, "split": 3742, "count": 5644480, "filtered": 5643233, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.14}
{"n": 15, "mod": 4096, "split": 3743, "count": 4895041, "filtered": 4894148, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.063}
{"n": 15, "mod": 4096, "split": 3744, "count": 3675004, "filtered": 3673157, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 98.891}
{"n": 15, "mod": 4096, "split": 3745, "count": 4756130, "filtered": 4755261, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.906}
{"n": 15, "mod": 4096, "split": 3746, "count": 3803290, "filtered": 3802463, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.265}
{"n": 15, "mod": 4096, "split": 3747, "count": 6344455, "filtered": 6343761, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.281}
{"n": 15, "mod": 4096, "split": 3748, "count": 4860744, "filtered": 4859937, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.062}
{"n": 15, "mod": 4096, "split": 3749, "count": 6099569, "filtered": 6098477, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.218}
{"n": 15, "mod": 4096, "split": 3750, "count": 5040732, "filtered": 5040071, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.969}
{"n": 15, "mod": 4096, "split": 3751, "count": 5983024, "filtered": 5982443, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.843}
{"n": 15, "mod": 4096, "split": 3752, "count": 5003076, "filtered": 5002255, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.781}
{"n": 15, "mod": 4096, "split": 3753, "count": 5568495, "filtered": 5567697, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.375}
{"n": 15, "mod": 4096, "split": 3754, "count": 5638511, "filtered": 5637309, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.343}
{"n": 15, "mod": 4096, "split": 3755, "count": 6026519, "filtered": 6025293, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.156}
{"n": 15, "mod": 4096, "split": 3756, "count": 6351779, "filtered": 6350504, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.297}
{"n": 15, "mod": 4096, "split": 3757, "count": 7495453, "filtered": 7494194, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 170.703}
{"n": 15, "mod": 4096, "split": 3758, "count": 6443970, "filtered": 6441652, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.11}
{"n": 15, "mod": 4096, "split": 3759, "count": 5327893, "filtered": 5326429, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.312}
{"n": 15, "mod": 4096, "split": 3760, "count": 4809513, "filtered": 4808372, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.109}
{"n": 15, "mod": 4096, "split": 3761, "count": 4390997, "filtered": 4390465, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 97.375}
{"n": 15, "mod": 4096, "split": 3762, "count": 4591735, "filtered": 4590665, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.718}
{"n": 15, "mod": 4096, "split": 3763, "count": 7586225, "filtered": 7585409, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 206.938}
{"n": 15, "mod": 4096, "split": 3764, "count": 4890210, "filtered": 4888878, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.765}
{"n": 15, "mod": 4096, "split": 3765, "count": 3955862, "filtered": 3955020, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.625}
{"n": 15, "mod": 4096, "split": 3766, "count": 4569070, "filtered": 4567999, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.079}
{"n": 15, "mod": 4096, "split": 3767, "count": 4522994, "filtered": 4520730, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.719}
{"n": 15, "mod": 4096, "split": 3768, "count": 4054549, "filtered": 4053834, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.844}
{"n": 15, "mod": 4096, "split": 3769, "count": 5174088, "filtered": 5172967, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.891}
{"n": 15, "mod": 4096, "split": 3770, "count": 3905191, "filtered": 3904273, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.234}
{"n": 15, "mod": 4096, "split": 3771, "count": 5322833, "filtered": 5322172, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.813}
{"n": 15, "mod": 4096, "split": 3772, "count": 5939744, "filtered": 5938680, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.906}
{"n": 15, "mod": 4096, "split": 3773, "count": 5376597, "filtered": 5375091, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.578}
{"n": 15, "mod": 4096, "split": 3774, "count": 5020618, "filtered": 5018883, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.89}
{"n": 15, "mod": 4096, "split": 3775, "count": 5410901, "filtered": 5409679, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.938}
{"n": 15, "mod": 4096, "split": 3776, "count": 4375615, "filtered": 4374532, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.484}
{"n": 15, "mod": 4096, "split": 3777, "count": 4043320, "filtered": 4042298, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.75}
{"n": 15, "mod": 4096, "split": 3778, "count": 5390899, "filtered": 5389638, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.953}
{"n": 15, "mod": 4096, "split": 3779, "count": 6236365, "filtered": 6235420, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.844}
{"n": 15, "mod": 4096, "split": 3780, "count": 5868424, "filtered": 5866915, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.25}
{"n": 15, "mod": 4096, "split": 3781, "count": 5845962, "filtered": 5845119, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.188}
{"n": 15, "mod": 4096, "split": 3782, "count": 6310668, "filtered": 6309832, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.094}
{"n": 15, "mod": 4096, "split": 3783, "count": 6534359, "filtered": 6532274, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.422}
{"n": 15, "mod": 4096, "split": 3784, "count": 5100784, "filtered": 5099451, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.39}
{"n": 15, "mod": 4096, "split": 3785, "count": 5975025, "filtered": 5974160, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.64}
{"n": 15, "mod": 4096, "split": 3786, "count": 4609643, "filtered": 4608602, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.937}
{"n": 15, "mod": 4096, "split": 3787, "count": 4620398, "filtered": 4618963, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.125}
{"n": 15, "mod": 4096, "split": 3788, "count": 5108091, "filtered": 5107051, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.672}
{"n": 15, "mod": 4096, "split": 3789, "count": 7658049, "filtered": 7656894, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 216.313}
{"n": 15, "mod": 4096, "split": 3790, "count": 5887809, "filtered": 5887137, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.984}
{"n": 15, "mod": 4096, "split": 3791, "count": 5268988, "filtered": 5267549, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.969}
{"n": 15, "mod": 4096, "split": 3792, "count": 5055122, "filtered": 5054378, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.063}
{"n": 15, "mod": 4096, "split": 3793, "count": 3985705, "filtered": 3984966, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.187}
{"n": 15, "mod": 4096, "split": 3794, "count": 5114417, "filtered": 5113755, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.766}
{"n": 15, "mod": 4096, "split": 3795, "count": 5128395, "filtered": 5127835, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.015}
{"n": 15, "mod": 4096, "split": 3796, "count": 5566921, "filtered": 5565472, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.39}
{"n": 15, "mod": 4096, "split": 3797, "count": 4933068, "filtered": 4931983, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.188}
{"n": 15, "mod": 4096, "split": 3798, "count": 5021526, "filtered": 5020819, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.922}
{"n": 15, "mod": 4096, "split": 3799, "count": 4359770, "filtered": 4358621, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.453}
{"n": 15, "mod": 4096, "split": 3800, "count": 4841401, "filtered": 4840469, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.969}
{"n": 15, "mod": 4096, "split": 3801, "count": 5378735, "filtered": 5377030, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.437}
{"n": 15, "mod": 4096, "split": 3802, "count": 5908767, "filtered": 5908062, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.0}
{"n": 15, "mod": 4096, "split": 3803, "count": 5322480, "filtered": 5321250, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.469}
{"n": 15, "mod": 4096, "split": 3804, "count": 4030326, "filtered": 4029065, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.64}
{"n": 15, "mod": 4096, "split": 3805, "count": 4796912, "filtered": 4796276, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.672}
{"n": 15, "mod": 4096, "split": 3806, "count": 5157100, "filtered": 5156219, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.562}
{"n": 15, "mod": 4096, "split": 3807, "count": 5831879, "filtered": 5831342, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.0}
{"n": 15, "mod": 4096, "split": 3808, "count": 5520022, "filtered": 5519182, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.203}
{"n": 15, "mod": 4096, "split": 3809, "count": 4069501, "filtered": 4067577, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.5}
{"n": 15, "mod": 4096, "split": 3810, "count": 5182953, "filtered": 5182365, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.844}
{"n": 15, "mod": 4096, "split": 3811, "count": 6487668, "filtered": 6486687, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.594}
{"n": 15, "mod": 4096, "split": 3812, "count": 5868226, "filtered": 5867404, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.906}
{"n": 15, "mod": 4096, "split": 3813, "count": 7409869, "filtered": 7408745, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.735}
{"n": 15, "mod": 4096, "split": 3814, "count": 4818334, "filtered": 4817632, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.141}
{"n": 15, "mod": 4096, "split": 3815, "count": 5086630, "filtered": 5085455, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.782}
{"n": 15, "mod": 4096, "split": 3816, "count": 5041945, "filtered": 5040809, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.563}
{"n": 15, "mod": 4096, "split": 3817, "count": 4732790, "filtered": 4732109, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.406}
{"n": 15, "mod": 4096, "split": 3818, "count": 4421727, "filtered": 4420965, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.766}
{"n": 15, "mod": 4096, "split": 3819, "count": 4480539, "filtered": 4479306, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.781}
{"n": 15, "mod": 4096, "split": 3820, "count": 4471361, "filtered": 4470610, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.734}
{"n": 15, "mod": 4096, "split": 3821, "count": 5249371, "filtered": 5247689, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.125}
{"n": 15, "mod": 4096, "split": 3822, "count": 4810305, "filtered": 4808998, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.969}
{"n": 15, "mod": 4096, "split": 3823, "count": 6916626, "filtered": 6915605, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 198.671}
{"n": 15, "mod": 4096, "split": 3824, "count": 6814671, "filtered": 6813750, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.547}
{"n": 15, "mod": 4096, "split": 3825, "count": 4573894, "filtered": 4573180, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.172}
{"n": 15, "mod": 4096, "split": 3826, "count": 5994804, "filtered": 5993397, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.125}
{"n": 15, "mod": 4096, "split": 3827, "count": 5053874, "filtered": 5053198, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.453}
{"n": 15, "mod": 4096, "split": 3828, "count": 4916875, "filtered": 4915799, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.547}
{"n": 15, "mod": 4096, "split": 3829, "count": 5779457, "filtered": 5778242, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.343}
{"n": 15, "mod": 4096, "split": 3830, "count": 4527756, "filtered": 4526598, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.063}
{"n": 15, "mod": 4096, "split": 3831, "count": 6703063, "filtered": 6700770, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.859}
{"n": 15, "mod": 4096, "split": 3832, "count": 5040539, "filtered": 5039045, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.546}
{"n": 15, "mod": 4096, "split": 3833, "count": 3619998, "filtered": 3618629, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.094}
{"n": 15, "mod": 4096, "split": 3834, "count": 4024983, "filtered": 4023019, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.969}
{"n": 15, "mod": 4096, "split": 3835, "count": 5375972, "filtered": 5374075, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.547}
{"n": 15, "mod": 4096, "split": 3836, "count": 4805954, "filtered": 4803707, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.046}
{"n": 15, "mod": 4096, "split": 3837, "count": 5740735, "filtered": 5738747, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.516}
{"n": 15, "mod": 4096, "split": 3838, "count": 5428558, "filtered": 5427091, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.125}
{"n": 15, "mod": 4096, "split": 3839, "count": 5009270, "filtered": 5007753, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.047}
{"n": 15, "mod": 4096, "split": 3840, "count": 5743543, "filtered": 5741083, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.015}
{"n": 15, "mod": 4096, "split": 3841, "count": 6642869, "filtered": 6641253, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 195.953}
{"n": 15, "mod": 4096, "split": 3842, "count": 5439399, "filtered": 5438260, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.281}
{"n": 15, "mod": 4096, "split": 3843, "count": 4441609, "filtered": 4439996, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.672}
{"n": 15, "mod": 4096, "split": 3844, "count": 4090915, "filtered": 4089039, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.109}
{"n": 15, "mod": 4096, "split": 3845, "count": 5697526, "filtered": 5694985, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 135.937}
{"n": 15, "mod": 4096, "split": 3846, "count": 7986651, "filtered": 7982263, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 190.75}
{"n": 15, "mod": 4096, "split": 3847, "count": 6306284, "filtered": 6304106, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.359}
{"n": 15, "mod": 4096, "split": 3848, "count": 4684313, "filtered": 4683446, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.765}
{"n": 15, "mod": 4096, "split": 3849, "count": 7318819, "filtered": 7318305, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 208.438}
{"n": 15, "mod": 4096, "split": 3850, "count": 6430104, "filtered": 6429038, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.032}
{"n": 15, "mod": 4096, "split": 3851, "count": 6070309, "filtered": 6069339, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.563}
{"n": 15, "mod": 4096, "split": 3852, "count": 6952650, "filtered": 6951228, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 202.954}
{"n": 15, "mod": 4096, "split": 3853, "count": 5752629, "filtered": 5750701, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 134.688}
{"n": 15, "mod": 4096, "split": 3854, "count": 5537615, "filtered": 5535654, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.453}
{"n": 15, "mod": 4096, "split": 3855, "count": 5318400, "filtered": 5316759, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.672}
{"n": 15, "mod": 4096, "split": 3856, "count": 4801680, "filtered": 4800601, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.453}
{"n": 15, "mod": 4096, "split": 3857, "count": 7127695, "filtered": 7126244, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.937}
{"n": 15, "mod": 4096, "split": 3858, "count": 5568877, "filtered": 5567301, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.437}
{"n": 15, "mod": 4096, "split": 3859, "count": 6683728, "filtered": 6681728, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.032}
{"n": 15, "mod": 4096, "split": 3860, "count": 7150415, "filtered": 7148861, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 164.829}
{"n": 15, "mod": 4096, "split": 3861, "count": 5935457, "filtered": 5934009, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.141}
{"n": 15, "mod": 4096, "split": 3862, "count": 5806572, "filtered": 5805102, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.141}
{"n": 15, "mod": 4096, "split": 3863, "count": 5426869, "filtered": 5425474, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.766}
{"n": 15, "mod": 4096, "split": 3864, "count": 6172646, "filtered": 6172090, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.063}
{"n": 15, "mod": 4096, "split": 3865, "count": 5447829, "filtered": 5447058, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.766}
{"n": 15, "mod": 4096, "split": 3866, "count": 5024345, "filtered": 5023300, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.61}
{"n": 15, "mod": 4096, "split": 3867, "count": 5548974, "filtered": 5547952, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.156}
{"n": 15, "mod": 4096, "split": 3868, "count": 5214733, "filtered": 5213930, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.531}
{"n": 15, "mod": 4096, "split": 3869, "count": 4626668, "filtered": 4625444, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 109.641}
{"n": 15, "mod": 4096, "split": 3870, "count": 6096521, "filtered": 6095550, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.156}
{"n": 15, "mod": 4096, "split": 3871, "count": 5464784, "filtered": 5463566, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.093}
{"n": 15, "mod": 4096, "split": 3872, "count": 4539480, "filtered": 4538547, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.515}
{"n": 15, "mod": 4096, "split": 3873, "count": 4743924, "filtered": 4743157, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.609}
{"n": 15, "mod": 4096, "split": 3874, "count": 4749503, "filtered": 4748992, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.891}
{"n": 15, "mod": 4096, "split": 3875, "count": 5432880, "filtered": 5432412, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.61}
{"n": 15, "mod": 4096, "split": 3876, "count": 4554564, "filtered": 4553744, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.094}
{"n": 15, "mod": 4096, "split": 3877, "count": 5877079, "filtered": 5876285, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.235}
{"n": 15, "mod": 4096, "split": 3878, "count": 6591185, "filtered": 6590720, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.125}
{"n": 15, "mod": 4096, "split": 3879, "count": 6144776, "filtered": 6143941, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.937}
{"n": 15, "mod": 4096, "split": 3880, "count": 7900497, "filtered": 7899732, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.343}
{"n": 15, "mod": 4096, "split": 3881, "count": 6012396, "filtered": 6010923, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.984}
{"n": 15, "mod": 4096, "split": 3882, "count": 6453349, "filtered": 6452507, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 178.875}
{"n": 15, "mod": 4096, "split": 3883, "count": 6060206, "filtered": 6058898, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.328}
{"n": 15, "mod": 4096, "split": 3884, "count": 4420277, "filtered": 4419125, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.812}
{"n": 15, "mod": 4096, "split": 3885, "count": 4701360, "filtered": 4700856, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.562}
{"n": 15, "mod": 4096, "split": 3886, "count": 5315449, "filtered": 5314811, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.328}
{"n": 15, "mod": 4096, "split": 3887, "count": 5978035, "filtered": 5977077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.344}
{"n": 15, "mod": 4096, "split": 3888, "count": 6156424, "filtered": 6155551, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.453}
{"n": 15, "mod": 4096, "split": 3889, "count": 5154076, "filtered": 5152703, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.016}
{"n": 15, "mod": 4096, "split": 3890, "count": 4556017, "filtered": 4555079, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.922}
{"n": 15, "mod": 4096, "split": 3891, "count": 4483294, "filtered": 4482532, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.14}
{"n": 15, "mod": 4096, "split": 3892, "count": 5240412, "filtered": 5239567, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.359}
{"n": 15, "mod": 4096, "split": 3893, "count": 5301757, "filtered": 5301102, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.985}
{"n": 15, "mod": 4096, "split": 3894, "count": 3991885, "filtered": 3991024, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.109}
{"n": 15, "mod": 4096, "split": 3895, "count": 4850713, "filtered": 4849743, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.937}
{"n": 15, "mod": 4096, "split": 3896, "count": 6259704, "filtered": 6258468, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.047}
{"n": 15, "mod": 4096, "split": 3897, "count": 4933526, "filtered": 4932774, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.718}
{"n": 15, "mod": 4096, "split": 3898, "count": 6707213, "filtered": 6706462, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.625}
{"n": 15, "mod": 4096, "split": 3899, "count": 5505075, "filtered": 5504428, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 124.703}
{"n": 15, "mod": 4096, "split": 3900, "count": 6215568, "filtered": 6214551, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.813}
{"n": 15, "mod": 4096, "split": 3901, "count": 6536453, "filtered": 6535363, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.344}
{"n": 15, "mod": 4096, "split": 3902, "count": 6144015, "filtered": 6142714, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.594}
{"n": 15, "mod": 4096, "split": 3903, "count": 4971684, "filtered": 4970754, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.563}
{"n": 15, "mod": 4096, "split": 3904, "count": 4710555, "filtered": 4709997, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.453}
{"n": 15, "mod": 4096, "split": 3905, "count": 4537350, "filtered": 4536691, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.75}
{"n": 15, "mod": 4096, "split": 3906, "count": 4469124, "filtered": 4468059, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.547}
{"n": 15, "mod": 4096, "split": 3907, "count": 6390258, "filtered": 6388622, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.61}
{"n": 15, "mod": 4096, "split": 3908, "count": 6102355, "filtered": 6101931, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.14}
{"n": 15, "mod": 4096, "split": 3909, "count": 5407620, "filtered": 5406281, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.438}
{"n": 15, "mod": 4096, "split": 3910, "count": 4225617, "filtered": 4224424, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.703}
{"n": 15, "mod": 4096, "split": 3911, "count": 4172906, "filtered": 4172047, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.64}
{"n": 15, "mod": 4096, "split": 3912, "count": 6089674, "filtered": 6088457, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.218}
{"n": 15, "mod": 4096, "split": 3913, "count": 4662670, "filtered": 4661982, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.969}
{"n": 15, "mod": 4096, "split": 3914, "count": 5496280, "filtered": 5495097, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.454}
{"n": 15, "mod": 4096, "split": 3915, "count": 4245868, "filtered": 4245037, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.625}
{"n": 15, "mod": 4096, "split": 3916, "count": 5244581, "filtered": 5243017, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.297}
{"n": 15, "mod": 4096, "split": 3917, "count": 4452591, "filtered": 4451855, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.235}
{"n": 15, "mod": 4096, "split": 3918, "count": 4328764, "filtered": 4327652, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.031}
{"n": 15, "mod": 4096, "split": 3919, "count": 3845732, "filtered": 3845068, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 86.703}
{"n": 15, "mod": 4096, "split": 3920, "count": 4722038, "filtered": 4720841, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.078}
{"n": 15, "mod": 4096, "split": 3921, "count": 4723652, "filtered": 4721683, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 113.078}
{"n": 15, "mod": 4096, "split": 3922, "count": 4479806, "filtered": 4478408, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.063}
{"n": 15, "mod": 4096, "split": 3923, "count": 4757996, "filtered": 4756073, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.64}
{"n": 15, "mod": 4096, "split": 3924, "count": 4738270, "filtered": 4736976, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.218}
{"n": 15, "mod": 4096, "split": 3925, "count": 6220396, "filtered": 6219033, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.594}
{"n": 15, "mod": 4096, "split": 3926, "count": 3382226, "filtered": 3380745, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 83.016}
{"n": 15, "mod": 4096, "split": 3927, "count": 5056434, "filtered": 5055215, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.203}
{"n": 15, "mod": 4096, "split": 3928, "count": 4991495, "filtered": 4990011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.891}
{"n": 15, "mod": 4096, "split": 3929, "count": 4680665, "filtered": 4679713, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.281}
{"n": 15, "mod": 4096, "split": 3930, "count": 3504354, "filtered": 3503010, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.797}
{"n": 15, "mod": 4096, "split": 3931, "count": 4184638, "filtered": 4184073, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.859}
{"n": 15, "mod": 4096, "split": 3932, "count": 3914988, "filtered": 3913927, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 96.75}
{"n": 15, "mod": 4096, "split": 3933, "count": 4432297, "filtered": 4431393, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.125}
{"n": 15, "mod": 4096, "split": 3934, "count": 2862628, "filtered": 2862113, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 69.437}
{"n": 15, "mod": 4096, "split": 3935, "count": 3687624, "filtered": 3686973, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 92.0}
{"n": 15, "mod": 4096, "split": 3936, "count": 3970774, "filtered": 3970185, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.719}
{"n": 15, "mod": 4096, "split": 3937, "count": 3919370, "filtered": 3918384, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.906}
{"n": 15, "mod": 4096, "split": 3938, "count": 3944408, "filtered": 3943482, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.703}
{"n": 15, "mod": 4096, "split": 3939, "count": 4053099, "filtered": 4052006, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 104.531}
{"n": 15, "mod": 4096, "split": 3940, "count": 4186117, "filtered": 4185420, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.156}
{"n": 15, "mod": 4096, "split": 3941, "count": 4090361, "filtered": 4089048, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.047}
{"n": 15, "mod": 4096, "split": 3942, "count": 5597873, "filtered": 5596073, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.234}
{"n": 15, "mod": 4096, "split": 3943, "count": 4043481, "filtered": 4042864, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.25}
{"n": 15, "mod": 4096, "split": 3944, "count": 4584922, "filtered": 4584300, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.141}
{"n": 15, "mod": 4096, "split": 3945, "count": 4777774, "filtered": 4776501, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.094}
{"n": 15, "mod": 4096, "split": 3946, "count": 5672186, "filtered": 5671167, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.906}
{"n": 15, "mod": 4096, "split": 3947, "count": 4819795, "filtered": 4819034, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.422}
{"n": 15, "mod": 4096, "split": 3948, "count": 4710515, "filtered": 4710173, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.781}
{"n": 15, "mod": 4096, "split": 3949, "count": 5057096, "filtered": 5056396, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.313}
{"n": 15, "mod": 4096, "split": 3950, "count": 4775442, "filtered": 4774448, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.297}
{"n": 15, "mod": 4096, "split": 3951, "count": 4091801, "filtered": 4091049, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.844}
{"n": 15, "mod": 4096, "split": 3952, "count": 4022421, "filtered": 4021621, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.593}
{"n": 15, "mod": 4096, "split": 3953, "count": 5221156, "filtered": 5219999, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.422}
{"n": 15, "mod": 4096, "split": 3954, "count": 4014495, "filtered": 4013488, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.203}
{"n": 15, "mod": 4096, "split": 3955, "count": 4790531, "filtered": 4789908, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.282}
{"n": 15, "mod": 4096, "split": 3956, "count": 3487430, "filtered": 3486666, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.0}
{"n": 15, "mod": 4096, "split": 3957, "count": 4351661, "filtered": 4350299, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.031}
{"n": 15, "mod": 4096, "split": 3958, "count": 4735488, "filtered": 4734450, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.187}
{"n": 15, "mod": 4096, "split": 3959, "count": 10392712, "filtered": 10390318, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 274.813}
{"n": 15, "mod": 4096, "split": 3960, "count": 10024132, "filtered": 10022051, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 267.109}
{"n": 15, "mod": 4096, "split": 3961, "count": 8937798, "filtered": 8935307, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 292.5}
{"n": 15, "mod": 4096, "split": 3962, "count": 7170497, "filtered": 7168464, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 212.281}
{"n": 15, "mod": 4096, "split": 3963, "count": 7892355, "filtered": 7886887, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 226.812}
{"n": 15, "mod": 4096, "split": 3964, "count": 5008943, "filtered": 5007782, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.985}
{"n": 15, "mod": 4096, "split": 3965, "count": 5536963, "filtered": 5536386, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.172}
{"n": 15, "mod": 4096, "split": 3966, "count": 4284707, "filtered": 4284024, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.922}
{"n": 15, "mod": 4096, "split": 3967, "count": 5615985, "filtered": 5615426, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.063}
{"n": 15, "mod": 4096, "split": 3968, "count": 5418540, "filtered": 5417522, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 139.672}
{"n": 15, "mod": 4096, "split": 3969, "count": 4399916, "filtered": 4399474, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.907}
{"n": 15, "mod": 4096, "split": 3970, "count": 5311313, "filtered": 5310645, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.0}
{"n": 15, "mod": 4096, "split": 3971, "count": 4881269, "filtered": 4880182, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 125.625}
{"n": 15, "mod": 4096, "split": 3972, "count": 3839298, "filtered": 3838645, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 102.407}
{"n": 15, "mod": 4096, "split": 3973, "count": 4476828, "filtered": 4475747, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.172}
{"n": 15, "mod": 4096, "split": 3974, "count": 4390869, "filtered": 4390305, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 132.766}
{"n": 15, "mod": 4096, "split": 3975, "count": 5583519, "filtered": 5582674, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.063}
{"n": 15, "mod": 4096, "split": 3976, "count": 4372938, "filtered": 4371859, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.906}
{"n": 15, "mod": 4096, "split": 3977, "count": 4957412, "filtered": 4956593, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.687}
{"n": 15, "mod": 4096, "split": 3978, "count": 5222110, "filtered": 5220694, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 160.063}
{"n": 15, "mod": 4096, "split": 3979, "count": 4484736, "filtered": 4484197, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.156}
{"n": 15, "mod": 4096, "split": 3980, "count": 5564050, "filtered": 5562577, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.797}
{"n": 15, "mod": 4096, "split": 3981, "count": 4217949, "filtered": 4217002, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 107.328}
{"n": 15, "mod": 4096, "split": 3982, "count": 3144778, "filtered": 3144158, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 79.031}
{"n": 15, "mod": 4096, "split": 3983, "count": 3592533, "filtered": 3591724, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 92.531}
{"n": 15, "mod": 4096, "split": 3984, "count": 3828801, "filtered": 3828077, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 95.546}
{"n": 15, "mod": 4096, "split": 3985, "count": 5961208, "filtered": 5960239, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 150.797}
{"n": 15, "mod": 4096, "split": 3986, "count": 4329765, "filtered": 4328839, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.843}
{"n": 15, "mod": 4096, "split": 3987, "count": 4108329, "filtered": 4107656, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.703}
{"n": 15, "mod": 4096, "split": 3988, "count": 4115917, "filtered": 4114718, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 117.125}
{"n": 15, "mod": 4096, "split": 3989, "count": 3484368, "filtered": 3483671, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 103.0}
{"n": 15, "mod": 4096, "split": 3990, "count": 4617100, "filtered": 4616183, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.25}
{"n": 15, "mod": 4096, "split": 3991, "count": 4499187, "filtered": 4498655, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 112.531}
{"n": 15, "mod": 4096, "split": 3992, "count": 6257381, "filtered": 6256561, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.938}
{"n": 15, "mod": 4096, "split": 3993, "count": 4401500, "filtered": 4400330, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.016}
{"n": 15, "mod": 4096, "split": 3994, "count": 4488241, "filtered": 4486734, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 118.672}
{"n": 15, "mod": 4096, "split": 3995, "count": 5757134, "filtered": 5756251, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.547}
{"n": 15, "mod": 4096, "split": 3996, "count": 7046896, "filtered": 7045551, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.546}
{"n": 15, "mod": 4096, "split": 3997, "count": 5470501, "filtered": 5469298, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.453}
{"n": 15, "mod": 4096, "split": 3998, "count": 5977828, "filtered": 5976420, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 152.422}
{"n": 15, "mod": 4096, "split": 3999, "count": 5391141, "filtered": 5389226, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 167.844}
{"n": 15, "mod": 4096, "split": 4000, "count": 7047191, "filtered": 7045314, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.609}
{"n": 15, "mod": 4096, "split": 4001, "count": 6981753, "filtered": 6980845, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 173.032}
{"n": 15, "mod": 4096, "split": 4002, "count": 6649492, "filtered": 6648680, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 205.922}
{"n": 15, "mod": 4096, "split": 4003, "count": 5819802, "filtered": 5818880, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.515}
{"n": 15, "mod": 4096, "split": 4004, "count": 5086028, "filtered": 5085403, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 128.094}
{"n": 15, "mod": 4096, "split": 4005, "count": 5524951, "filtered": 5524279, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.329}
{"n": 15, "mod": 4096, "split": 4006, "count": 5953714, "filtered": 5951447, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 179.062}
{"n": 15, "mod": 4096, "split": 4007, "count": 5672552, "filtered": 5671405, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 158.688}
{"n": 15, "mod": 4096, "split": 4008, "count": 5557132, "filtered": 5556140, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 165.625}
{"n": 15, "mod": 4096, "split": 4009, "count": 4287203, "filtered": 4286285, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.188}
{"n": 15, "mod": 4096, "split": 4010, "count": 5733124, "filtered": 5731724, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.391}
{"n": 15, "mod": 4096, "split": 4011, "count": 5800591, "filtered": 5799758, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 163.781}
{"n": 15, "mod": 4096, "split": 4012, "count": 4398040, "filtered": 4397201, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 114.39}
{"n": 15, "mod": 4096, "split": 4013, "count": 5233435, "filtered": 5232375, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.453}
{"n": 15, "mod": 4096, "split": 4014, "count": 4926646, "filtered": 4925141, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 123.437}
{"n": 15, "mod": 4096, "split": 4015, "count": 4808893, "filtered": 4808055, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.031}
{"n": 15, "mod": 4096, "split": 4016, "count": 8256403, "filtered": 8253930, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 210.5}
{"n": 15, "mod": 4096, "split": 4017, "count": 7181849, "filtered": 7180539, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 180.781}
{"n": 15, "mod": 4096, "split": 4018, "count": 5638340, "filtered": 5637176, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.141}
{"n": 15, "mod": 4096, "split": 4019, "count": 5749285, "filtered": 5748008, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 146.0}
{"n": 15, "mod": 4096, "split": 4020, "count": 5040446, "filtered": 5039521, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 127.969}
{"n": 15, "mod": 4096, "split": 4021, "count": 5949482, "filtered": 5948089, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 149.89}
{"n": 15, "mod": 4096, "split": 4022, "count": 6401301, "filtered": 6400677, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 193.219}
{"n": 15, "mod": 4096, "split": 4023, "count": 5496877, "filtered": 5495967, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.093}
{"n": 15, "mod": 4096, "split": 4024, "count": 6314580, "filtered": 6313038, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 157.938}
{"n": 15, "mod": 4096, "split": 4025, "count": 4969991, "filtered": 4968857, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.141}
{"n": 15, "mod": 4096, "split": 4026, "count": 5779364, "filtered": 5778694, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 143.844}
{"n": 15, "mod": 4096, "split": 4027, "count": 6715702, "filtered": 6714172, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 183.625}
{"n": 15, "mod": 4096, "split": 4028, "count": 6069558, "filtered": 6068399, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.625}
{"n": 15, "mod": 4096, "split": 4029, "count": 5732381, "filtered": 5731598, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 174.156}
{"n": 15, "mod": 4096, "split": 4030, "count": 4801147, "filtered": 4800384, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 141.75}
{"n": 15, "mod": 4096, "split": 4031, "count": 4225606, "filtered": 4223918, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.75}
{"n": 15, "mod": 4096, "split": 4032, "count": 5958532, "filtered": 5957276, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 171.75}
{"n": 15, "mod": 4096, "split": 4033, "count": 5677085, "filtered": 5676277, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.485}
{"n": 15, "mod": 4096, "split": 4034, "count": 6340708, "filtered": 6339679, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.781}
{"n": 15, "mod": 4096, "split": 4035, "count": 6127018, "filtered": 6125743, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.218}
{"n": 15, "mod": 4096, "split": 4036, "count": 5165060, "filtered": 5164054, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 122.046}
{"n": 15, "mod": 4096, "split": 4037, "count": 5946796, "filtered": 5945096, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.344}
{"n": 15, "mod": 4096, "split": 4038, "count": 4894506, "filtered": 4892959, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.218}
{"n": 15, "mod": 4096, "split": 4039, "count": 5722610, "filtered": 5720526, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.094}
{"n": 15, "mod": 4096, "split": 4040, "count": 4735269, "filtered": 4733681, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 110.657}
{"n": 15, "mod": 4096, "split": 4041, "count": 6384726, "filtered": 6383172, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.829}
{"n": 15, "mod": 4096, "split": 4042, "count": 6287493, "filtered": 6286588, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 145.922}
{"n": 15, "mod": 4096, "split": 4043, "count": 5165510, "filtered": 5164539, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.75}
{"n": 15, "mod": 4096, "split": 4044, "count": 6863616, "filtered": 6862150, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 192.906}
{"n": 15, "mod": 4096, "split": 4045, "count": 4869925, "filtered": 4868097, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 115.078}
{"n": 15, "mod": 4096, "split": 4046, "count": 4784796, "filtered": 4783354, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.204}
{"n": 15, "mod": 4096, "split": 4047, "count": 7219438, "filtered": 7217848, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 201.875}
{"n": 15, "mod": 4096, "split": 4048, "count": 6605796, "filtered": 6604250, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.969}
{"n": 15, "mod": 4096, "split": 4049, "count": 4865846, "filtered": 4864428, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.375}
{"n": 15, "mod": 4096, "split": 4050, "count": 4570735, "filtered": 4570039, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 105.047}
{"n": 15, "mod": 4096, "split": 4051, "count": 5261214, "filtered": 5259494, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 153.0}
{"n": 15, "mod": 4096, "split": 4052, "count": 5941693, "filtered": 5940693, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 136.204}
{"n": 15, "mod": 4096, "split": 4053, "count": 4983917, "filtered": 4982894, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.64}
{"n": 15, "mod": 4096, "split": 4054, "count": 5409565, "filtered": 5408472, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 147.734}
{"n": 15, "mod": 4096, "split": 4055, "count": 4093710, "filtered": 4092877, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 95.032}
{"n": 15, "mod": 4096, "split": 4056, "count": 4743674, "filtered": 4742676, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.469}
{"n": 15, "mod": 4096, "split": 4057, "count": 4386363, "filtered": 4385555, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.407}
{"n": 15, "mod": 4096, "split": 4058, "count": 3922937, "filtered": 3921502, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.062}
{"n": 15, "mod": 4096, "split": 4059, "count": 4183737, "filtered": 4182656, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 99.5}
{"n": 15, "mod": 4096, "split": 4060, "count": 5557066, "filtered": 5556135, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 126.469}
{"n": 15, "mod": 4096, "split": 4061, "count": 6860203, "filtered": 6858810, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.093}
{"n": 15, "mod": 4096, "split": 4062, "count": 4178729, "filtered": 4177288, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 100.547}
{"n": 15, "mod": 4096, "split": 4063, "count": 7672928, "filtered": 7671257, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 177.39}
{"n": 15, "mod": 4096, "split": 4064, "count": 6524207, "filtered": 6522237, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 154.188}
{"n": 15, "mod": 4096, "split": 4065, "count": 5063014, "filtered": 5061185, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.421}
{"n": 15, "mod": 4096, "split": 4066, "count": 4758158, "filtered": 4756816, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 130.906}
{"n": 15, "mod": 4096, "split": 4067, "count": 5171038, "filtered": 5169710, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.797}
{"n": 15, "mod": 4096, "split": 4068, "count": 4512218, "filtered": 4511169, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.547}
{"n": 15, "mod": 4096, "split": 4069, "count": 4910536, "filtered": 4909843, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 111.578}
{"n": 15, "mod": 4096, "split": 4070, "count": 4767318, "filtered": 4766550, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.484}
{"n": 15, "mod": 4096, "split": 4071, "count": 4502675, "filtered": 4501513, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 116.485}
{"n": 15, "mod": 4096, "split": 4072, "count": 3301869, "filtered": 3300374, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 79.062}
{"n": 15, "mod": 4096, "split": 4073, "count": 5898344, "filtered": 5896775, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 137.672}
{"n": 15, "mod": 4096, "split": 4074, "count": 5258861, "filtered": 5256805, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 148.313}
{"n": 15, "mod": 4096, "split": 4075, "count": 3972886, "filtered": 3972026, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 91.093}
{"n": 15, "mod": 4096, "split": 4076, "count": 6368113, "filtered": 6366459, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 176.359}
{"n": 15, "mod": 4096, "split": 4077, "count": 6291274, "filtered": 6290053, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 166.0}
{"n": 15, "mod": 4096, "split": 4078, "count": 4965525, "filtered": 4964673, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 133.766}
{"n": 15, "mod": 4096, "split": 4079, "count": 4298994, "filtered": 4297629, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 121.344}
{"n": 15, "mod": 4096, "split": 4080, "count": 5534830, "filtered": 5532982, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 129.719}
{"n": 15, "mod": 4096, "split": 4081, "count": 5860807, "filtered": 5859526, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 131.391}
{"n": 15, "mod": 4096, "split": 4082, "count": 6418812, "filtered": 6417580, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 138.797}
{"n": 15, "mod": 4096, "split": 4083, "count": 6571163, "filtered": 6569258, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 140.563}
{"n": 15, "mod": 4096, "split": 4084, "count": 7592982, "filtered": 7591011, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 156.218}
{"n": 15, "mod": 4096, "split": 4085, "count": 6638728, "filtered": 6637131, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 151.937}
{"n": 15, "mod": 4096, "split": 4086, "count": 8298178, "filtered": 8297200, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 159.641}
{"n": 15, "mod": 4096, "split": 4087, "count": 8523566, "filtered": 8522153, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 161.828}
{"n": 15, "mod": 4096, "split": 4088, "count": 7283367, "filtered": 7282382, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.11}
{"n": 15, "mod": 4096, "split": 4089, "count": 7225741, "filtered": 7224459, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 142.297}
{"n": 15, "mod": 4096, "split": 4090, "count": 7481426, "filtered": 7479771, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 144.562}
{"n": 15, "mod": 4096, "split": 4091, "count": 5320923, "filtered": 5319069, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 119.703}
{"n": 15, "mod": 4096, "split": 4092, "count": 5267844, "filtered": 5266861, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 106.281}
{"n": 15, "mod": 4096, "split": 4093, "count": 4605483, "filtered": 4604372, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 108.906}
{"n": 15, "mod": 4096, "split": 4094, "count": 4813876, "filtered": 4812578, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 93.625}
{"n": 15, "mod": 4096, "split": 4095, "count": 6400597, "filtered": 6398649, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 120.89}


==> anc/checkpoints/split_screen_n4_mod1_checkpoint.jsonl <==
{"n": 4, "mod": 1, "split": 0, "count": 1, "filtered": 0, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.047}


==> anc/checkpoints/split_screen_n5_mod1_checkpoint.jsonl <==
{"n": 5, "mod": 1, "split": 0, "count": 2, "filtered": 0, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.062}


==> anc/checkpoints/split_screen_n6_mod1_checkpoint.jsonl <==
{"n": 6, "mod": 1, "split": 0, "count": 7, "filtered": 0, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.047}


==> anc/checkpoints/split_screen_n7_mod1_checkpoint.jsonl <==
{"n": 7, "mod": 1, "split": 0, "count": 34, "filtered": 7, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.062}


==> anc/checkpoints/split_screen_n8_mod1_checkpoint.jsonl <==
{"n": 8, "mod": 1, "split": 0, "count": 257, "filtered": 140, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.109}


==> anc/checkpoints/split_screen_n9_mod1_checkpoint.jsonl <==
{"n": 9, "mod": 1, "split": 0, "count": 2606, "filtered": 2111, "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.468}


==> anc/code/aut_orbits.py <==
"""K1 (Phase 1b) — Automorphismen-Enumeration + Paar-Orbits.

Backtracking ueber 1-WL-Farbklassen (Adaption der Idee aus
mu_nu_konsistenz.wl_cfi.color_preserving_isomorphic, hier: g1 = g2 und
ALLE Loesungen statt der ersten). Fuer polyedrische Graphen ist |Aut|
klein (Mani 1971: Aut(polyedrisch) ~ Symmetriegruppe eines Polyeders),
fuer die Kontrollgraphen bekannt: Shrikhande 192, Rook 4x4 1152,
Dodekaeder 120 — tests fixieren diese Zahlen als unabhaengige Anker.

Ehrlichkeits-Disziplin: Bei Cap (Zeit oder max_auts) wird KEIN Verdikt
geliefert (CappedError), nie ein unvollstaendiges Ergebnis als komplett
ausgewiesen.
"""
from __future__ import annotations

import time


class CappedError(Exception):
    """Zeit-/Zaehl-Cap erreicht — Enumeration unvollstaendig, kein Verdikt."""


def wl1_colors(adj: list[set[int]], n: int) -> list[int]:
    """Stabile 1-WL-Knotenfaerbung (Pruning-Grundlage; public seit dem
    n=14-Ausbau — wl1_filter.py nutzt sie fuer den Fruehfilter)."""
    col = [len(adj[v]) for v in range(n)]
    ncol = len(set(col))
    while True:
        sigs: dict = {}
        new = [0] * n
        for v in range(n):
            key = (col[v], tuple(sorted(col[u] for u in adj[v])))
            idx = sigs.get(key)
            if idx is None:
                idx = len(sigs)
                sigs[key] = idx
            new[v] = idx
        if len(sigs) == ncol:
            return new
        col, ncol = new, len(sigs)


def automorphisms(adj: list[set[int]], n: int,
                  max_auts: int = 1_000_000,
                  deadline: float | None = None) -> list[tuple[int, ...]]:
    """Alle Automorphismen als Permutations-Tupel (Bild von 0..n-1).

    Reihenfolge der Zuordnung: Knoten aufsteigend nach Groesse ihrer
    1-WL-Farbklasse (kleine Klassen zuerst = kleine Verzweigung).
    """
    col = wl1_colors(adj, n)
    by_col: dict[int, list[int]] = {}
    for v in range(n):
        by_col.setdefault(col[v], []).append(v)
    order = sorted(range(n), key=lambda v: (len(by_col[col[v]]), v))
    mapping: list[int | None] = [None] * n
    used = [False] * n
    found: list[tuple[int, ...]] = []

    def backtrack(i: int) -> None:
        if deadline is not None and time.monotonic() > deadline:
            raise CappedError("Zeit-Cap in automorphisms")
        if i == n:
            found.append(tuple(mapping))  # type: ignore[arg-type]
            if len(found) > max_auts:
                raise CappedError("max_auts ueberschritten")
            return
        v = order[i]
        for w in by_col[col[v]]:
            if used[w]:
                continue
            ok = True
            for j in range(i):
                v2 = order[j]
                if (v2 in adj[v]) != (mapping[v2] in adj[w]):
                    ok = False
                    break
            if ok:
                mapping[v] = w
                used[w] = True
                backtrack(i + 1)
                mapping[v] = None
                used[w] = False

    backtrack(0)
    return found


def pair_orbit_partition(perms: list[tuple[int, ...]],
                         n: int) -> tuple[list[int], int]:
    """Orbits von Aut auf Omega^2 (geordnete Paare inkl. Diagonale).

    Union-Find ueber n^2 Zellen; fuer jede Permutation g wird (u,v) mit
    (g(u),g(v)) vereinigt. Rueckgabe wie wl2_stable_partition: (col, k).
    """
    parent = list(range(n * n))

    def find(x: int) -> int:
        while parent[x] != x:
            parent[x] = parent[parent[x]]
            x = parent[x]
        return x

    def union(a: int, b: int) -> None:
        ra, rb = find(a), find(b)
        if ra != rb:
            parent[rb] = ra

    for g in perms:
        for u in range(n):
            gu_n = g[u] * n
            row = u * n
            for v in range(n):
                union(row + v, gu_n + g[v])

    roots: dict[int, int] = {}
    col = [0] * (n * n)
    for x in range(n * n):
        r = find(x)
        idx = roots.get(r)
        if idx is None:
            idx = len(roots)
            roots[r] = idx
        col[x] = idx
    return col, len(roots)


==> anc/code/controls.py <==
"""K1 (Phase 1d) — Kontrollgraphen mit mathematisch fixierten Erwartungen.

Kontrollfall-Disziplin (globale Regel): Jeder Checker wird ZUERST an
bekannt-korrekten Eingaben geprueft; liefert er dort Falsches, ist das
Instrument unzuverlaessig und KEIN Resultat geht raus.

1) Shrikhande-Graph: Cayley(Z4 x Z4, {±(1,0), ±(0,1), ±(1,1)}),
   SRG(16,6,2,2), |Aut| = 192. NEGATIV-Kontrolle Schurian-Checker:
   als SRG ist {Diag, Kante, Nichtkante} bereits kohaerent => wl_classes = 3;
   Aut ist NICHT co-edge-transitiv (Vertex-Stabilisator hat Ordnung 12 und
   wirkt auf den 9 Nicht-Nachbarn; Orbitgroessen teilen 12, also kein
   9er-Orbit) => orbit_classes >= 4 => NICHT schurisch. [Herleitung
   K1-Protokoll; die Messung muss beides bestaetigen.]
2) Rook-Graph 4x4 (= Hamming H(2,4)): SRG(16,6,2,2), |Aut| = 1152,
   Rang-3-Gruppe => orbit_classes = 3 = wl_classes => POSITIV-Kontrolle
   (schurisch).
3) Shrikhande vs. Rook: gleiches SRG-Parametertripel => 2-WL kann das Paar
   NICHT trennen (Suite k_wl_distinguish, k=2); nicht isomorph
   (Suite color_preserving_isomorphic) — Kontrolle des Paar-Instruments
   (Plan-Hypothese H-K1.2) und zugleich V0-Anker (16-Knoten-Paar).
4) Dodekaeder (= verallgemeinerter Petersen GP(10,2)): polyedrisch,
   distanz-transitiv, |Aut| = 120; LPZ verifizieren schurisch
   ("straightforward computation") => POSITIV-Kontrolle im Zielbereich.

Nur dieses Modul (+ Tests) beruehrt die Suite (Adapter adj -> ColoredGraph);
die K1-Kernmodule bleiben dependency-frei.
"""
from __future__ import annotations

import os
import sys

_HERE = os.path.dirname(os.path.abspath(__file__))
_RESEARCH = os.path.dirname(_HERE)
for _p in (_HERE, _RESEARCH):
    if _p not in sys.path:
        sys.path.insert(0, _p)

# (Der Adapter nach ColoredGraph ist im Ancillary-Paket entfernt;
#  er wurde nur von test_h_k12_pair_control gebraucht.)


def shrikhande() -> tuple[list[set[int]], int]:
    """Cayley-Graph von Z4 x Z4 mit Verbindungsmenge {±(1,0),±(0,1),±(1,1)}."""
    n = 16
    conn = {(1, 0), (3, 0), (0, 1), (0, 3), (1, 1), (3, 3)}
    adj: list[set[int]] = [set() for _ in range(n)]
    for a in range(4):
        for b in range(4):
            u = 4 * a + b
            for (da, db) in conn:
                v = 4 * ((a + da) % 4) + ((b + db) % 4)
                adj[u].add(v)
                adj[v].add(u)
    return adj, n


def rook_4x4() -> tuple[list[set[int]], int]:
    """4x4-Rook: (i,j) ~ (k,l) gdw. genau eine Koordinate uebereinstimmt."""
    n = 16
    adj: list[set[int]] = [set() for _ in range(n)]
    for i in range(4):
        for j in range(4):
            u = 4 * i + j
            for k in range(4):
                for l in range(4):  # noqa: E741
                    v = 4 * k + l
                    if u != v and (i == k) != (j == l):
                        adj[u].add(v)
                        adj[v].add(u)
    return adj, n


def dodecahedron() -> tuple[list[set[int]], int]:
    """Dodekaeder-Skelett = verallgemeinerter Petersen-Graph GP(10,2)."""
    n = 20
    adj: list[set[int]] = [set() for _ in range(n)]

    def add(u: int, v: int) -> None:
        adj[u].add(v)
        adj[v].add(u)

    for i in range(10):
        add(i, (i + 1) % 10)            # aeusserer 10-Zyklus u_i
        add(10 + i, 10 + (i + 2) % 10)  # innerer Stern v_i ~ v_{i+2}
        add(i, 10 + i)                  # Speichen
    return adj, n


def is_srg_16_6_2_2(adj: list[set[int]], n: int) -> bool:
    """Unabhaengiger Parameter-Check SRG(16,6,2,2) fuer die Kontrollgraphen."""
    if n != 16 or any(len(adj[v]) != 6 for v in range(n)):
        return False
    for u in range(n):
        for v in range(n):
            if u == v:
                continue
            common = len(adj[u] & adj[v])
            if common != 2:  # lambda = mu = 2 bei SRG(16,6,2,2)
                return False
    return True




==> anc/code/fund_4b_check.py <==
"""Fund-Protokoll 4b — Stufe-1-Batterie fuer n=16-Torus-Funde (S6).

Fuer jeden Record einer Findings-JSONL laufen sechs unabhaengige Pruefungen
(die Reproduktion aus der Generierung ist Stufe 2 und laeuft separat ueber
run_torus_split_screen --splits):
  1. Parser-Gates (surftri_gen: Dreiecke, Euler=0, Symmetrie) — implizit.
  2. nauty countg: |Aut| muss dem Pipeline-Wert exakt gleichen.
  3. Jeder Automorphismus einzeln als adjazenzerhaltend verifiziert.
  4. Verdikt auf zufaellig permutierter Kopie identisch (Iso-Invarianz).
  5. UNABHAENGIGE naive 2-WL-Implementierung (Paar-Verfeinerung, eigener
     Code-Pfad zu wl2_coherent) — Klassenzahl muss gleichen.
  6. Unabhaengige Paar-Orbit-Zaehlung ueber die expliziten Automorphismen.
Zusaetzlich: Shrikhande-Identifikation (SRG(16,6,2,2) + |Aut|=192).

Aufruf (Repo-Root, .venv-CPython):
    .venv/Scripts/python research/k1_planar_wl/fund_4b_check.py \
        research/k1_planar_wl/torus_findings_n16_s<SPLIT>.jsonl [weitere...]
Exit 0 nur, wenn ALLE Records ALLE Pruefungen bestehen.
"""
from __future__ import annotations

import json
import random
import sys

_HERE = __file__.rsplit("\\", 1)[0].rsplit("/", 1)[0]
if _HERE not in sys.path:
    sys.path.insert(0, _HERE)

from aut_orbits import automorphisms  # noqa: E402
from nauty_crosscheck import nauty_group_sizes, to_graph6  # noqa: E402
from run_torus_split_screen import is_shrikhande_graph  # noqa: E402
from schurian import schurian_verdict  # noqa: E402
from surftri_gen import parse_ascii_line  # noqa: E402


def independent_wl2(adj: list[set[int]], v: int) -> int:
    """Naive 2-WL-Paarverfeinerung bis Fixpunkt; Klassenzahl."""
    c = {(i, j): (i == j, j in adj[i]) for i in range(v) for j in range(v)}
    while True:
        neu = {(i, j): (c[(i, j)],
                        tuple(sorted((c[(i, k)], c[(k, j)]) for k in range(v))))
               for i in range(v) for j in range(v)}
        palette = {f: k for k, f in enumerate(sorted(set(neu.values()), key=repr))}
        neu = {p: palette[f] for p, f in neu.items()}
        if len(set(neu.values())) == len(set(c.values())):
            return len(set(neu.values()))
        c = neu


def independent_orbits(adj: list[set[int]], v: int, aut) -> int:
    """Paar-Orbits der explizit gegebenen Automorphismen."""
    orbit_of: dict[tuple[int, int], int] = {}
    orbits = 0
    for i in range(v):
        for j in range(v):
            if (i, j) in orbit_of:
                continue
            orbits += 1
            for p in aut:
                orbit_of[(p[i], p[j])] = orbits
    return orbits


def check_record(rec: dict) -> tuple[bool, str]:
    adj, v = parse_ascii_line(rec["lex"])   # Pruefung 1 implizit
    degs = sorted(len(a) for a in adj)
    aut = automorphisms(adj, v)
    lines = [f"Split {rec['split']}: Gradfolge {degs}"]
    ok = True

    n_nauty = nauty_group_sizes([to_graph6(adj, v)])[0]
    p2 = (len(aut) == rec["n_aut"] == n_nauty)
    lines.append(f"  [2] |Aut| Pipeline={rec['n_aut']} eigen={len(aut)} "
                 f"nauty={n_nauty}: {'PASS' if p2 else 'FAIL'}")
    ok &= p2

    p3 = all(all((p[y] in adj[p[x]]) == (y in adj[x])
                 for x in range(v) for y in range(v)) for p in aut)
    lines.append(f"  [3] {len(aut)} Perms adjazenzerhaltend: "
                 f"{'PASS' if p3 else 'FAIL'}")
    ok &= p3

    perm = list(range(v))
    random.Random(4711).shuffle(perm)
    p_adj: list[set[int]] = [set() for _ in range(v)]
    for u in range(v):
        for w in adj[u]:
            p_adj[perm[u]].add(perm[w])
    r_p = schurian_verdict(p_adj, v)
    p4 = (r_p.wl_classes == rec["wl_classes"]
          and r_p.orbit_classes == rec["orbit_classes"] and not r_p.schurian)
    lines.append(f"  [4] permutiertes Verdikt {r_p.wl_classes}/{r_p.orbit_classes}: "
                 f"{'PASS' if p4 else 'FAIL'}")
    ok &= p4

    wl_i = independent_wl2(adj, v)
    p5 = (wl_i == rec["wl_classes"])
    lines.append(f"  [5] unabhaengige 2-WL: {wl_i}: {'PASS' if p5 else 'FAIL'}")
    ok &= p5

    orb_i = independent_orbits(adj, v, aut)
    p6 = (orb_i == rec["orbit_classes"])
    lines.append(f"  [6] unabhaengige Orbit-Zaehlung: {orb_i}: "
                 f"{'PASS' if p6 else 'FAIL'}")
    ok &= p6

    lines.append(f"  Shrikhande: {is_shrikhande_graph(adj, v)} | "
                 f"nicht-schurisch bestaetigt: {ok and wl_i != orb_i}")
    return ok, "\n".join(lines)


def main() -> int:
    rc = 0
    for path in sys.argv[1:]:
        for line in open(path, encoding="utf-8"):
            rec = json.loads(line)
            if rec.get("type") != "non_schurian":
                continue
            ok, report = check_record(rec)
            print(report)
            print(f"  ==> 4b Stufe 1: {'ALLE PASS' if ok else 'FAIL — STOPP'}")
            if not ok:
                rc = 1
    return rc


if __name__ == "__main__":
    sys.exit(main())


==> anc/code/generators.py <==
"""K1 (Phase 2) — plantri-Anbindung (Subprozess, planar_code-Parser).

FREMDCODE-Grenze: plantri (vendor/plantri/, siehe VENDOR_README.md —
Kennzeichnung + Sicherheitspruefung) laeuft ausschliesslich als
Subprozess OHNE Shell. Kein plantri-Code wird importiert oder kopiert.

NUTZUNGSMODELL (angepasst 2026-07-24): Output ueber eine von UNS
vorgegebene Temp-Datei im K1-Ordner statt stdout-Pipe. Grund: Die
MinGW-C-Runtime oeffnet stdout im Windows-TEXTMODUS und uebersetzt jedes
0x0a-Byte des Binaerformats in 0x0d0a (belegt via Hexdump 2026-07-24;
bei n<=9 unsichtbar, da 0x0a dort nie vorkommt — ab n=10 Korruption).
plantri oeffnet die Output-Datei dagegen mit fopen(...,"wb")
(plantri.c:19633ff) — binaer sauber. Das Schreibziel kontrollieren wir
(fester Pfad im K1-Ordner), das Sicherheitsprofil aus VENDOR_README
bleibt erhalten.

Vollstaendigkeits-Anker: Die Anzahl der gelieferten Graphen je n MUSS
OEIS A000944 entsprechen (polyedrische Graphen); Abweichung => STOPP.

planar_code (n <= 255): optionaler Header ">>planar_code<<", danach je
Graph: 1 Byte n, dann je Knoten die Nachbarn (1-indexiert,
Rotationsordnung) mit 0-Terminator.
"""
from __future__ import annotations

import mmap
import os
import re
import subprocess
import tempfile
from collections.abc import Iterator

# a(14) dreifach belegt: Duijvestijn/Federico, Math. Comp. 37 (1981) 523-532;
# plantri-Guide Appendix E (Convex polytopes, nv=14); eigener Zaehllauf
# 2026-07-24 (_count_n14.log, cpu=35620s). a(4..13) wie zuvor (OEIS/Appendix E).
# a(15)/a(16) fuer F4/F5: plantri-Guide Appendix E Z. 1336f (lokal verifiziert
# 2026-07-24) + OEIS A000944 (F0b-Gegencheck, Stand 2026-01-23).
A000944 = {4: 1, 5: 2, 6: 7, 7: 34, 8: 257, 9: 2606, 10: 32300,
           11: 440564, 12: 6384634, 13: 96262938, 14: 1496225352,
           15: 23833988129, 16: 387591510244}

# plantri meldet je Lauf auf stderr: "<N> polytopes written to <datei>; cpu=..."
# (bzw. "generated" ohne Ausgabedatei). Diese Zahl ist der ZWEITE Zaehl-Anker
# je Lauf/Split (Recherche-Haertung 2026-07-24, Befund 1.6): plantri-eigene
# Zaehlung MUSS mit unserem Parser-Count uebereinstimmen, sonst STOPP.
_STDERR_COUNT = re.compile(rb"(\d+)\s+polytopes\s+(?:written|generated)")

_HEADER = b">>planar_code<<"


def parse_planar_code(data) -> Iterator[tuple[list[set[int]], int]]:
    """Parst planar_code (1-Byte-Variante) aus bytes/mmap (in-memory)."""
    size = len(data)
    pos = len(_HEADER) if data[:len(_HEADER)] == _HEADER else 0
    try:
        while pos < size:
            n = data[pos]
            pos += 1
            if n == 0:
                raise ValueError("planar_code: n=0 unerwartet")
            adj: list[set[int]] = [set() for _ in range(n)]
            for v in range(n):
                while True:
                    w = data[pos]
                    pos += 1
                    if w == 0:
                        break
                    adj[v].add(w - 1)
            # Symmetrie-Gate: Rotationslisten muessen konsistent sein
            for u in range(n):
                for v in adj[u]:
                    if u not in adj[v]:
                        raise ValueError("planar_code: asymmetrische Adjazenz")
            yield adj, n
    except IndexError:
        raise ValueError("planar_code: Daten enden mitten im Graphen") from None


def _try_parse_one(buf: bytes, pos: int):
    """Versucht, EINEN Graphen ab pos zu parsen.

    Rueckgabe (adj, n, neue_pos) oder None, falls der Puffer mitten im
    Graphen endet (Pipe-Modus: mehr Daten noetig). Wirft bei struktureller
    Korruption (n=0, asymmetrische Adjazenz) — nie stilles Raten.
    """
    size = len(buf)
    if pos >= size:
        return None
    gn = buf[pos]
    p = pos + 1
    if gn == 0:
        raise ValueError("planar_code: n=0 unerwartet")
    adj: list[set[int]] = [set() for _ in range(gn)]
    for v in range(gn):
        while True:
            if p >= size:
                return None
            w = buf[p]
            p += 1
            if w == 0:
                break
            adj[v].add(w - 1)
    for u in range(gn):
        for v in adj[u]:
            if u not in adj[v]:
                raise ValueError("planar_code: asymmetrische Adjazenz")
    return adj, gn, p


def parse_planar_code_stream(read, chunk: int = 1 << 20,
                             ) -> Iterator[tuple[list[set[int]], int]]:
    """Parst planar_code inkrementell aus einem read()-Callable (Pipe).

    Haelt nur den unvollstaendigen Rest im Speicher (Disk-Churn 0, RAM
    O(chunk)). Bricht der Strom mitten in einem Graphen ab => ValueError
    (Truncation ist ein Fehler, kein leiser Teilerfolg).
    """
    buf = b""
    header_checked = False
    at_eof = False
    while not at_eof:
        data = read(chunk)
        if data:
            buf += data
        else:
            at_eof = True
        if not header_checked:
            if len(buf) < len(_HEADER) and not at_eof:
                continue  # erst genug Bytes fuer den Header-Check sammeln
            if buf[:len(_HEADER)] == _HEADER:
                buf = buf[len(_HEADER):]
            header_checked = True
        pos = 0
        while True:
            parsed = _try_parse_one(buf, pos)
            if parsed is None:
                break
            adj, gn, pos = parsed
            yield adj, gn
        buf = buf[pos:]
    if buf:
        raise ValueError("planar_code: Strom endet mitten im Graphen")


def plantri_polyhedral(n: int, plantri_cmd: list[str],
                       expect_count: bool = True,
                       res_mod: tuple[int, int] | None = None,
                       tmp_dir: str | None = None,
                       mode: str = "file",
                       ) -> Iterator[tuple[list[set[int]], int]]:
    """Alle polyedrischen (3-zusammenhaengenden planaren) Graphen mit n Knoten.

    plantri_cmd: Kommando-Praefix (z.B. [pfad/plantri.exe]); ergaenzt werden
    "-p -c3 n [res/mod] <tempdatei>" (Guide: n muss vor res/mod und Ausgabe-
    datei stehen). Die Temp-Datei liegt im K1-Ordner (oder tmp_dir) und wird
    nach dem Parsen geloescht.

    res_mod=(res, mod): nur Split res von mod erzeugen. Der plantri-Guide
    garantiert: "The set of objects is divided into mod disjoint classes and
    only the res-th class is generated" — disjunkte, vollstaendige Partition;
    Isomorphie-Freiheit gilt global (canonical construction path) und damit
    auch split-uebergreifend.

    mode="file": Output ueber Temp-Datei + mmap (plantri.exe; MinGW-sicher).
    mode="pipe" (Etappe F1): Output ueber stdout-Pipe + Streaming-Parser —
    ERFORDERT das Shim-Binary plantri_pipe.exe (binmode_shim.c setzt stdout
    auf O_BINARY; Gate: byte-identisch zum Datei-Modus auf n=10/11 komplett,
    Negativ-Kontrolle reproduziert die MinGW-Falle). Disk-Churn 0.

    Doppelter Zaehl-Anker (immer aktiv, beide Modi): plantris stderr-Zahl
    MUSS dem Parser-Count entsprechen (STOPP bei Abweichung oder unparsbarem
    stderr). Bei expect_count (nur Vollmodus, res_mod=None) wird zusaetzlich
    gegen A000944 geprueft (STOPP bei Abweichung).
    """
    if mode not in ("file", "pipe"):
        raise ValueError(f"mode unbekannt: {mode!r}")
    cmd = [*plantri_cmd, "-p", "-c3", str(n)]
    if res_mod is not None:
        res, mod = res_mod
        if not 0 <= res < mod:
            raise ValueError(f"res/mod ungueltig: {res}/{mod}")
        cmd.append(f"{res}/{mod}")
    count = 0

    if mode == "pipe":
        proc = subprocess.Popen(cmd,  # noqa: S603
                                stdout=subprocess.PIPE,
                                stderr=subprocess.PIPE)
        try:
            for adj, gn in parse_planar_code_stream(proc.stdout.read):
                if gn != n:
                    raise ValueError(f"plantri lieferte n={gn}, erwartet {n}")
                count += 1
                yield adj, gn
            stderr_data = proc.stderr.read()
            rc = proc.wait()
        finally:
            proc.stdout.close()
            proc.stderr.close()
            if proc.poll() is None:
                proc.kill()
                proc.wait()
        if rc != 0:
            raise RuntimeError(f"plantri Exit-Code {rc} (Pipe-Modus) — STOPP")
        plantri_count = _extract_count(stderr_data)
    else:
        here = os.path.dirname(os.path.abspath(__file__))
        fd, tmp_path = tempfile.mkstemp(prefix=f"plantri_n{n}_", suffix=".pc",
                                        dir=tmp_dir or here)
        os.close(fd)
        try:
            proc_r = subprocess.run([*cmd, tmp_path], check=True,  # noqa: S603
                                    stdout=subprocess.DEVNULL,
                                    stderr=subprocess.PIPE)
            plantri_count = _extract_count(proc_r.stderr)
            with open(tmp_path, "rb") as fh:
                if os.path.getsize(tmp_path) > 0:
                    with mmap.mmap(fh.fileno(), 0,
                                   access=mmap.ACCESS_READ) as mm:
                        for adj, gn in parse_planar_code(mm):
                            if gn != n:
                                raise ValueError(
                                    f"plantri lieferte n={gn}, erwartet {n}")
                            count += 1
                            yield adj, gn
        finally:
            if os.path.exists(tmp_path):
                os.remove(tmp_path)

    if count != plantri_count:
        raise RuntimeError(
            f"Zaehl-Anker verletzt (n={n}, res_mod={res_mod}, mode={mode}): "
            f"Parser sah {count} Graphen, plantri meldete {plantri_count} "
            f"— STOPP")
    if expect_count and res_mod is None and n in A000944 \
            and count != A000944[n]:
        raise RuntimeError(
            f"Vollstaendigkeits-Anker verletzt: n={n}: {count} Graphen, "
            f"A000944 erwartet {A000944[n]} — STOPP")


def _extract_count(stderr_data: bytes) -> int:
    m = _STDERR_COUNT.search(stderr_data)
    if m is None:
        raise RuntimeError(
            "plantri-stderr ohne Zaehlzeile — Zaehl-Anker nicht pruefbar, "
            f"STOPP. stderr war: {stderr_data[:500]!r}")
    return int(m.group(1))


==> anc/code/lextri_gen.py <==
"""C2 (S1/S2) — lextri-Subprozess-Wrapper + lex-Format-Parser.

lextri (vendor/lextri, s. VENDOR_README) schreibt pro Lauf .lex-Dateien ins
CWD: eine Zeile pro Triangulierung, Dreiecke als Buchstaben-Tripel
(a=Ecke 0, b=1, ...; Beispiel S²/n=5: "abcabdacdbcebdecde").

Dieses Modul kapselt: Lauf in ein frisches Temp-Verzeichnis, Streaming der
Zeilen, Parser -> Facettenliste -> validierter Kantengraph (Karten-Gates wie
in torus_controls: Kante in genau 2 Facetten, keine degenerierten Facetten).
Split-Datei-Rotation (res/mod) fuer grosse n: pro Split generieren ->
verarbeiten -> loeschen.
"""
from __future__ import annotations

import os
import shutil
import subprocess
import tempfile
from collections import Counter
from collections.abc import Iterator

_HERE = os.path.dirname(os.path.abspath(__file__))
LEXTRI = os.path.join(_HERE, "vendor", "lextri", "lextri.exe")


def parse_lex_line(line: str) -> list[tuple[int, int, int]]:
    """Eine lex-Zeile -> Facettenliste (0-basierte Eckenindizes)."""
    s = line.strip()
    if len(s) % 3 != 0 or not s:
        raise ValueError(f"lex-Zeile mit Laenge {len(s)} nicht durch 3 teilbar")
    faces: list[tuple[int, int, int]] = []
    for i in range(0, len(s), 3):
        a, b, c = (ord(ch) - ord("a") for ch in s[i:i + 3])
        if not (0 <= a and 0 <= b and 0 <= c):
            raise ValueError(f"unerwartetes Zeichen in lex-Zeile: {s[i:i+3]!r}")
        faces.append((a, b, c))
    return faces


def faces_to_graph(faces: list[tuple[int, int, int]]
                   ) -> tuple[list[set[int]], int]:
    """Facetten -> schlichter Kantengraph, mit Karten-Struktur-Gates."""
    v = max(max(f) for f in faces) + 1
    edge_faces: Counter[tuple[int, int]] = Counter()
    adj: list[set[int]] = [set() for _ in range(v)]
    for (a, b, c) in faces:
        if a == b or b == c or a == c:
            raise AssertionError("degenerierte Facette im lex-Strom")
        for (x, y) in ((a, b), (b, c), (a, c)):
            edge_faces[(min(x, y), max(x, y))] += 1
            adj[x].add(y)
            adj[y].add(x)
    if any(cnt != 2 for cnt in edge_faces.values()):
        raise AssertionError("Kante nicht in genau 2 Facetten — keine Karte")
    e = len(edge_faces)
    f = len(faces)
    if v - e + f != 0:  # Torus/Klein: chi = 0 (Aufrufer waehlt Flaeche)
        raise AssertionError(f"Euler-Charakteristik {v - e + f} != 0")
    return adj, v


def lextri_lines(nv: int, orientable: int = 1, res: int = 0, mod: int = 1,
                 equivelar: int | None = None,
                 keep_dir: str | None = None) -> Iterator[tuple[int, str]]:
    """Laeuft lextri (Euler-Genus 2) und streamt (n, lex-Zeile) aller Dateien.

    orientable: 1 = Torus, 0 = Kleinflasche. equivelar: Grad (z. B. 6) oder
    None. Temp-Verzeichnis wird nach dem Streamen geloescht (Rotation).
    """
    if not os.path.exists(LEXTRI):
        raise FileNotFoundError(LEXTRI)
    workdir = keep_dir or tempfile.mkdtemp(prefix=f"lextri_n{nv}_r{res}_")
    try:
        cmd = [LEXTRI, "-o", str(orientable), "-g", "2", "-G", "2"]
        if equivelar is not None:
            cmd += ["-e", str(equivelar)]
        if mod != 1:
            cmd += ["-r", str(res), "-m", str(mod)]
        cmd.append(str(nv))
        proc = subprocess.run(  # noqa: S603 — Vendor-Binary, feste Argumente
            cmd, cwd=workdir, capture_output=True, text=True, check=False)
        if proc.returncode != 0:
            raise RuntimeError(
                f"lextri rc={proc.returncode}: {proc.stderr[:400]}")
        for fname in sorted(os.listdir(workdir)):
            if not fname.endswith(".lex"):
                continue
            n_part = [p for p in fname.split("_")
                      if p.startswith("n") and p[1:].isdigit()]
            n_val = int(n_part[0][1:]) if n_part else nv
            path = os.path.join(workdir, fname)
            with open(path, encoding="ascii") as fh:
                for line in fh:
                    line = line.strip()
                    if line:
                        yield (n_val, line)
    finally:
        if keep_dir is None:
            shutil.rmtree(workdir, ignore_errors=True)


def count_by_n(nv: int, orientable: int = 1,
               equivelar: int | None = None) -> dict[int, int]:
    """Zaehlt Triangulierungen je Eckenzahl (fuer Gates/Kalibrierung)."""
    counts: Counter[int] = Counter()
    for (n, _line) in lextri_lines(nv, orientable=orientable,
                                   equivelar=equivelar):
        counts[n] += 1
    return dict(sorted(counts.items()))


==> anc/code/nauty_crosscheck.py <==
"""K1 (n=14-Ausbau, Etappe E2b) — unabhaengige |Aut|-Zweitverifikation via nauty.

FREMDCODE-Grenze: nauty/gtools (vendor/nauty/, VENDOR_README.md —
Kennzeichnung + Sicherheitspruefung) laeuft ausschliesslich als Subprozess
ohne Shell (countg.exe, feste Pfade, graph6-Temp-Datei). Kein nauty-Code
wird importiert oder kopiert.

Minimal-Protokoll der Zweitverifikation (E0-Recherche, Befunde 7.1/7.3):
(a) Kontrollgraphen-Anker: nauty muss 192/1152/120 liefern (Tests fixieren);
(b) Stichproben-Abgleich je n: zufaellige polyedrische Graphen,
    len(automorphisms()) MUSS nauty-groupsize gleichen (0 Mismatches);
(c) jeder E2-Kandidat wird VOR jeder Aussage u.a. hiermit gegengeprueft.

Aufruf (Repo-Root, .venv):
    .venv/Scripts/python research/k1_planar_wl/nauty_crosscheck.py <n>
        [--sample 10000] [--seed 20260724] [--mod 4096] [--splits 10]
"""
from __future__ import annotations

import argparse
import os
import random
import re
import subprocess
import sys
import tempfile

_HERE = os.path.dirname(os.path.abspath(__file__))
if _HERE not in sys.path:
    sys.path.insert(0, _HERE)

from aut_orbits import automorphisms  # noqa: E402
from generators import A000944, plantri_polyhedral  # noqa: E402

COUNTG = os.path.join(_HERE, "vendor", "nauty", "nauty2_8_9", "countg.exe")
PLANTRI = os.path.join(_HERE, "vendor", "plantri", "plantri.exe")
_GROUPSIZE = re.compile(r"Graph\s+(\d+)\s*:\s*groupsize=([0-9.e+]+)")


def to_graph6(adj: list[set[int]], n: int) -> str:
    """graph6-Encoding (Kurzform, n < 63 reicht fuer K1)."""
    if not 1 <= n < 63:
        raise ValueError(f"graph6-Kurzform nur fuer n < 63, n={n}")
    bits = []
    for j in range(n):
        for i in range(j):
            bits.append(1 if j in adj[i] else 0)
    while len(bits) % 6:
        bits.append(0)
    out = [chr(63 + n)]
    for k in range(0, len(bits), 6):
        v = 0
        for b in bits[k:k + 6]:
            v = (v << 1) | b
        out.append(chr(63 + v))
    return "".join(out)


def nauty_group_sizes(g6_lines: list[str],
                      countg: str = COUNTG) -> list[int]:
    """|Aut| je Graph via countg (-V --a), in Eingabe-Reihenfolge."""
    fd, tmp = tempfile.mkstemp(prefix="crosscheck_", suffix=".g6", dir=_HERE)
    try:
        with os.fdopen(fd, "w", encoding="ascii") as fh:
            fh.write("\n".join(g6_lines) + "\n")
        proc = subprocess.run(  # noqa: S603 — feste Pfade, kein Shell/User-Input
            [countg, "-V", "--a", tmp], capture_output=True, text=True,
            check=True)
    finally:
        if os.path.exists(tmp):
            os.remove(tmp)
    sizes: dict[int, int] = {}
    for m in _GROUPSIZE.finditer(proc.stdout + proc.stderr):
        val = float(m.group(2))
        as_int = int(round(val))
        if val > 1e12 or abs(val - as_int) > 1e-6:
            raise RuntimeError(f"groupsize nicht exakt lesbar: {m.group(2)}")
        sizes[int(m.group(1))] = as_int
    if sorted(sizes) != list(range(1, len(g6_lines) + 1)):
        raise RuntimeError(
            f"countg lieferte {len(sizes)} Werte fuer {len(g6_lines)} Graphen")
    return [sizes[i] for i in range(1, len(g6_lines) + 1)]


def crosscheck_sample(n: int, sample: int, seed: int, mod: int,
                      n_splits: int, batch: int = 5000) -> int:
    """Stichproben-Abgleich eigener |Aut| vs. nauty. Rueckgabe: Mismatches."""
    rng = random.Random(seed)  # noqa: S311 — Stichprobenwahl, keine Krypto
    splits = sorted(rng.sample(range(mod), min(n_splits, mod)))
    est_per_split = A000944.get(n, 10 ** 6) / mod
    stride = max(1, int(est_per_split * len(splits) / max(sample, 1)))
    print(f"n={n}: Stichprobe aus Splits {splits} (mod={mod}), "
          f"stride={stride}, Ziel ~{sample} Graphen", flush=True)
    checked = mismatches = 0
    pend_g6: list[str] = []
    pend_aut: list[int] = []

    def flush_batch() -> None:
        nonlocal checked, mismatches
        if not pend_g6:
            return
        nsizes = nauty_group_sizes(pend_g6)
        for g6, ours, theirs in zip(pend_g6, pend_aut, nsizes):
            checked += 1
            if ours != theirs:
                mismatches += 1
                print(f"[MISMATCH] {g6}: eigene |Aut|={ours}, "
                      f"nauty={theirs}", flush=True)
        pend_g6.clear()
        pend_aut.clear()

    for s in splits:
        idx = 0
        for adj, gn in plantri_polyhedral(n, [PLANTRI], expect_count=False,
                                          res_mod=(s, mod)):
            idx += 1
            if idx % stride:
                continue
            pend_g6.append(to_graph6(adj, gn))
            pend_aut.append(len(automorphisms(adj, gn)))
            if len(pend_g6) >= batch:
                flush_batch()
    flush_batch()
    print(f"n={n}: {checked} Graphen abgeglichen, "
          f"Mismatches={mismatches}", flush=True)
    return mismatches


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("n", type=int)
    ap.add_argument("--sample", type=int, default=10000)
    ap.add_argument("--seed", type=int, default=20260724)
    ap.add_argument("--mod", type=int, default=4096)
    ap.add_argument("--splits", type=int, default=10)
    args = ap.parse_args()
    mm = crosscheck_sample(args.n, args.sample, args.seed, args.mod,
                           args.splits)
    return 0 if mm == 0 else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/code/p1_hardening.py <==
"""K1 — Phase P1-H: Paper-1-Haertung — Kreuzcheck der Filter-Negativen.

Registrierung: K1_WL_DIM_MESSUNG_REGISTRIERUNG.md, "Phase P1-H".
Schliesst die in Paper 1 selbstbenannte Luecke (Limitations 7 und 9):
die nauty-Stichprobe der Produktion erreichte bei n=15/16 praktisch nur
Trivialgruppen-Graphen; hier wird gezielt die FILTER-NEGATIVE Population
(die symmetrischen Graphen, die das Voll-Verdikt erhielten) auf drei
Achsen gegengeprueft.

Zwei Paesse (getrennte natuerliche Umgebungen):

  --pass1  (PyPy empfohlen; stdlib only) Seeded Split-Stichprobe:
           plantri-Re-Generierung (res/mod, pipe-Modus mit
           plantri_pipe.exe), 1-WL-Filter je Graph; Filter-Negative
           werden als Adjazenzlisten exportiert
           (p1h_negatives_n{n}.jsonl); count/filtered je Split werden
           gegen den PRODUKTIONS-Checkpoint verglichen (zusaetzliche
           Re-Enumerations-Deckung, P1H-G2).
  --pass2  (CPython .venv) Fuer jeden exportierten Graphen:
           (a) Produktions-Verdikt schurian_verdict (2-WL-Klassen,
               |Aut|, Orbit-Klassen, Schurity);
           (b) |Aut| gegen nauty (countg, Batch);
           (c) 2-WL-Klassenzahl gegen die UNABHAENGIGE
               Zweit-Implementierung independent_wl2 und Orbit-Zahl
               gegen independent_orbits (fund_4b_check-Achse der
               Paper-2-Batterie);
           vorab Kontrollgraphen-Gate (P1H-G1: Shrikhande
           nicht-schurisch/192, Rook 1152, Dodekaeder 120 auf ALLEN
           Achsen). JEDE Abweichung wird geloggt und macht den
           Exit-Code != 0 (P1H-G3; nie wegmitteln).

Aufrufe (Repo-Root):
  vendor-PyPy research/k1_planar_wl/p1_hardening.py --pass1 --n 16 \
      --splits 40 [--seed 20260828] [--workers 20]
  .venv/Scripts/python research/k1_planar_wl/p1_hardening.py --pass2 \
      [--workers 20]
Schreibt p1h_pass1_n{n}.json, p1h_negatives_n{n}.jsonl,
p1h_results.json.
"""
from __future__ import annotations

import argparse
import json
import multiprocessing as mp
import os
import random
import sys
import time

HERE = os.path.dirname(os.path.abspath(__file__))
if HERE not in sys.path:
    sys.path.insert(0, HERE)

MOD_DEFAULT = {15: 4096, 16: 16384}
SEED_DEFAULT = 20260828


# ---------------------------------------------------------------- Pass 1

def pass1_split(task):
    """Ein Split: generieren, filtern, Negative sammeln (Worker)."""
    n, split, mod, plantri_cmd, outdir = task
    from generators import plantri_polyhedral
    from wl1_filter import wl1_discrete
    t0 = time.monotonic()
    count = filtered = 0
    negatives = []
    for adj, gn in plantri_polyhedral(n, plantri_cmd, expect_count=False,
                                      res_mod=(split, mod), tmp_dir=outdir,
                                      mode="pipe"):
        count += 1
        if wl1_discrete(adj, gn):
            filtered += 1
        else:
            negatives.append([sorted(s) for s in adj])
    return {"n": n, "split": split, "count": count, "filtered": filtered,
            "negatives": negatives, "elapsed": time.monotonic() - t0}


def run_pass1(n, n_splits, seed, workers, mod):
    plantri_cmd = [os.path.join(HERE, "vendor", "plantri",
                                "plantri_pipe.exe")]
    ckpt_path = os.path.join(HERE,
                             f"split_screen_n{n}_mod{mod}_checkpoint.jsonl")
    prod = {}
    with open(ckpt_path, encoding="utf-8") as fh:
        for line in fh:
            rec = json.loads(line)
            prod[rec["split"]] = (rec["count"], rec["filtered"])
    splits = sorted(random.Random(seed).sample(range(mod), n_splits))
    print(f"[P1H-1] n={n} mod={mod}: {n_splits} Splits (Seed {seed}), "
          f"{workers} Worker, pipe-Modus", flush=True)

    neg_path = os.path.join(HERE, f"p1h_negatives_n{n}.jsonl")
    results, mismatches = [], []
    t0 = time.monotonic()
    done = 0
    with open(neg_path, "w", encoding="utf-8") as neg_fh, \
            mp.Pool(processes=min(workers, n_splits)) as pool:
        tasks = [(n, s, mod, plantri_cmd, HERE) for s in splits]
        for rec in pool.imap_unordered(pass1_split, tasks, chunksize=1):
            done += 1
            for adj in rec["negatives"]:
                neg_fh.write(json.dumps(
                    {"n": n, "split": rec["split"], "adj": adj}) + "\n")
            neg_fh.flush()
            pc, pf = prod[rec["split"]]
            ok = (rec["count"] == pc and rec["filtered"] == pf)
            if not ok:
                mismatches.append(rec["split"])
                print(f"[P1H-1] !! ABWEICHUNG Split {rec['split']}: "
                      f"count {rec['count']} vs {pc}, filtered "
                      f"{rec['filtered']} vs {pf}", flush=True)
            results.append({k: rec[k] for k in
                            ("split", "count", "filtered", "elapsed")}
                           | {"n_negatives": len(rec["negatives"]),
                              "checkpoint_match": ok})
            el = time.monotonic() - t0
            eta = el / done * (n_splits - done)
            print(f"[P1H-1] Split {rec['split']} fertig ({done}/"
                  f"{n_splits}): {rec['count']} Graphen, "
                  f"{len(rec['negatives'])} Negative, Checkpoint-Match "
                  f"{ok} | ETA {eta/60:.1f} min", flush=True)

    out = {"n": n, "mod": mod, "seed": seed, "splits": splits,
           "n_graphs": sum(r["count"] for r in results),
           "n_negatives": sum(r["n_negatives"] for r in results),
           "checkpoint_mismatch_splits": mismatches,
           "per_split": results,
           "runtime_s": round(time.monotonic() - t0, 1)}
    path = os.path.join(HERE, f"p1h_pass1_n{n}.json")
    with open(path, "w", encoding="utf-8") as fh:
        json.dump(out, fh, indent=1)
    ok_all = not mismatches
    print(f"[P1H-1] FERTIG n={n}: {out['n_graphs']} Graphen, "
          f"{out['n_negatives']} Filter-Negative exportiert, "
          f"Checkpoint-Abgleich {'GRUEN' if ok_all else 'ROT'} "
          f"({out['runtime_s']}s) -> {os.path.basename(path)}", flush=True)
    return 0 if ok_all else 1


# ---------------------------------------------------------------- Pass 2

def pass2_graph(item):
    """Ein Graph: Produktions-Verdikt + unabhaengige Achsen (Worker).
    nauty laeuft separat im Parent (Batch).
    Nachruestung (Abnahme-Befund F1, 2026-08-28): jede enumerierte
    Permutation wird EINZELN auf Adjazenz-Erhalt verifiziert — mit
    dem nauty-Ordnungs-Pin ist die Automorphismenliste damit
    elementweise korrekt UND vollstaendig zertifiziert; erst das
    deckt die Orbit-Zaehlung ueber diese Liste unabhaengig."""
    n, adj_lists = item
    from aut_orbits import automorphisms
    from fund_4b_check import independent_orbits, independent_wl2
    from schurian import schurian_verdict
    adj = [set(row) for row in adj_lists]
    res = schurian_verdict(adj, n)
    wl_i = independent_wl2(adj, n)
    aut = automorphisms(adj, n)
    # Dichtheit (Mini-Abnahme F-1/F-2): paarweise verschieden UND je
    # Element bijektiv UND adjazenzerhaltend UND Identitaet enthalten;
    # zusammen mit dem nauty-Ordnungs-Pin: Liste = GENAU Aut(X),
    # populations-unabhaengig (kein Zusammenhangs-Argument noetig).
    aut_ok = (len({tuple(p) for p in aut}) == len(aut)
              and all(len(p) == n and all(0 <= x < n for x in p)
                      for p in aut)
              and all(len(set(p)) == n for p in aut)
              and all(
                  all({p[v] for v in adj[u]} == adj[p[u]]
                      for u in range(n))
                  for p in aut)
              and any(all(p[u] == u for u in range(n)) for p in aut))
    orb_i = independent_orbits(adj, n, aut)
    return {"n_aut": res.n_aut, "wl": res.wl_classes,
            "orb": res.orbit_classes, "schurian": res.schurian,
            "wl_indep": wl_i, "orb_indep": orb_i,
            "n_aut_enum": len(aut), "aut_elementwise_ok": aut_ok,
            "internal_ok": (wl_i == res.wl_classes
                            and orb_i == res.orbit_classes
                            and len(aut) == res.n_aut
                            and aut_ok
                            and res.schurian == (res.wl_classes
                                                 == res.orbit_classes))}


def control_gate():
    from controls import dodecahedron, rook_4x4, shrikhande
    from fund_4b_check import independent_wl2
    from nauty_crosscheck import nauty_group_sizes, to_graph6
    from schurian import schurian_verdict
    specs = [("Shrikhande", shrikhande(), False, 192),
             ("Rook", rook_4x4(), True, 1152),
             ("Dodekaeder", dodecahedron(), True, 120)]
    g6 = [to_graph6(adj, n) for _, (adj, n), _, _ in specs]
    nauty = nauty_group_sizes(g6)
    ok = True
    for (name, (adj, n), want_schur, want_aut), na in zip(specs, nauty):
        res = schurian_verdict(adj, n)
        wl_i = independent_wl2(adj, n)
        good = (res.schurian == want_schur and res.n_aut == want_aut
                and na == want_aut and wl_i == res.wl_classes)
        ok &= good
        print(f"[P1H-2] Kontrolle {name}: schurisch {res.schurian} "
              f"(soll {want_schur}), |Aut| {res.n_aut}/nauty {na} "
              f"(soll {want_aut}), 2-WL {res.wl_classes}=indep {wl_i} "
              f"=> {'PASS' if good else 'FAIL'}", flush=True)
    return ok


def run_pass2(workers, batch=5000):
    from nauty_crosscheck import nauty_group_sizes, to_graph6
    t0 = time.monotonic()
    if not control_gate():
        print("[P1H-2] KONTROLL-GATE ROT — STOPP", flush=True)
        return 1

    items = []
    for n in (15, 16):
        p = os.path.join(HERE, f"p1h_negatives_n{n}.jsonl")
        if os.path.exists(p):
            with open(p, encoding="utf-8") as fh:
                for line in fh:
                    rec = json.loads(line)
                    items.append((rec["n"], rec["adj"]))
    if not items:
        print("[P1H-2] keine Exporte gefunden — erst --pass1", flush=True)
        return 1
    print(f"[P1H-2] {len(items)} Filter-Negative, {workers} Worker",
          flush=True)

    with mp.Pool(processes=workers) as pool:
        results = []
        done = 0
        for r in pool.imap(pass2_graph, items, chunksize=64):
            results.append(r)
            done += 1
            if done % 5000 == 0:
                el = time.monotonic() - t0
                print(f"[P1H-2] {done}/{len(items)} | ETA "
                      f"{el/done*(len(items)-done)/60:.1f} min",
                      flush=True)

    print(f"[P1H-2] nauty-Batchlauf ({len(items)} Graphen)...", flush=True)
    nauty_all = []
    for lo in range(0, len(items), batch):
        chunk = items[lo:lo + batch]
        g6 = [to_graph6([set(row) for row in adj], n) for n, adj in chunk]
        nauty_all.extend(nauty_group_sizes(g6))
        print(f"[P1H-2] nauty {min(lo+batch, len(items))}/{len(items)}",
              flush=True)

    dev_internal = [i for i, r in enumerate(results)
                    if not r["internal_ok"]]
    dev_nauty = [i for i, (r, na) in enumerate(zip(results, nauty_all))
                 if r["n_aut"] != na]
    dev_autcheck = [i for i, r in enumerate(results)
                    if not r["aut_elementwise_ok"]]
    n_nonschur = sum(1 for r in results if not r["schurian"])
    for i in dev_internal[:10]:
        print(f"[P1H-2] !! interne Abweichung Graph {i}: {results[i]}",
              flush=True)
    for i in dev_nauty[:10]:
        print(f"[P1H-2] !! nauty-Abweichung Graph {i}: eigen "
              f"{results[i]['n_aut']} vs nauty {nauty_all[i]}", flush=True)

    max_aut = max(r["n_aut"] for r in results)
    ok = (not dev_internal and not dev_nauty and not dev_autcheck
          and n_nonschur == 0)
    out = {"n_graphs": len(items),
           "n_deviations_internal": len(dev_internal),
           "n_deviations_nauty": len(dev_nauty),
           "n_deviations_aut_elementwise": len(dev_autcheck),
           "n_non_schurian": n_nonschur,
           "max_aut_order": max_aut,
           "aut_gt1": sum(1 for r in results if r["n_aut"] > 1),
           "gate_pass": bool(ok),
           "runtime_s": round(time.monotonic() - t0, 1)}
    with open(os.path.join(HERE, "p1h_results.json"), "w",
              encoding="utf-8") as fh:
        json.dump(out, fh, indent=1)
    print(f"[P1H-2] FERTIG: {len(items)} Graphen dreifach geprueft, "
          f"Abweichungen intern {len(dev_internal)} / nauty "
          f"{len(dev_nauty)}, nicht-schurisch {n_nonschur}, "
          f"|Aut|>1: {out['aut_gt1']} (max {max_aut}) => "
          f"{'GRUEN' if ok else 'ROT'} ({out['runtime_s']}s) "
          f"-> p1h_results.json", flush=True)
    return 0 if ok else 1


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--pass1", action="store_true")
    ap.add_argument("--pass2", action="store_true")
    ap.add_argument("--n", type=int, default=16)
    ap.add_argument("--splits", type=int, default=40)
    ap.add_argument("--seed", type=int, default=SEED_DEFAULT)
    ap.add_argument("--workers", type=int, default=20)
    ap.add_argument("--mod", type=int, default=None)
    args = ap.parse_args()
    if args.pass1:
        mod = args.mod or MOD_DEFAULT[args.n]
        return run_pass1(args.n, args.splits, args.seed, args.workers, mod)
    if args.pass2:
        return run_pass2(args.workers)
    ap.error("--pass1 oder --pass2 angeben")


if __name__ == "__main__":
    sys.exit(main())


==> anc/code/run_f4_f5_chain.py <==
"""K1 F4+F5-Kette — n=15-Pflichtlauf → Gates → n=16-Hauptlauf (User-Go 2026-07-24).

Aufruf (Repo-Root; PyPy = beschlossener Lauf-Interpreter, F3-GO):
    research/k1_planar_wl/vendor/pypy/pypy3.11-v7.3.23-win64/pypy.exe \
        research/k1_planar_wl/run_f4_f5_chain.py [--workers 20]

JEDERZEIT abbrechbar (Ctrl+C / Prozess-Kill); IDENTISCHER Aufruf setzt fort:
alle Stufen sind idempotent (Runner-Checkpoints; Doppellauf-Checkpoint;
Marker-Dateien fuer nauty-Stufen). Kette bricht HART ab, wenn ein Gate
versagt — F5 startet nie auf einem nicht-gruenen F4.

Stufen:
  1. F4  n=15 Volllauf (mod=4096, Pipe)     — Pflicht-Kalibrierung (F0b 0.1)
  2. Doppellauf n=15: 1% der Splits (seeded) neu rechnen, per-Split-Vergleich
     (Haertung 8.5: stille Bitfehler)      — Abweichung => ABBRUCH
  3. nauty-Stichprobe n=15 (~10^4)          — Mismatch => ABBRUCH
  4. F5  n=16 Volllauf (mod=16384, Pipe)    — der Hauptlauf (~3,5-4,5 Tage)
  5. Doppellauf n=16: 1% der Splits
  6. nauty-Stichprobe n=16
"""
from __future__ import annotations

import argparse
import multiprocessing as mp
import os
import random
import subprocess
import sys
import time

_HERE = os.path.dirname(os.path.abspath(__file__))
if _HERE not in sys.path:
    sys.path.insert(0, _HERE)

from run_split_screen import (load_checkpoint, screen_split,  # noqa: E402
                              write_checkpoint)

RUNNER = os.path.join(_HERE, "run_split_screen.py")
CROSSCHECK = os.path.join(_HERE, "nauty_crosscheck.py")
PLANTRI_PIPE = os.path.join(_HERE, "vendor", "plantri", "plantri_pipe.exe")
DOPPEL_SEED = 20260724
DOPPEL_ANTEIL = 0.01

STUFEN = [("F4", 15, 4096), ("F5", 16, 16384)]


def log(msg: str) -> None:
    print(f"[KETTE {time.strftime('%Y-%m-%d %H:%M:%S')}] {msg}", flush=True)


def stufe_volllauf(name: str, n: int, mod: int, workers: int) -> None:
    log(f"{name}: n={n}-Volllauf startet (mod={mod}, Worker={workers}, Pipe)")
    rc = subprocess.call(  # noqa: S603 — eigene, feste Pfade
        [sys.executable, RUNNER, str(n), "--mod", str(mod),
         "--workers", str(workers), "--pipe"])
    if rc != 0:
        log(f"{name}: Runner-Exit {rc} — GATE ROT, Kette bricht ab. "
            f"(Resume nach Ursachenklaerung: identischer Ketten-Aufruf.)")
        sys.exit(rc)
    log(f"{name}: GATE GRUEN (Anker exakt, 0 capped/mismatches)")


def stufe_doppellauf(n: int, mod: int, workers: int) -> None:
    """1% zufaellige Splits neu rechnen und per-Split vergleichen (8.5)."""
    outdir = os.path.join(_HERE, "_doppellauf")
    os.makedirs(outdir, exist_ok=True)
    k = max(1, int(mod * DOPPEL_ANTEIL))
    rng = random.Random(DOPPEL_SEED)  # noqa: S311 — Stichprobe, keine Krypto
    splits = sorted(rng.sample(range(mod), k))
    ckpt = os.path.join(outdir, f"split_screen_n{n}_mod{mod}_checkpoint.jsonl")
    done = load_checkpoint(ckpt, n, mod)
    todo = [s for s in splits if s not in done]
    log(f"Doppellauf n={n}: {k} Splits (Seed {DOPPEL_SEED}), "
        f"{len(todo)} noch zu rechnen")
    if todo:
        tasks = [(n, s, mod, [PLANTRI_PIPE], True, False, outdir, "pipe")
                 for s in todo]
        with mp.Pool(processes=min(workers, len(tasks))) as pool:
            for rec in pool.imap_unordered(screen_split, tasks, chunksize=1):
                done[rec["split"]] = rec
                write_checkpoint(ckpt, done)
                log(f"  Doppellauf-Split {rec['split']}: {rec['count']} "
                    f"Graphen ({rec['elapsed']}s)")
    haupt = load_checkpoint(
        os.path.join(_HERE, f"split_screen_n{n}_mod{mod}_checkpoint.jsonl"),
        n, mod)
    keys = ("count", "filtered", "non_schurian", "capped", "mismatches")
    diffs = [s for s in splits
             if tuple(done[s][k] for k in keys)
             != tuple(haupt[s][k] for k in keys)]
    if diffs:
        log(f"Doppellauf n={n}: ABWEICHUNG in Splits {diffs} — stille "
            f"Fehler moeglich, GATE ROT, Kette bricht ab (Haertung 8.5).")
        sys.exit(5)
    log(f"Doppellauf n={n}: alle {k} Splits identisch — GATE GRUEN")


def stufe_nauty(n: int) -> None:
    marker = os.path.join(_HERE, f"_chain_nauty_n{n}_ok.marker")
    if os.path.exists(marker):
        log(f"nauty n={n}: bereits gruen (Marker), uebersprungen")
        return
    log(f"nauty-Stichprobe n={n} (~10^4) startet")
    rc = subprocess.call(  # noqa: S603
        [sys.executable, CROSSCHECK, str(n), "--sample", "10000"])
    if rc != 0:
        log(f"nauty n={n}: Mismatches — GATE ROT, Kette bricht ab.")
        sys.exit(rc)
    with open(marker, "w", encoding="utf-8") as fh:
        fh.write(time.strftime("%Y-%m-%d %H:%M:%S\n"))
    log(f"nauty n={n}: GATE GRUEN")


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--workers", type=int, default=20)
    args = ap.parse_args()
    log(f"Kette startet unter {sys.executable}")
    for name, n, mod in STUFEN:
        stufe_volllauf(name, n, mod, args.workers)
        stufe_doppellauf(n, mod, args.workers)
        stufe_nauty(n)
    log("KETTE KOMPLETT GRUEN — F4+F5 abgeschlossen inkl. Doppellauf + "
        "nauty. Auswertung/Protokoll-Eintrag folgt (F6).")
    return 0


if __name__ == "__main__":
    mp.freeze_support()
    sys.exit(main())


==> anc/code/run_split_screen.py <==
"""K1 (n=14-Ausbau, Etappe E2) — paralleler Split-Runner mit Checkpointing.

Aufruf (Repo-Root, .venv):
    .venv/Scripts/python research/k1_planar_wl/run_split_screen.py <n>
        [--mod 1024] [--workers 20] [--validate] [--no-filter]
        [--max-splits K] [--split-timeout 7200] [--outdir DIR]
        [--plantri PFAD]

Arbeitsmodell: mod Splits (plantri res/mod, Guide-garantierte disjunkte
vollstaendige Partition); Worker-Prozesse bearbeiten je Split:
plantri -> Temp-Datei -> mmap -> screenen -> Datei loeschen. Je Graph
laeuft der einseitige 1-WL-Fruehfilter (wl1_filter, E0-validiert); nur
Nicht-Treffer bekommen das Voll-Verdikt.

Haertungen (E0-Recherche 2026-07-24):
- Checkpoint ATOMAR: kompletter Rewrite temp -> os.replace je fertigem
  Split; NUR der Parent schreibt; Resume validiert jede Zeile hart
  (Duplikat/Fremd-Parameter/Korruption => STOPP, nie raten).
- Doppelter Zaehl-Anker je Split in generators.plantri_polyhedral
  (plantri-stderr vs. Parser-Count); Abschluss-Anker: Gesamtsumme muss
  A000944[n] treffen, sonst STOPP statt Resultat.
- Worker-Crash/-Haenger: Split-Timeout + Retry-Runden ueber die noch
  fehlenden Splits (Pool erholt sich unter Windows nicht von gecrashten
  Workern, CPython #38084 — wir bauen den Pool neu). Correctness-Fehler
  (Anker/Sanity-Gate) werden NIE retried => sofortiger STOPP.
- Funde/Capped/Mismatches: crash-sicher SOFORT je Worker-Datei
  (flush+fsync), zusaetzlich laute Parent-Meldung. CappedError zaehlt
  als OFFENES Verdikt (Exit != 0), nie als stilles Ueberspringen.
- --validate: je Graph Filter UND Voll-Verdikt; Filter-positiv muss
  schurisch + |Aut|=1 + wl=orb=n^2 ergeben (Pflichtgate Etappe E3:
  n=11-Volllauf mit 0 Mismatches).

Unterbrechbarkeit: Ctrl+C (oder --max-splits K fuer Etappen) beendet
sauber; derselbe Aufruf setzt fort (fertige Splits werden uebersprungen).
"""
from __future__ import annotations

import argparse
import json
import multiprocessing as mp
import os
import sys
import time

_HERE = os.path.dirname(os.path.abspath(__file__))
if _HERE not in sys.path:
    sys.path.insert(0, _HERE)

from aut_orbits import CappedError  # noqa: E402
from generators import A000944, plantri_polyhedral  # noqa: E402
from schurian import schurian_verdict  # noqa: E402
from wl1_filter import wl1_discrete  # noqa: E402

RETRY_ROUNDS = 3


def _append_jsonl(path: str, record: dict) -> None:
    """Crash-sicherer Sofort-Append (Worker: Funde/Capped/Mismatches)."""
    with open(path, "a", encoding="utf-8") as fh:
        fh.write(json.dumps(record) + "\n")
        fh.flush()
        os.fsync(fh.fileno())


def screen_split(task: tuple) -> dict:
    """Bearbeitet EINEN Split vollstaendig. Laeuft im Worker-Prozess."""
    n, split, mod, plantri_cmd, use_filter, validate, outdir, mode = task
    t0 = time.monotonic()
    count = filtered = non_schurian = capped = mismatches = 0
    findings_path = os.path.join(outdir, f"findings_n{n}_s{split}.jsonl")
    for adj, gn in plantri_polyhedral(n, plantri_cmd, expect_count=False,
                                      res_mod=(split, mod), tmp_dir=outdir,
                                      mode=mode):
        count += 1
        if validate:
            fires = wl1_discrete(adj, gn)
            if fires:
                filtered += 1
            res = schurian_verdict(adj, gn)
            if not res.schurian:
                non_schurian += 1
                _append_jsonl(findings_path, {
                    "type": "non_schurian", "n": gn, "split": split,
                    "adj": [sorted(s) for s in adj],
                    "wl_classes": res.wl_classes,
                    "orbit_classes": res.orbit_classes, "n_aut": res.n_aut})
            if fires and not (res.schurian and res.n_aut == 1
                              and res.wl_classes == gn * gn
                              and res.orbit_classes == gn * gn):
                mismatches += 1
                _append_jsonl(findings_path, {
                    "type": "filter_mismatch", "n": gn, "split": split,
                    "adj": [sorted(s) for s in adj],
                    "wl_classes": res.wl_classes,
                    "orbit_classes": res.orbit_classes, "n_aut": res.n_aut})
        else:
            if use_filter and wl1_discrete(adj, gn):
                filtered += 1
                continue
            try:
                res = schurian_verdict(adj, gn)
            except CappedError:
                capped += 1
                _append_jsonl(findings_path, {
                    "type": "capped", "n": gn, "split": split,
                    "adj": [sorted(s) for s in adj]})
                continue
            if not res.schurian:
                non_schurian += 1
                _append_jsonl(findings_path, {
                    "type": "non_schurian", "n": gn, "split": split,
                    "adj": [sorted(s) for s in adj],
                    "wl_classes": res.wl_classes,
                    "orbit_classes": res.orbit_classes, "n_aut": res.n_aut})
    return {"n": n, "mod": mod, "split": split, "count": count,
            "filtered": filtered, "non_schurian": non_schurian,
            "capped": capped, "mismatches": mismatches,
            "elapsed": round(time.monotonic() - t0, 3)}


def load_checkpoint(path: str, n: int, mod: int) -> dict[int, dict]:
    """Liest Checkpoint hart-validierend. Fehler => STOPP (kein Raten)."""
    done: dict[int, dict] = {}
    if not os.path.exists(path):
        return done
    with open(path, encoding="utf-8") as fh:
        for lineno, line in enumerate(fh, 1):
            if not line.strip():
                continue
            try:
                rec = json.loads(line)
            except json.JSONDecodeError as exc:
                raise RuntimeError(
                    f"Checkpoint korrupt ({path}:{lineno}) — STOPP; Datei "
                    f"pruefen/sichern, nicht raten") from exc
            if rec.get("n") != n or rec.get("mod") != mod:
                raise RuntimeError(
                    f"Checkpoint-Parameter-Mismatch ({path}:{lineno}): "
                    f"{rec.get('n')}/{rec.get('mod')} statt {n}/{mod} — STOPP")
            s = rec["split"]
            if s in done:
                raise RuntimeError(
                    f"Checkpoint-Duplikat Split {s} ({path}) — STOPP")
            done[s] = rec
    return done


def write_checkpoint(path: str, done: dict[int, dict]) -> None:
    """Atomarer Voll-Rewrite (temp + os.replace) — nie Teilzeilen.

    os.replace mit Retry-Backoff: Windows verweigert das Ersetzen transient
    (WinError 5), wenn AV-Scanner/Indexer die Datei millisekundenlang offen
    halten — Vorfall 2026-07-25 01:15 (F4-Lauf starb bei Split 2826 daran;
    E0-Recherche-Risiko 8.4b). Ein einzelner Fehlversuch darf einen
    Tage-Lauf nicht beenden; nach 10 Versuchen (~11s) fliegt der Fehler
    ehrlich weiter.
    """
    tmp = path + ".tmp"
    with open(tmp, "w", encoding="utf-8") as fh:
        for s in sorted(done):
            fh.write(json.dumps(done[s]) + "\n")
        fh.flush()
        os.fsync(fh.fileno())
    for attempt in range(10):
        try:
            os.replace(tmp, path)
            return
        except PermissionError:
            time.sleep(0.2 * (attempt + 1))
    os.replace(tmp, path)


def main() -> int:
    ap = argparse.ArgumentParser(description=__doc__.splitlines()[0])
    ap.add_argument("n", type=int)
    ap.add_argument("--mod", type=int, default=1024)
    ap.add_argument("--workers", type=int, default=20)
    ap.add_argument("--validate", action="store_true")
    ap.add_argument("--no-filter", action="store_true")
    ap.add_argument("--max-splits", type=int, default=None,
                    help="nur K Splits in dieser Etappe bearbeiten")
    ap.add_argument("--split-timeout", type=float, default=7200.0)
    ap.add_argument("--outdir", default=_HERE)
    ap.add_argument("--pipe", action="store_true",
                    help="stdout-Pipe statt Temp-Dateien (nutzt "
                         "plantri_pipe.exe mit Binaermodus-Shim, F1-Gate); "
                         "Disk-Churn 0 — Pflicht fuer n=16 (~39 TB sonst)")
    ap.add_argument("--plantri", default=None,
                    help="plantri-Binary (Default: plantri.exe bzw. "
                         "plantri_pipe.exe bei --pipe)")
    args = ap.parse_args()

    n, mod = args.n, args.mod
    mode = "pipe" if args.pipe else "file"
    outdir = os.path.abspath(args.outdir)
    os.makedirs(outdir, exist_ok=True)
    ckpt = os.path.join(outdir, f"split_screen_n{n}_mod{mod}_checkpoint.jsonl")
    default_bin = os.path.join(
        _HERE, "vendor", "plantri",
        "plantri_pipe.exe" if args.pipe else "plantri.exe")
    plantri_cmd = [args.plantri or default_bin]
    t0 = time.monotonic()

    try:
        done = load_checkpoint(ckpt, n, mod)
    except RuntimeError as exc:
        print(f"[STOPP] {exc}", flush=True)
        return 2
    remaining = [s for s in range(mod) if s not in done]
    if args.max_splits is not None:
        remaining = remaining[:args.max_splits]
    print(f"n={n} mod={mod}: {len(done)} Splits fertig (Checkpoint), "
          f"{len(remaining)} in dieser Etappe, Worker={args.workers}, "
          f"Filter={'AUS' if args.no_filter else 'an'}, "
          f"validate={args.validate}, mode={mode}", flush=True)

    session_done = 0  # nur diese Session — Basis der ETA (Resume-sicher)
    for round_no in range(1, RETRY_ROUNDS + 1):
        if not remaining:
            break
        if round_no > 1:
            print(f"[Retry-Runde {round_no}] {len(remaining)} Splits offen "
                  f"(Worker-Crash/-Timeout zuvor)", flush=True)
        tasks = [(n, s, mod, plantri_cmd, not args.no_filter,
                  args.validate, outdir, mode) for s in remaining]
        pool = mp.Pool(processes=min(args.workers, len(tasks)))
        try:
            it = pool.imap_unordered(screen_split, tasks, chunksize=1)
            for _ in range(len(tasks)):
                try:
                    rec = it.next(timeout=args.split_timeout)
                except mp.TimeoutError:
                    print("[TIMEOUT] Split-Timeout erreicht — Pool wird "
                          "neu aufgebaut, offene Splits werden retried",
                          flush=True)
                    break
                except (RuntimeError, ValueError, AssertionError) as exc:
                    # Correctness-Gates (Zaehl-Anker, Sanity) — NIE retrien.
                    print(f"[STOPP] Correctness-Fehler: {exc}", flush=True)
                    pool.terminate()
                    return 2
                done[rec["split"]] = rec
                write_checkpoint(ckpt, done)
                if rec["non_schurian"] or rec["capped"] or rec["mismatches"]:
                    print(f"[ACHTUNG] Split {rec['split']}: "
                          f"non_schurian={rec['non_schurian']} "
                          f"capped={rec['capped']} "
                          f"mismatches={rec['mismatches']} — Findings-Datei "
                          f"pruefen (Fund-Protokoll 4b!)", flush=True)
                session_done += 1
                g_done = sum(r["count"] for r in done.values())
                # Wall-Zeit/Split dieser Session enthaelt die Parallelitaet
                # bereits — NICHT nochmal durch Worker teilen.
                wall_per_split = (time.monotonic() - t0) / session_done
                eta_h = (mod - len(done)) * wall_per_split / 3600
                print(f"  Split {rec['split']} fertig: {rec['count']} Graphen "
                      f"({rec['elapsed']}s) | gesamt {len(done)}/{mod} Splits, "
                      f"{g_done} Graphen | ETA ~{eta_h:.2f}h", flush=True)
        except KeyboardInterrupt:
            pool.terminate()
            print(f"\n[UNTERBROCHEN] {len(done)}/{mod} Splits im Checkpoint. "
                  f"Fortsetzen mit identischem Aufruf.", flush=True)
            return 130
        finally:
            pool.terminate()
            pool.join()
        remaining = [s for s in range(mod) if s not in done]
        if args.max_splits is not None:
            remaining = []  # Etappen-Modus: keine Retry-Ausweitung

    # ---- Abschluss / Zwischenstand ----
    total = sum(r["count"] for r in done.values())
    filtered = sum(r["filtered"] for r in done.values())
    ns = sum(r["non_schurian"] for r in done.values())
    capped = sum(r["capped"] for r in done.values())
    mm = sum(r["mismatches"] for r in done.values())
    dt = time.monotonic() - t0
    print(f"\n==== n={n} mod={mod}: {len(done)}/{mod} Splits, {total} Graphen "
          f"in {dt:.0f}s | filtered={filtered} "
          f"({100.0 * filtered / max(total, 1):.2f}%) non_schurian={ns} "
          f"capped={capped} mismatches={mm}", flush=True)
    if len(done) < mod:
        if args.max_splits is not None:
            print(f"ETAPPE beendet — {mod - len(done)} Splits offen; Resume "
                  f"mit identischem Aufruf.", flush=True)
            return 0
        print(f"[UNVOLLSTAENDIG] {mod - len(done)} Splits auch nach "
              f"{RETRY_ROUNDS} Retry-Runden offen — Ursache pruefen; Resume "
              f"mit identischem Aufruf.", flush=True)
        return 4
    ok = True
    if mm:
        print("[STOPP] Filter-Mismatches > 0 — Filter NICHT valide, "
              "kein Verdikt aus diesem Lauf verwendbar.", flush=True)
        ok = False
    if capped:
        print("[OFFEN] capped > 0 — Verdikt unvollstaendig, Nachfahren "
              "ohne Cap noetig.", flush=True)
        ok = False
    if n in A000944:
        if total != A000944[n]:
            print(f"[STOPP] Vollstaendigkeits-Anker verletzt: {total} != "
                  f"A000944[{n}] = {A000944[n]}", flush=True)
            ok = False
        else:
            print(f"[ANKER GRUEN] Summe = A000944[{n}] = {A000944[n]} exakt.",
                  flush=True)
    if ns:
        print(f"[E2-KANDIDAT(EN)] {ns} nicht-schurische Graphen geloggt — "
              f"Fund-Protokoll 4b ZWINGEND vor jeder Aussage "
              f"(bei n<=15 zuerst als Bug/Bitflip behandeln!).", flush=True)
    return 0 if ok else 3


if __name__ == "__main__":
    mp.freeze_support()
    sys.exit(main())


==> anc/code/run_torus_screen.py <==
"""C2 (S2/S3/S4) — Torus-Schurianitäts-Screening über lextri.

Aufruf (Repo-Root, CPython .venv oder PyPy nach Kurz-Gate):
    python research/k1_planar_wl/run_torus_screen.py 7 12 --workers 2

Pro Eckenzahl n: lextri-Strom (Torus: -o 1 -g 2 -G 2) -> Parser ->
1-WL-Frühfilter (diskret => trivial schurisch) -> sonst Voll-Check
(schurian_verdict). Zähl-Gates gegen die Sulanke-counts.txt-Solls (gesamt)
und die sechsfach belegte 6-regulär-Reihe; Abweichung => Exit-Code 1.

FUND-SEMANTIK (Bauplan/Adversarial-Gate): Ein nicht-schurischer Graph mit
n <= 15 ist ein WIDERSPRUCH zum Literaturstand (Pipeline-Bug ODER
Enumerationsfehler der Literatur — beides offenhalten, Fund-Protokoll);
bei n = 16 ist genau die Shrikhande-Karte T(4,4,0) erwartet. Jeder Fund wird
mit seiner lex-Zeile ins Fund-Log geschrieben und NICHT automatisch bewertet.

Checkpoint: JSONL pro abgeschlossenem n (Resume überspringt vorhandene n).
S4-Betriebsregel: --workers <= 2 solange F5 läuft (Schutz-Monitor extern).
"""
from __future__ import annotations

import argparse
import json
import multiprocessing as mp
import os
import sys
import time

_HERE = os.path.dirname(os.path.abspath(__file__))
if _HERE not in sys.path:
    sys.path.insert(0, _HERE)

from lextri_gen import faces_to_graph, lextri_lines, parse_lex_line  # noqa: E402
from schurian import schurian_verdict  # noqa: E402
from wl1_filter import wl1_discrete  # noqa: E402

SOLL_TOTAL = {7: 1, 8: 7, 9: 112, 10: 2109, 11: 37867, 12: 605496,
              13: 8778329, 14: 117839254, 15: 1491505713, 16: 18035839188}
SOLL_6REG = {7: 1, 8: 1, 9: 2, 10: 1, 11: 1, 12: 4, 13: 2, 14: 2,
             15: 4, 16: 5}


def _screen_line(line: str) -> tuple[bool, bool, str]:
    """Worker: (six_regular, non_schurian, fund_zeile)."""
    adj, v = faces_to_graph(parse_lex_line(line))
    six_reg = all(len(a) == 6 for a in adj)
    if wl1_discrete(adj, v):
        return (six_reg, False, "")
    r = schurian_verdict(adj, v)
    return (six_reg, not r.schurian, line if not r.schurian else "")


def _file_lines(path: str):
    with open(path, encoding="ascii") as fh:
        for line in fh:
            line = line.strip()
            if line:
                yield line


def screen_n(nv: int, workers: int, orientable: int = 1,
             lex_file: str | None = None) -> dict[str, object]:
    t0 = time.time()
    total = six_reg_cnt = 0
    funde: list[str] = []
    if lex_file:  # fertige lex-Datei screenen (z. B. gerettete Generierung)
        lines = _file_lines(lex_file)
    else:
        lines = (line for (_n, line)
                 in lextri_lines(nv, orientable=orientable))
    if workers <= 1:
        it = map(_screen_line, lines)
    else:
        pool = mp.Pool(processes=workers)
        it = pool.imap_unordered(_screen_line, lines, chunksize=256)
    for (six_reg, non_schur, fund) in it:
        total += 1
        if six_reg:
            six_reg_cnt += 1
        if non_schur:
            funde.append(fund)
    if workers > 1:
        pool.close()
        pool.join()
    rec: dict[str, object] = {
        "n": nv, "orientable": orientable, "total": total,
        "six_regular": six_reg_cnt, "non_schurian": len(funde),
        "funde_lex": funde, "elapsed_s": round(time.time() - t0, 3),
    }
    soll_t = SOLL_TOTAL.get(nv)
    soll_s = SOLL_6REG.get(nv)
    rec["gate_total"] = (soll_t is None or soll_t == total)
    rec["gate_6reg"] = (soll_s is None or soll_s == six_reg_cnt)
    return rec


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("nv_min", type=int)
    ap.add_argument("nv_max", type=int)
    ap.add_argument("--workers", type=int, default=1)
    ap.add_argument("--orientable", type=int, default=1)
    ap.add_argument("--checkpoint", default=os.path.join(
        _HERE, "torus_screen_checkpoint.jsonl"))
    ap.add_argument("--lex-file", default=None,
                    help="fertige lex-Datei screenen statt lextri zu starten "
                         "(nur sinnvoll mit nv_min == nv_max)")
    args = ap.parse_args()

    done: set[tuple[int, int]] = set()
    if os.path.exists(args.checkpoint):
        with open(args.checkpoint, encoding="utf-8") as fh:
            for ln in fh:
                try:
                    r = json.loads(ln)
                    done.add((int(r["n"]), int(r["orientable"])))
                except (ValueError, KeyError):
                    continue

    ok = True
    for nv in range(args.nv_min, args.nv_max + 1):
        if (nv, args.orientable) in done:
            print(f"n={nv}: Checkpoint vorhanden, uebersprungen")
            continue
        rec = screen_n(nv, args.workers, args.orientable,
                       lex_file=args.lex_file)
        with open(args.checkpoint, "a", encoding="utf-8") as fh:
            fh.write(json.dumps(rec) + "\n")
        tag = "GRUEN" if (rec["gate_total"] and rec["gate_6reg"]) else "ROT"
        print(f"n={nv}: total={rec['total']} 6reg={rec['six_regular']} "
              f"non_schurian={rec['non_schurian']} "
              f"({rec['elapsed_s']}s) GATE={tag}")
        if rec["non_schurian"]:
            print(f"  [ACHTUNG] {rec['non_schurian']} FUND(E) bei n={nv} — "
                  f"lex-Zeilen im Checkpoint; Fund-Protokoll anwenden!")
        if not (rec["gate_total"] and rec["gate_6reg"]):
            print(f"  [STOPP] Zaehl-Gate ROT bei n={nv} "
                  f"(Soll total={SOLL_TOTAL.get(nv)}, "
                  f"6reg={SOLL_6REG.get(nv)})")
            ok = False
            break
    return 0 if ok else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/run_torus_split_screen.py <==
"""C2/S6 (P1/P2) — paralleler Torus-Split-Runner mit gehaertetem Checkpointing.

Aufruf (Repo-Root; Produktion unter PyPy, Tests unter CPython):
    vendor-PyPy research/k1_planar_wl/run_torus_split_screen.py 15
        --mod 1024 [--workers 20] [--generator surftri] [--orientable 1]
        [--max-splits K] [--splits 3,17,99] [--split-timeout SEC]
        [--outdir DIR] [--tmp-root DIR] [--checkpoint PFAD]

Arbeitsmodell (F5-Vorbild `run_split_screen.py`):
mod res/mod-Splits (plantri-identisches Splitting, disjunkte vollstaendige
Partition); Worker bearbeiten je Split: Generator -> Ausgabedatei in
split-eigenem Arbeitsverzeichnis -> streamen -> screenen -> Verzeichnis
LOESCHEN (Datei-Rotation).
Generator waehlbar (P2, 2026-08-16): **surftri** (Default; ascii-Adjazenz,
~1150x schneller, eigener Zweitzaehler-Anker in surftri_gen) oder lextri
(P1-Pfad des n=14-Laufs; lex-Dreieckszeilen, kein Zweitzaehler). Der
Checkpoint traegt das Generator-Feld; Records ohne Feld gelten als lextri
(Legacy n=14) — Resume mit anderem Generator = STOPP.
Je Triangulierung: 1-WL-Fruehfilter (diskret => trivial schurisch), sonst
Voll-Verdikt (schurian_verdict; CappedError => capped, OFFENES Verdikt).

Haertungen (uebernommen aus F5):
- Checkpoint ATOMAR (Voll-Rewrite temp -> os.replace mit Retry-Backoff
  `ee5f8902`); NUR der Parent schreibt; Resume validiert jede Zeile HART
  (Korruption/Duplikat/Parameter-Mismatch => STOPP, nie raten — das stille
  Skip des n<=13-Runners wird bewusst NICHT uebernommen).
- Funde crash-sicher SOFORT je Worker-Datei (flush+fsync) UND als
  funde_lex im Checkpoint-Record.
- Format-Anker je Split: .lex-Bytes muessen exakt count * Zeilenlaenge
  sein (jede lex-Zeile ist gleich lang: 6n Zeichen + Zeilenende) —
  Abweichung = Correctness-STOPP. (Ein unabhaengiger Zweitzaehler wie
  plantri-stderr existiert bei lextri nicht; Vollstaendigkeit haengt am
  Soll-Gate + Doppellauf, dokumentierte Grenze.)
- Worker-Crash/-Haenger: optionales Split-Timeout + Retry-Runden mit
  Pool-Neuaufbau (CPython #38084); Correctness-Fehler werden NIE retried.

Gates am Ende (Kettenglied-Semantik, hart):
- Zaehl-Gates: total == Sulanke-Soll, six_regular == 6-regulaer-Reihe.
- capped == 0 (sonst OFFENES Verdikt).
- Fund-Gates: n <= 15 -> 0 Funde erwartet (Fund = WIDERSPRUCH zum
  Literaturstand: Pipeline-Bug ODER Enumerationsfehler, beides offenhalten,
  Fund-Protokoll 4b); n = 16 -> GENAU 1 Fund erwartet UND als
  Shrikhande-Karte identifiziert (H-C2.2-Positivkontrolle: SRG(16,6,2,2)
  + |Aut| = 192 pinnt Shrikhande eindeutig; 0 Funde bei n=16 =
  Pipeline-Fehler). Jeder Fund != Shrikhande: Fund-Protokoll 4b ZWINGEND.
"""
from __future__ import annotations

import argparse
import json
import multiprocessing as mp
import os
import shutil
import sys
import tempfile
import time

_HERE = os.path.dirname(os.path.abspath(__file__))
if _HERE not in sys.path:
    sys.path.insert(0, _HERE)

from aut_orbits import CappedError, automorphisms  # noqa: E402
from controls import is_srg_16_6_2_2  # noqa: E402
from lextri_gen import faces_to_graph, lextri_lines, parse_lex_line  # noqa: E402
from run_torus_screen import SOLL_6REG, SOLL_TOTAL  # noqa: E402
from schurian import schurian_verdict  # noqa: E402
from surftri_gen import ascii_line_len, parse_ascii_line, surftri_lines  # noqa: E402
from wl1_filter import wl1_discrete  # noqa: E402

RETRY_ROUNDS = 3


def _lex_to_graph(line: str) -> tuple[list[set[int]], int]:
    return faces_to_graph(parse_lex_line(line))


# Generator-Dispatch (P2): (Zeilen-Iterator, Zeile->Graph, Ausgabe-Endung,
# Nutz-Zeilenlaenge fuer den Format-Anker). Namen sind im Checkpoint
# persistiert — nie umbenennen.
GENERATORS = {
    "lextri": (lextri_lines, _lex_to_graph, ".lex",
               lambda n: 6 * n),
    "surftri": (surftri_lines, parse_ascii_line, ".txt",
                ascii_line_len),
}


def _append_jsonl(path: str, record: dict) -> None:
    """Crash-sicherer Sofort-Append (Worker: Funde/Capped)."""
    with open(path, "a", encoding="utf-8") as fh:
        fh.write(json.dumps(record) + "\n")
        fh.flush()
        os.fsync(fh.fileno())


def _screen_lines(lines, n: int, split: int, findings_path: str | None,
                  generator: str = "lextri") -> dict:
    """Screent einen Zeilenstrom; testbarer Kern ohne Generator-Aufruf."""
    line_to_graph = GENERATORS[generator][1]
    count = six_reg_cnt = filtered = capped = 0
    funde: list[str] = []
    for line in lines:
        count += 1
        adj, v = line_to_graph(line)
        if all(len(a) == 6 for a in adj):
            six_reg_cnt += 1
        if wl1_discrete(adj, v):
            filtered += 1
            continue
        try:
            res = schurian_verdict(adj, v)
        except CappedError:
            capped += 1
            if findings_path:
                _append_jsonl(findings_path, {
                    "type": "capped", "n": v, "split": split, "lex": line})
            continue
        if not res.schurian:
            funde.append(line)
            if findings_path:
                _append_jsonl(findings_path, {
                    "type": "non_schurian", "n": v, "split": split,
                    "lex": line, "wl_classes": res.wl_classes,
                    "orbit_classes": res.orbit_classes, "n_aut": res.n_aut})
    return {"n": n, "split": split, "count": count,
            "six_regular": six_reg_cnt, "filtered": filtered,
            "non_schurian": len(funde), "capped": capped,
            "funde_lex": funde}


def _check_format_anchor(workdir: str, n: int, count: int,
                         generator: str = "lextri") -> None:
    """Format-Anker: jede Ausgabe-Zeile ist fuer festes n gleich lang
    (lextri: 6n Zeichen; surftri-ascii: digits(n)+1+6n+(n-1) Zeichen;
    jeweils + LF/CRLF) => Gesamtbytes muessen exakt count * Zeilenlaenge
    sein. Verletzung = Correctness-STOPP (RuntimeError)."""
    if not count:
        return
    _gen, _fn, ext, base_len = GENERATORS[generator]
    base = base_len(n)
    out_bytes = sum(
        os.path.getsize(os.path.join(workdir, f))
        for f in os.listdir(workdir) if f.endswith(ext))
    if (out_bytes % count != 0
            or out_bytes // count not in (base + 1, base + 2)):
        raise RuntimeError(
            f"Format-Anker verletzt: {out_bytes} B bei {count} Zeilen "
            f"(n={n}, {generator}) — STOPP; Evidenz erhalten in {workdir}")


def screen_split(task: tuple) -> dict:
    """Bearbeitet EINEN Split vollstaendig (Worker-Prozess): lextri ->
    split-eigenes EINDEUTIGES Arbeitsverzeichnis -> streamen/screenen ->
    Verzeichnis loeschen (nur bei Erfolg).

    Eindeutigkeit via mkdtemp (Review-Befund 1): nach Pool-terminate
    (Timeout/STOPP) kann ein lextri-Orphan weiterschreiben — ein
    Retry-Versuch bekommt ein FRISCHES Verzeichnis und kollidiert nie mit
    der Orphan-Datei. Verwaiste `n*_s*`-Verzeichnisse unter --tmp-root sind
    nach Abbruch moeglich und werden bewusst NICHT automatisch geraeumt
    (koennten zu einem parallelen Lauf gehoeren) — bei ruhendem System
    manuell loeschen. Im Fehlerfall bleibt das Verzeichnis als Evidenz
    stehen (Review-Befund 4).

    Findings-Dateien sind Append-only ueber Laeufe/Retries: nach einem
    verworfenen Versuch koennen Records DOPPELT vorliegen — die Gates
    zaehlen ausschliesslich aus dem Checkpoint; manuelle Findings-Review
    dedupliziert ueber (type, lex) (Review-Befund 3, geerbt von F5)."""
    n, orientable, split, mod, tmp_root, outdir, generator = task
    t0 = time.monotonic()
    lines_fn = GENERATORS[generator][0]
    workdir = tempfile.mkdtemp(prefix=f"n{n}_m{mod}_s{split}_", dir=tmp_root)
    findings_path = os.path.join(outdir, f"torus_findings_n{n}_s{split}.jsonl")
    lines = (line for (_nv, line)
             in lines_fn(n, orientable=orientable, res=split,
                         mod=mod, keep_dir=workdir))
    rec = _screen_lines(lines, n, split, findings_path, generator=generator)
    _check_format_anchor(workdir, n, rec["count"], generator=generator)
    shutil.rmtree(workdir, ignore_errors=True)  # nur bei Erfolg
    rec.update({"orientable": orientable, "mod": mod, "generator": generator,
                "elapsed": round(time.monotonic() - t0, 3)})
    return rec


def is_shrikhande_graph(adj: list[set[int]], v: int) -> bool:
    """Identifiziert die Shrikhande-Karte labelunabhaengig: SRG(16,6,2,2)
    + |Aut| = 192 (der einzige andere SRG(16,6,2,2), das 4x4-Rook, hat
    |Aut| = 1152 und ist schurisch)."""
    if v != 16 or not is_srg_16_6_2_2(adj, v):
        return False
    try:
        return len(automorphisms(adj, v)) == 192
    except CappedError:
        return False


REQUIRED_FIELDS = ("n", "orientable", "mod", "split", "count", "six_regular",
                   "filtered", "non_schurian", "capped", "funde_lex")


def load_checkpoint(path: str, n: int, mod: int, orientable: int,
                    generator: str = "lextri") -> dict[int, dict]:
    """Liest Checkpoint hart-validierend. Fehler => STOPP (kein Raten).
    Records ohne Generator-Feld gelten als lextri (Legacy: n=14-Lauf P1)."""
    done: dict[int, dict] = {}
    if not os.path.exists(path):
        return done
    with open(path, encoding="utf-8") as fh:
        for lineno, line in enumerate(fh, 1):
            if not line.strip():
                continue
            try:
                rec = json.loads(line)
            except json.JSONDecodeError as exc:
                raise RuntimeError(
                    f"Checkpoint korrupt ({path}:{lineno}) — STOPP; Datei "
                    f"pruefen/sichern, nicht raten") from exc
            if any(k not in rec for k in REQUIRED_FIELDS):
                raise RuntimeError(
                    f"Checkpoint-Zeile unvollstaendig ({path}:{lineno}) "
                    f"— STOPP")
            if (rec["n"] != n or rec["mod"] != mod
                    or rec["orientable"] != orientable):
                raise RuntimeError(
                    f"Checkpoint-Parameter-Mismatch ({path}:{lineno}): "
                    f"n={rec['n']}/mod={rec['mod']}/o={rec['orientable']} "
                    f"statt {n}/{mod}/{orientable} — STOPP")
            if rec.get("generator", "lextri") != generator:
                raise RuntimeError(
                    f"Checkpoint-Generator-Mismatch ({path}:{lineno}): "
                    f"{rec.get('generator', 'lextri')} statt {generator} — "
                    f"STOPP (Doppellauf-/Vergleichs-Semantik: nie mischen)")
            s = rec["split"]
            if not isinstance(s, int) or not 0 <= s < mod:
                raise RuntimeError(
                    f"Checkpoint-Split ausserhalb 0..{mod - 1} "
                    f"({path}:{lineno}) — STOPP")
            if s in done:
                raise RuntimeError(
                    f"Checkpoint-Duplikat Split {s} ({path}) — STOPP")
            done[s] = rec
    return done


def write_checkpoint(path: str, done: dict[int, dict]) -> None:
    """Atomarer Voll-Rewrite (temp + os.replace, Retry-Backoff ee5f8902)."""
    tmp = path + ".tmp"
    with open(tmp, "w", encoding="utf-8") as fh:
        for s in sorted(done):
            fh.write(json.dumps(done[s]) + "\n")
        fh.flush()
        os.fsync(fh.fileno())
    for attempt in range(10):
        try:
            os.replace(tmp, path)
            return
        except PermissionError:
            time.sleep(0.2 * (attempt + 1))
    os.replace(tmp, path)


def final_gates(n: int, mod: int, done: dict[int, dict],
                generator: str = "lextri") -> tuple[bool, str]:
    """Kettenglied-Gates nach Vollstand; (gruen, Bericht)."""
    line_to_graph = GENERATORS[generator][1]
    total = sum(r["count"] for r in done.values())
    six = sum(r["six_regular"] for r in done.values())
    filtered = sum(r["filtered"] for r in done.values())
    ns = sum(r["non_schurian"] for r in done.values())
    capped = sum(r["capped"] for r in done.values())
    funde = [line for r in done.values() for line in r["funde_lex"]]
    lines = [f"n={n} mod={mod}: {total} Triangulierungen | 6reg={six} "
             f"filtered={filtered} ({100.0 * filtered / max(total, 1):.2f}%) "
             f"non_schurian={ns} capped={capped}"]
    ok = True
    soll_t, soll_s = SOLL_TOTAL.get(n), SOLL_6REG.get(n)
    if soll_t is None or soll_s is None:
        lines.append(f"[STOPP] kein Soll fuer n={n} hinterlegt — GATE ROT")
        ok = False
    else:
        if total != soll_t:
            lines.append(f"[STOPP] Zaehl-Anker verletzt: {total} != "
                         f"Sulanke-Soll {soll_t} — GATE ROT")
            ok = False
        else:
            lines.append(f"[ANKER GRUEN] Summe = Sulanke-Soll {soll_t} exakt.")
        if six != soll_s:
            lines.append(f"[STOPP] 6-regulaer-Anker verletzt: {six} != "
                         f"{soll_s} — GATE ROT")
            ok = False
    if capped:
        lines.append(f"[OFFEN] capped={capped} — Verdikt unvollstaendig, "
                     f"Nachfahren ohne Cap noetig — GATE ROT")
        ok = False
    if n <= 15:
        if ns:
            lines.append(
                f"[ACHTUNG] E2-KANDIDAT(EN): {ns} Fund(e) bei n={n} <= 15 = "
                f"WIDERSPRUCH zum Literaturstand — Fund-Protokoll 4b "
                f"ZWINGEND (zuerst als Bug/Bitflip behandeln); lex-Zeilen "
                f"im Checkpoint/Findings — GATE ROT")
            ok = False
    elif n == 16:  # H-C2.2-Positivkontrolle
        if ns == 0:
            lines.append("[STOPP] n=16 ohne Fund — Shrikhande-"
                         "Positivkontrolle NICHT gefunden = Pipeline-Fehler "
                         "— GATE ROT")
            ok = False
        else:
            shri = [ln for ln in funde
                    if is_shrikhande_graph(*line_to_graph(ln))]
            rest = len(funde) - len(shri)
            if len(shri) == 1 and rest == 0:
                lines.append("[H-C2.2 GRUEN] genau 1 Fund, als "
                             "Shrikhande-Karte identifiziert "
                             "(SRG(16,6,2,2), |Aut|=192).")
            else:
                lines.append(
                    f"[ACHTUNG] n=16-Fundbild unerwartet: {len(shri)}x "
                    f"Shrikhande, {rest}x ANDERE — jeder Fund != Shrikhande "
                    f"durchlaeuft Fund-Protokoll 4b (nauty + unabhaengige "
                    f"WL-Stabilisierung) VOR jeder Aussage — GATE ROT")
                ok = False
    else:
        lines.append(f"[STOPP] keine Fund-Erwartung fuer n={n} definiert "
                     f"— GATE ROT")
        ok = False
    lines.append(f"GATE {'GRUEN' if ok else 'ROT'} fuer Kettenglied n={n}.")
    return ok, "\n".join(lines)


def main() -> int:
    ap = argparse.ArgumentParser(description=__doc__.splitlines()[0])
    ap.add_argument("n", type=int)
    ap.add_argument("--mod", type=int, required=True,
                    help="Split-Anzahl (P0-Empfehlung: n=14: 256, n=15: 1024, "
                         "n=16: 4096)")
    ap.add_argument("--workers", type=int, default=20)
    ap.add_argument("--generator", choices=sorted(GENERATORS),
                    default="surftri",
                    help="Triangulierungs-Generator (Default surftri, P2; "
                         "lextri = P1-Pfad des n=14-Laufs)")
    ap.add_argument("--orientable", type=int, default=1)
    ap.add_argument("--max-splits", type=int, default=None,
                    help="nur K Splits in dieser Etappe bearbeiten")
    ap.add_argument("--splits", default=None,
                    help="explizite Split-Liste (CSV), z. B. Doppellauf-"
                         "Stichprobe; mit eigenem --checkpoint kombinieren")
    ap.add_argument("--split-timeout", type=float, default=None,
                    help="Sekunden je Split bis Pool-Neuaufbau (Default: aus; "
                         "n=15-Splits koennen Stunden dauern)")
    ap.add_argument("--outdir", default=_HERE)
    ap.add_argument("--tmp-root", default=os.path.join(_HERE, "_s6_tmp"),
                    help="Wurzel der Split-Arbeitsverzeichnisse (Rotation; "
                         "NICHT System-TEMP/C:)")
    ap.add_argument("--checkpoint", default=None)
    args = ap.parse_args()

    n, mod, orientable = args.n, args.mod, args.orientable
    generator = args.generator
    if args.splits and not args.checkpoint:
        # Review-Befund 2: ohne eigenen Checkpoint wuerde die Stichprobe
        # gegen den Hauptlauf-Checkpoint "resumen" => null Neuberechnung
        # bzw. stille Kontamination — Doppellauf-Unabhaengigkeit dahin.
        print("[STOPP] --splits erfordert ein eigenes --checkpoint "
              "(Doppellauf-Unabhaengigkeit)", flush=True)
        return 2
    outdir = os.path.abspath(args.outdir)
    tmp_root = os.path.abspath(args.tmp_root)
    os.makedirs(outdir, exist_ok=True)
    os.makedirs(tmp_root, exist_ok=True)
    ckpt = args.checkpoint or os.path.join(
        outdir, f"torus_split_n{n}_mod{mod}_checkpoint.jsonl")
    t0 = time.monotonic()

    try:
        done = load_checkpoint(ckpt, n, mod, orientable, generator=generator)
    except RuntimeError as exc:
        print(f"[STOPP] {exc}", flush=True)
        return 2
    wanted = (sorted({int(x) for x in args.splits.split(",")})
              if args.splits else list(range(mod)))
    if any(not 0 <= s < mod for s in wanted):
        print(f"[STOPP] --splits ausserhalb 0..{mod - 1}", flush=True)
        return 2
    remaining = [s for s in wanted if s not in done]
    if args.max_splits is not None:
        remaining = remaining[:args.max_splits]
    print(f"S6-GLIED n={n} mod={mod} o={orientable} gen={generator}: "
          f"{len(done)} Splits im Checkpoint, {len(remaining)} in dieser "
          f"Etappe, Worker={args.workers}, tmp={tmp_root}", flush=True)

    session_done = 0
    for round_no in range(1, RETRY_ROUNDS + 1):
        if not remaining:
            break
        if round_no > 1:
            print(f"[Retry-Runde {round_no}] {len(remaining)} Splits offen",
                  flush=True)
        tasks = [(n, orientable, s, mod, tmp_root, outdir, generator)
                 for s in remaining]
        pool = mp.Pool(processes=min(args.workers, len(tasks)))
        try:
            it = pool.imap_unordered(screen_split, tasks, chunksize=1)
            for _ in range(len(tasks)):
                try:
                    if args.split_timeout:
                        rec = it.next(timeout=args.split_timeout)
                    else:
                        rec = it.next()
                except mp.TimeoutError:
                    print("[TIMEOUT] Split-Timeout — Pool wird neu "
                          "aufgebaut, offene Splits werden retried",
                          flush=True)
                    break
                except (RuntimeError, ValueError, AssertionError) as exc:
                    print(f"[STOPP] Correctness-Fehler: {exc}", flush=True)
                    pool.terminate()
                    return 2
                done[rec["split"]] = rec
                write_checkpoint(ckpt, done)
                if rec["non_schurian"] or rec["capped"]:
                    print(f"[ACHTUNG] Split {rec['split']}: "
                          f"non_schurian={rec['non_schurian']} "
                          f"capped={rec['capped']} — Findings pruefen "
                          f"(Fund-Protokoll 4b)!", flush=True)
                session_done += 1
                t_done = sum(done[s]["count"] for s in wanted if s in done)
                wall_per_split = (time.monotonic() - t0) / session_done
                offen_cnt = sum(1 for s in wanted if s not in done)
                eta_h = offen_cnt * wall_per_split / 3600
                print(f"  Split {rec['split']} fertig: {rec['count']} Tri. "
                      f"({rec['elapsed']}s) | {len(done)}/{len(wanted)} "
                      f"Splits, {t_done} Tri. | ETA ~{eta_h:.2f}h",
                      flush=True)
        except KeyboardInterrupt:
            pool.terminate()
            print(f"\n[UNTERBROCHEN] {len(done)}/{len(wanted)} Splits im "
                  f"Checkpoint. Fortsetzen mit identischem Aufruf.",
                  flush=True)
            return 130
        finally:
            pool.terminate()
            pool.join()
        remaining = [s for s in wanted if s not in done]
        if args.max_splits is not None:
            remaining = []

    dt = time.monotonic() - t0
    if any(s not in done for s in wanted):
        offen = sum(1 for s in wanted if s not in done)
        tag = ("ETAPPE beendet" if args.max_splits is not None
               else f"[UNVOLLSTAENDIG] auch nach {RETRY_ROUNDS} Retry-Runden")
        print(f"{tag} — {offen} Splits offen ({dt:.0f}s); Resume mit "
              f"identischem Aufruf.", flush=True)
        return 0 if args.max_splits is not None else 4
    if args.splits:
        # Teilmengen-Lauf (Doppellauf-Stichprobe): keine Endgates moeglich;
        # Summen NUR ueber die angeforderte Teilmenge (Review-Befund 2).
        total = sum(done[s]["count"] for s in wanted)
        print(f"TEILMENGE komplett: {len(wanted)} Splits, {total} Tri. in "
              f"{dt:.0f}s — Vergleich extern (Doppellauf).", flush=True)
        return 0
    ok, report = final_gates(n, mod, done, generator=generator)
    print(f"\n==== {report}\n({dt:.0f}s Wandzeit diese Session)", flush=True)
    if ok:
        print(f"[S6-GLIED KOMPLETT] n={n} GRUEN.", flush=True)
    return 0 if ok else 3


if __name__ == "__main__":
    mp.freeze_support()
    sys.exit(main())


==> anc/code/schurian.py <==
"""K1 (Phase 1c) — Schurian-Verdikt je Graph.

Ein Graph X ist schurisch, wenn die stabile 2-WL-Partition von Omega^2
(kohaerenter Abschluss WL(X)) mit der Orbit-Partition von Aut(X) auf
Omega^2 uebereinstimmt. Da WL Automorphismen-invariant ist, VERFEINERT
die Orbit-Partition stets die WL-Partition; Gleichheit der Klassenzahlen
ist daher aequivalent zur Gleichheit der Partitionen. Die
Verfeinerungsrichtung wird trotzdem explizit geprueft (Sanity-Gate):
eine Verletzung waere ein Implementierungsfehler und fuehrt zu STOPP
(AssertionError), nie zu einem stillen Verdikt.

Relevanz (LPZ arXiv:2305.17302 Thm 1.1): X polyedrisch + schurisch
=> dim_WL(X) <= 2. Ein NICHT-schurischer polyedrischer Graph waere
Zeugen-Ebene E2 (widerlegt die LPZ-Vermutung) und wird VOR jedem Bericht
unabhaengig nachgeprueft (Plan Phase 4b).
"""
from __future__ import annotations

from dataclasses import dataclass

from aut_orbits import automorphisms, pair_orbit_partition
from wl2_coherent import wl2_stable_partition


@dataclass
class SchurianResult:
    schurian: bool
    wl_classes: int      # Klassen des kohaerenten Abschlusses
    orbit_classes: int   # Aut-Orbits auf Omega^2
    n_aut: int           # |Aut(X)|


def schurian_verdict(adj: list[set[int]], n: int,
                     deadline: float | None = None) -> SchurianResult:
    wl_col, wl_k = wl2_stable_partition(adj, n)
    perms = automorphisms(adj, n, deadline=deadline)
    orb_col, orb_k = pair_orbit_partition(perms, n)

    # Sanity-Gate: Orbit-Partition muss WL-Partition verfeinern
    # (jede Orbit-Klasse liegt ganz in einer WL-Klasse).
    seen: dict[int, int] = {}
    for x in range(n * n):
        prev = seen.get(orb_col[x])
        if prev is None:
            seen[orb_col[x]] = wl_col[x]
        elif prev != wl_col[x]:
            raise AssertionError(
                "Orbit-Partition verfeinert WL-Partition NICHT — "
                "Implementierungsfehler, kein Verdikt moeglich")
    if orb_k < wl_k:
        raise AssertionError("orbit_classes < wl_classes — unmoeglich")

    return SchurianResult(schurian=(wl_k == orb_k), wl_classes=wl_k,
                          orbit_classes=orb_k, n_aut=len(perms))


==> anc/code/surftri_gen.py <==
"""S6 (P2) — surftri-Subprozess-Wrapper + ascii-Adjazenz-Parser.

surftri 0.989 (vendor/surftri, s. VENDOR_README) ersetzt lextri fuer die
S6-Kette n>=15 (P0-Neumessung 2026-08-16: Faktor ~1150 bei der Generierung).
Ausgabeformat `-a` (ascii): EINE Zeile pro Triangulierung,
"<n> <adjliste>,<adjliste>,..." — Nachbarn im Uhrzeigersinn, a=Ecke 0.
Beispiel Torus n=8: "8 bcdefg,aghdfec,abegfd,acfbhge,adgcbf,aebdcg,afcedhb,bgd"

Unterschiede zum lextri-Pfad, die dieser Wrapper kapselt:
- Seeds: surftri liest `genus<g>.alpha` aus dem CWD — der Wrapper kopiert
  die Seed-Datei ins split-eigene Arbeitsverzeichnis (Isolation).
- Zweitzaehler: surftri meldet "N triangulations written to ..." — der
  Wrapper validiert gestreamte Zeilen == gemeldete Zahl (diese Anker-Art
  fehlte bei lextri, dokumentierte Grenze des n=14-Laufs).
- Karten-Gate: statt "Kante in genau 2 Facetten" (lex-Facettenliste)
  laeuft hier ein Facetten-Umlauf ueber das Rotationssystem: alle Facetten
  Dreiecke + Euler-Charakteristik == Soll (Torus/Klein: 0).
"""
from __future__ import annotations

import os
import re
import shutil
import subprocess
import tempfile
from collections.abc import Iterator

_HERE = os.path.dirname(os.path.abspath(__file__))
SURFTRI = os.path.join(_HERE, "vendor", "surftri", "surftri.exe")
SEED_DIR = os.path.join(_HERE, "vendor", "surftri")
_REPORTED = re.compile(r"(\d+)\s+triangulations\s+(?:written|generated)")


def ascii_line_len(n: int) -> int:
    """Nutz-Zeilenlaenge (ohne Zeilenende) fuer festes n auf chi=0-Flaechen:
    digits(n) + Blank + 6n Nachbar-Buchstaben (Summe der Grade, E=3n) +
    (n-1) Kommata."""
    return len(str(n)) + 1 + 6 * n + (n - 1)


def parse_ascii_line(line: str, expect_chi: int = 0
                     ) -> tuple[list[set[int]], int]:
    """Eine ascii-Zeile -> (schlichter Kantengraph, n) mit Karten-Gates.

    Gates (Verletzung = ValueError/AssertionError = Correctness-STOPP):
    Kopfzahl == Listenanzahl; nur Kleinbuchstaben im Eckenbereich (ein
    Grossbuchstabe hiesse entgegengesetzte Orientierung, -A-Format — darf
    im orientierbaren -a-Strom nicht vorkommen); keine Schleifen/Duplikate;
    Adjazenz symmetrisch; Facetten-Umlauf: alle Facetten Dreiecke, Euler-
    Charakteristik n - E + F == expect_chi (Torus/Klein 0, Sphaere 2)."""
    s = line.strip()
    head, sep, rest = s.partition(" ")
    if not sep or not head.isdigit():
        raise ValueError(f"ascii-Zeile ohne '<n> '-Kopf: {s[:40]!r}")
    v = int(head)
    lists = rest.split(",")
    if len(lists) != v:
        raise ValueError(f"{len(lists)} Adjazenzlisten bei n={v}")
    rot: list[list[int]] = []
    for i, lst in enumerate(lists):
        nbrs = []
        for ch in lst:
            x = ord(ch) - ord("a")
            if not 0 <= x < v:
                raise ValueError(
                    f"unerwartetes Zeichen {ch!r} in ascii-Zeile (n={v})")
            nbrs.append(x)
        if i in nbrs:
            raise AssertionError("Schleife im ascii-Strom")
        if len(set(nbrs)) != len(nbrs):
            raise AssertionError("Mehrfachkante in Rotationsliste")
        if len(nbrs) < 3:
            raise AssertionError("Grad < 3 in Triangulierung")
        rot.append(nbrs)
    adj: list[set[int]] = [set(r) for r in rot]
    for x in range(v):
        for y in adj[x]:
            if x not in adj[y]:
                raise AssertionError("Adjazenz nicht symmetrisch")
    deg_sum = sum(len(r) for r in rot)
    e = deg_sum // 2
    # Facetten-Umlauf ueber das Rotationssystem (Orientierung konsistent;
    # Spiegel-Konvention liefert dieselben Facettenzahlen — fuer die Gates
    # Dreieck+Euler ist die Umlaufrichtung daher irrelevant).
    pos = [{y: k for k, y in enumerate(r)} for r in rot]
    seen = [False] * (v * v)
    faces = 0
    for u0 in range(v):
        for w0 in rot[u0]:
            if seen[u0 * v + w0]:
                continue
            u, w, steps = u0, w0, 0
            while True:
                seen[u * v + w] = True
                steps += 1
                if steps > 3:
                    raise AssertionError(
                        "Facette mit >3 Ecken — keine Triangulierung")
                r_w = rot[w]
                u, w = w, r_w[(pos[w][u] + 1) % len(r_w)]
                if u == u0 and w == w0:
                    break
            if steps != 3:
                raise AssertionError(
                    f"Facette mit {steps} Ecken — keine Triangulierung")
            faces += 1
    if v - e + faces != expect_chi:
        raise AssertionError(
            f"Euler-Charakteristik {v - e + faces} != {expect_chi}")
    return adj, v


def surftri_lines(nv: int, orientable: int = 1, res: int = 0, mod: int = 1,
                  keep_dir: str | None = None) -> Iterator[tuple[int, str]]:
    """Laeuft surftri (-a) und streamt (n, ascii-Zeile); validiert am Ende
    gestreamte Zeilen == von surftri gemeldete Zahl (Zweitzaehler-Anker).

    orientable: 1 = Torus (g=1), 0 = Kleinflasche (-n, g=2) — Semantik wie
    lextri_gen.lextri_lines. Arbeitsverzeichnis wird nach dem Streamen
    geloescht (Rotation), bei keep_dir bleibt es stehen.
    """
    if not os.path.exists(SURFTRI):
        raise FileNotFoundError(SURFTRI)
    seed = "genus1.alpha" if orientable else "genus-2.alpha"
    workdir = keep_dir or tempfile.mkdtemp(prefix=f"surftri_n{nv}_r{res}_")
    try:
        shutil.copy(os.path.join(SEED_DIR, seed), workdir)
        outname = f"out_n{nv}_r{res}_m{mod}.txt"
        cmd = [SURFTRI, "-a"]
        if not orientable:
            cmd.append("-n")
        cmd += [str(nv), "1" if orientable else "2"]
        if mod != 1:
            cmd.append(f"{res}/{mod}")
        cmd.append(outname)
        proc = subprocess.run(  # noqa: S603 — Vendor-Binary, feste Argumente
            cmd, cwd=workdir, capture_output=True, text=True, check=False)
        if proc.returncode != 0:
            raise RuntimeError(
                f"surftri rc={proc.returncode}: {(proc.stderr or proc.stdout)[:400]}")
        m = _REPORTED.search(proc.stdout + proc.stderr)
        if not m:
            raise RuntimeError(
                "surftri-Zweitzaehler nicht lesbar (keine 'triangulations "
                f"written'-Meldung): {(proc.stdout + proc.stderr)[:400]!r}")
        reported = int(m.group(1))
        streamed = 0
        with open(os.path.join(workdir, outname), encoding="ascii") as fh:
            for line in fh:
                line = line.strip()
                if line:
                    streamed += 1
                    yield (nv, line)
        if streamed != reported:
            raise RuntimeError(
                f"Zweitzaehler-Anker verletzt: {streamed} gestreamt != "
                f"{reported} von surftri gemeldet (n={nv}, res={res}/{mod})")
    finally:
        if keep_dir is None:
            shutil.rmtree(workdir, ignore_errors=True)


==> anc/code/tests/conftest.py <==
import os
import sys

_TESTS = os.path.dirname(os.path.abspath(__file__))
_K1 = os.path.dirname(_TESTS)
_RESEARCH = os.path.dirname(_K1)
for _p in (_K1, _RESEARCH):
    if _p not in sys.path:
        sys.path.insert(0, _p)


# --- Ancillary-Paket: Zusatz gegenueber dem Repo-Original ------------------
# Die Runner-Tests starten den Generator als Subprozess. Das Binary ist im
# Paket bewusst NICHT enthalten (Fremdcode, plattformabhaengig). Fehlt es,
# werden diese Tests uebersprungen statt zu scheitern; die mathematischen
# Kontrolltests (Shrikhande/Rook/Dodekaeder) laufen ohne externe Binaries.
import pytest as _pytest

_PLANTRI = os.path.join(_K1, "vendor", "plantri", "plantri.exe")


def pytest_collection_modifyitems(config, items):
    if os.path.exists(_PLANTRI):
        return
    skip = _pytest.mark.skip(
        reason="plantri binary not present (see README, section 'Building the "
               "generators'); mathematical control tests run without it")
    for item in items:
        if "test_k1_n14_runner" in str(item.fspath):
            item.add_marker(skip)


==> anc/code/tests/test_k1_controls.py <==
"""K1 Kontrolltests (Plan Phase 1e/3) — Checker-Korrektheit maschinell fixiert.

Alle Erwartungen sind UNABHAENGIG vom getesteten Code hergeleitet
(SRG-Parameter, bekannte |Aut|-Werte, Rang-3- bzw. Distanz-Transitivitaet,
LPZ-Verifikation Dodekaeder) — siehe controls.py-Docstring.
"""
from aut_orbits import automorphisms
from controls import (dodecahedron, is_srg_16_6_2_2, rook_4x4, shrikhande)
from schurian import schurian_verdict
from wl2_coherent import wl2_stable_partition


def test_srg_parameters():
    for build in (shrikhande, rook_4x4):
        adj, n = build()
        assert is_srg_16_6_2_2(adj, n), build.__name__


def test_aut_group_orders():
    adj, n = shrikhande()
    assert len(automorphisms(adj, n)) == 192
    adj, n = rook_4x4()
    assert len(automorphisms(adj, n)) == 1152
    adj, n = dodecahedron()
    assert len(automorphisms(adj, n)) == 120


def test_wl2_srg_gives_three_classes():
    # Association-Scheme-Anker: SRG => kohaerenter Abschluss = 3 Klassen
    for build in (shrikhande, rook_4x4):
        adj, n = build()
        _, k = wl2_stable_partition(adj, n)
        assert k == 3, build.__name__


def test_shrikhande_not_schurian():
    # Negativ-Kontrolle: wl=3, Orbits >= 4 (kein 9er-Orbit im Stabilisator)
    adj, n = shrikhande()
    res = schurian_verdict(adj, n)
    assert res.wl_classes == 3
    assert res.orbit_classes >= 4
    assert not res.schurian


def test_rook_schurian():
    # Positiv-Kontrolle: Rang-3-Gruppe => Orbits = 3 = WL-Klassen
    adj, n = rook_4x4()
    res = schurian_verdict(adj, n)
    assert res.wl_classes == 3
    assert res.orbit_classes == 3
    assert res.schurian


def test_dodecahedron_schurian():
    # Zielbereichs-Kontrolle (polyedrisch; LPZ: schurisch).
    # Distanz-transitiv mit Durchmesser 5 => Orbits auf Omega^2 =
    # Distanzklassen {0..5} = 6 Klassen.
    adj, n = dodecahedron()
    res = schurian_verdict(adj, n)
    assert res.n_aut == 120
    assert res.orbit_classes == 6
    assert res.schurian




==> anc/code/tests/test_k1_n14_runner.py <==
"""K1 n=14-Ausbau — Tests Etappe E1 (Filter + Split-Generator).

Kontrollfall-Disziplin: Jede neue Komponente wird an bekannt-korrekten
Eingaben fixiert, BEVOR sie im Screening laeuft.

E1-Anker:
1) Der 1-WL-Fruehfilter darf auf den vertex-transitiven Kontrollgraphen
   (Shrikhande/Rook/Dodekaeder: stabile 1-WL-Faerbung = 1 Klasse) NIE
   feuern — sonst wuerde er die Negativ-Kontrolle vor dem Voll-Check
   verstecken.
2) Validate-Konsistenz ueber ALLE polyedrischen Graphen n=8/9 (257+2606):
   Filter-positiv => Voll-Verdikt schurisch, |Aut|=1, wl=orb=n^2 —
   0 Mismatches; und der Filter feuert dort ueberhaupt (Quote > 0).
3) res/mod-Splits partitionieren exakt: Summe der Split-Counts = A000944(n)
   (der plantri-stderr-Doppel-Anker laeuft dabei intern in jedem Aufruf).
"""
import os

import pytest

from controls import dodecahedron, rook_4x4, shrikhande
from generators import A000944, plantri_polyhedral
from schurian import schurian_verdict
from wl1_filter import wl1_discrete

_K1 = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
PLANTRI = [os.path.join(_K1, "vendor", "plantri", "plantri.exe")]


def test_filter_never_fires_on_symmetric_controls():
    for build in (shrikhande, rook_4x4, dodecahedron):
        adj, n = build()
        assert not wl1_discrete(adj, n), (
            f"{build.__name__}: Filter feuert auf vertex-transitivem "
            f"Kontrollgraphen — wuerde Negativ-Kontrolle verstecken")


def test_validate_consistency_all_n8_n9():
    hits = 0
    total = 0
    for n in (8, 9):
        for adj, gn in plantri_polyhedral(n, PLANTRI):
            total += 1
            if not wl1_discrete(adj, gn):
                continue
            hits += 1
            res = schurian_verdict(adj, gn)
            assert res.schurian, "Filter-positiv aber nicht schurisch"
            assert res.n_aut == 1, "Filter-positiv aber |Aut| != 1"
            assert res.wl_classes == gn * gn
            assert res.orbit_classes == gn * gn
    assert total == A000944[8] + A000944[9]
    assert hits > 0, "Filter feuert auf n=8/9 nie — unerwartet, pruefen"


def test_split_partition_sums_to_a000944():
    n, mod = 10, 4
    counts = []
    for res in range(mod):
        c = sum(1 for _ in plantri_polyhedral(
            n, PLANTRI, expect_count=False, res_mod=(res, mod)))
        counts.append(c)
    assert sum(counts) == A000944[n], counts
    assert all(c > 0 for c in counts), counts


def test_res_mod_validation():
    with pytest.raises(ValueError):
        next(plantri_polyhedral(8, PLANTRI, res_mod=(4, 4)))


# ---------------------------------------------------------------- E2: Runner

import json
import re
import subprocess
import sys

RUNNER = os.path.join(_K1, "run_split_screen.py")


def _run(args, cwd):
    # Eingaben fest: eigener Interpreter + eigener Runner-Pfad (kein User-Input)
    return subprocess.run(  # noqa: S603
        [sys.executable, RUNNER, *args], cwd=str(cwd),
        capture_output=True, text=True, timeout=600)


def _checkpoint_records(outdir, n, mod):
    path = os.path.join(str(outdir), f"split_screen_n{n}_mod{mod}_checkpoint.jsonl")
    with open(path, encoding="utf-8") as fh:
        return [json.loads(line) for line in fh if line.strip()]


def test_runner_full_n10(tmp_path):
    p = _run(["10", "--mod", "8", "--workers", "3",
              "--outdir", str(tmp_path)], tmp_path)
    assert p.returncode == 0, p.stdout + p.stderr
    assert "ANKER GRUEN" in p.stdout
    recs = _checkpoint_records(tmp_path, 10, 8)
    assert len(recs) == 8
    assert sum(r["count"] for r in recs) == A000944[10]
    assert sum(r["non_schurian"] for r in recs) == 0
    assert sum(r["capped"] for r in recs) == 0
    # keine Findings-Dateien bei sauberem Negativ
    assert not [f for f in os.listdir(tmp_path) if f.startswith("findings_")]


def test_runner_etappen_resume(tmp_path):
    p1 = _run(["10", "--mod", "8", "--workers", "2", "--max-splits", "3",
               "--outdir", str(tmp_path)], tmp_path)
    assert p1.returncode == 0, p1.stdout + p1.stderr
    assert "ETAPPE beendet" in p1.stdout
    assert len(_checkpoint_records(tmp_path, 10, 8)) == 3
    p2 = _run(["10", "--mod", "8", "--workers", "2",
               "--outdir", str(tmp_path)], tmp_path)
    assert p2.returncode == 0, p2.stdout + p2.stderr
    assert "ANKER GRUEN" in p2.stdout
    m = re.search(r"(\d+) in dieser Etappe", p2.stdout)
    assert m and m.group(1) == "5"  # nur die offenen 5, nicht alle 8
    recs = _checkpoint_records(tmp_path, 10, 8)
    assert len(recs) == 8
    assert sum(r["count"] for r in recs) == A000944[10]
    # dritter Lauf: nichts mehr zu tun, Anker weiterhin gruen
    p3 = _run(["10", "--mod", "8", "--outdir", str(tmp_path)], tmp_path)
    assert p3.returncode == 0
    assert "0 in dieser Etappe" in p3.stdout
    assert "ANKER GRUEN" in p3.stdout


def test_runner_validate_n9(tmp_path):
    p = _run(["9", "--mod", "4", "--workers", "2", "--validate",
              "--outdir", str(tmp_path)], tmp_path)
    assert p.returncode == 0, p.stdout + p.stderr
    assert "ANKER GRUEN" in p.stdout
    recs = _checkpoint_records(tmp_path, 9, 4)
    assert sum(r["count"] for r in recs) == A000944[9]
    assert sum(r["mismatches"] for r in recs) == 0
    assert sum(r["non_schurian"] for r in recs) == 0
    assert sum(r["filtered"] for r in recs) > 0


def test_runner_corrupt_checkpoint_stops(tmp_path):
    path = os.path.join(str(tmp_path), "split_screen_n10_mod8_checkpoint.jsonl")
    with open(path, "w", encoding="utf-8") as fh:
        fh.write('{"n": 10, "mod": 8, "split": 0, "count": 1}\n')
        fh.write("KAPUTT{{{\n")
    p = _run(["10", "--mod", "8", "--outdir", str(tmp_path)], tmp_path)
    assert p.returncode == 2
    assert "STOPP" in p.stdout


# ------------------------------------------------------ E2b: nauty-Crosscheck

import pytest as _pytest

from nauty_crosscheck import COUNTG, nauty_group_sizes, to_graph6

_needs_countg = _pytest.mark.skipif(
    not os.path.exists(COUNTG),
    reason="countg.exe nicht gebaut (vendor/nauty, siehe VENDOR_README)")


@_needs_countg
def test_nauty_reproduces_control_aut_orders():
    from controls import dodecahedron, rook_4x4, shrikhande
    g6 = [to_graph6(*shrikhande()), to_graph6(*rook_4x4()),
          to_graph6(*dodecahedron())]
    assert nauty_group_sizes(g6) == [192, 1152, 120]


@_needs_countg
def test_nauty_crosscheck_all_n9():
    from aut_orbits import automorphisms
    g6 = []
    ours = []
    for adj, gn in plantri_polyhedral(9, PLANTRI):
        g6.append(to_graph6(adj, gn))
        ours.append(len(automorphisms(adj, gn)))
    assert len(g6) == A000944[9]
    assert nauty_group_sizes(g6) == ours


# ------------------------------------------------------------- F1: Pipe-Modus

PLANTRI_PIPE = [os.path.join(_K1, "vendor", "plantri", "plantri_pipe.exe")]

_needs_pipe = _pytest.mark.skipif(
    not os.path.exists(PLANTRI_PIPE[0]),
    reason="plantri_pipe.exe nicht gebaut (F1-Shim, siehe binmode_shim.c)")


def _adj_key(adj):
    return tuple(tuple(sorted(s)) for s in adj)


@_needs_pipe
def test_pipe_stream_matches_file_full_n10():
    file_seq = [_adj_key(a) for a, _ in plantri_polyhedral(
        10, PLANTRI, mode="file")]
    pipe_seq = [_adj_key(a) for a, _ in plantri_polyhedral(
        10, PLANTRI_PIPE, mode="pipe")]
    assert len(file_seq) == A000944[10]
    assert file_seq == pipe_seq  # identische Graphen in identischer Reihenfolge


@_needs_pipe
def test_pipe_split_matches_file_split():
    for res in (0, 3):
        f = [_adj_key(a) for a, _ in plantri_polyhedral(
            10, PLANTRI, expect_count=False, res_mod=(res, 4), mode="file")]
        p = [_adj_key(a) for a, _ in plantri_polyhedral(
            10, PLANTRI_PIPE, expect_count=False, res_mod=(res, 4),
            mode="pipe")]
        assert f == p and len(f) > 0


@_needs_pipe
def test_runner_pipe_full_n10(tmp_path):
    p = _run(["10", "--mod", "8", "--workers", "3", "--pipe",
              "--outdir", str(tmp_path)], tmp_path)
    assert p.returncode == 0, p.stdout + p.stderr
    assert "ANKER GRUEN" in p.stdout
    assert "mode=pipe" in p.stdout
    recs = _checkpoint_records(tmp_path, 10, 8)
    assert sum(r["count"] for r in recs) == A000944[10]
    assert sum(r["non_schurian"] for r in recs) == 0


# ---------------------------------------------- Haertung: Checkpoint-Retry

def test_write_checkpoint_retries_on_permission_error(tmp_path, monkeypatch):
    # Vorfall 2026-07-25: AV-Scan hielt Zieldatei transient offen (WinError 5)
    # => os.replace muss mit Backoff wiederholen statt den Lauf zu beenden.
    import run_split_screen as rss

    calls = {"n": 0}
    real_replace = os.replace

    def flaky_replace(src, dst):
        calls["n"] += 1
        if calls["n"] <= 3:
            raise PermissionError(5, "Zugriff verweigert (simuliert)")
        return real_replace(src, dst)

    monkeypatch.setattr(rss.os, "replace", flaky_replace)
    monkeypatch.setattr(rss.time, "sleep", lambda s: None)
    path = os.path.join(str(tmp_path), "ckpt.jsonl")
    rec = {"n": 10, "mod": 8, "split": 0, "count": 1, "filtered": 1,
           "non_schurian": 0, "capped": 0, "mismatches": 0, "elapsed": 0.1}
    rss.write_checkpoint(path, {0: rec})
    assert calls["n"] == 4  # 3 Fehlversuche + 1 Erfolg
    assert rss.load_checkpoint(path, 10, 8)[0]["count"] == 1


==> anc/code/wl1_filter.py <==
"""K1 (n=14-Ausbau, Etappe E1) — einseitiger 1-WL-Fruehfilter.

Herleitung (K1-Protokoll; extern validiert durch E0-Recherche 2026-07-24,
Befunde 2.1-2.3, u.a. Chen/Ponomarenko "Lectures on Coherent Configurations"):
Ist die STABILE 1-WL-Knotenfaerbung diskret (alle n Knoten paarweise
verschieden gefaerbt), dann
(i)   ist Aut(X) trivial — Automorphismen erhalten 1-WL-Farben, muessen also
      jeden Knoten fixieren => Orbit-Partition auf Omega^2 = n^2 Singletons;
(ii)  ist die stabile 2-WL-Partition diskret — ihre Fasern VERFEINERN die
      stabilen 1-WL-Klassen (2-WL dominiert 1-WL: gleiche Diagonalfarbe
      c(v,v) => gleiche 1-WL-Farbe), sind unter der Voraussetzung also
      ebenfalls Singletons; jede Basisrelation liegt im Produkt zweier
      Fasern, ist damit {(u,v)};
(iii) stimmen beide Partitionen ueberein => X trivial schurisch.

KORREKTUR 2026-08-05 (adversarialer Blind-Check Paper 1): Schritt (ii)
behauptete frueher "Fasern sind EXAKT die 1-WL-Klassen". Das ist als
allgemeines Lemma FALSCH — Gegenbeispiel in der eigenen Zielklasse:
der 3-regulaere polyedrische Graph
[[1,2,3],[0,4,5],[0,3,6],[0,2,7],[1,5,7],[1,4,6],[2,5,7],[3,4,6]]
hat 1 stabile 1-WL-Klasse, aber 3 2-WL-Fasern (158 solcher Faelle unter
den 35.163 polyedrischen Graphen mit n<=10). Gebraucht und gueltig ist nur
die Verfeinerungsrichtung; die Filter-Aussage selbst bleibt unveraendert
korrekt.

Der Filter ist EINSEITIG: nicht-diskret => KEINE Aussage, der Voll-Check
(schurian_verdict) laeuft. Die Trefferquote ist damit ein reines
Performance-, kein Korrektheitsrisiko.

VALIDIERUNGS-PFLICHT (Kontrollfall-Disziplin, Etappe E3): Vor produktivem
Einsatz muss der --validate-Modus des Split-Runners auf einem n=11-Volllauf
0 Mismatches liefern (Filter-positiv => schurisch UND |Aut| = 1 UND
wl_classes = orbit_classes = n^2).
"""
from __future__ import annotations

from aut_orbits import wl1_colors


def wl1_discrete(adj: list[set[int]], n: int) -> bool:
    """True gdw. die stabile 1-WL-Faerbung n Klassen hat (diskret)."""
    return len(set(wl1_colors(adj, n))) == n


==> anc/code/wl2_coherent.py <==
"""K1 (Phase 1a) — stabile 2-WL-Faerbung EINES Graphen (kohaerenter Abschluss).

Konvention: klassisches 2-WL auf GEORDNETEN Paaren inkl. Diagonale
(Trennkraft C^3, Suite-Konventions-Anker wl_cfi.py). Die stabile Partition
von Omega^2 ist der kohaerente Abschluss WL(X) der Adjazenzrelation —
genau das Objekt aus Li-Ponomarenko-Zeman (arXiv:2305.17302, Thm 1.1):
X polyedrisch + WL(X) schurisch  =>  dim_WL(X) <= 2.

Eingabe-Format aller K1-Kernmodule: adj = list[set[int]] (0-indexiert,
ungerichtet, schleifenfrei), n = Knotenzahl. Bewusst dependency-frei
(nur Standardbibliothek); die Bruecke zur Suite (ColoredGraph) liegt
ausschliesslich in controls.py.

Korrektheits-Anker: Fuer einen strongly regular graph ist die Partition
{Diagonale, Kanten, Nichtkanten} bereits kohaerent (Association Scheme),
d.h. wl2_stable_partition MUSS dort exakt 3 Klassen liefern —
tests/test_k1_controls.py fixiert das maschinell (Shrikhande, Rook).
"""
from __future__ import annotations


def wl2_stable_partition(adj: list[set[int]], n: int) -> tuple[list[int], int]:
    """Stabile 2-WL-Partition von Omega^2.

    Rueckgabe: (col, k) mit col[u*n+v] = Klassen-Id des Paars (u,v),
    k = Klassenzahl. Ids sind dicht in [0, k).

    Verfeinerung: sig(u,v) = (col(u,v), sortierte Multimenge ueber w von
    (col(u,w), col(w,v))). Da die Signatur die alte Farbe enthaelt, ist
    jede Runde eine Verfeinerung; gleiche Klassenzahl <=> stabil.
    Laufzeit Theta(n^3 log n) pro Runde — fuer n <= 16 im Mikrosekundenbereich.
    """
    col = [0] * (n * n)
    for u in range(n):
        row = u * n
        au = adj[u]
        for v in range(n):
            if u == v:
                col[row + v] = 0
            elif v in au:
                col[row + v] = 1
            else:
                col[row + v] = 2
    ncol = len(set(col))  # 1-2 Klassen bei K_n/leer, sonst 3

    while True:
        sigs: dict = {}
        new = [0] * (n * n)
        for u in range(n):
            row = u * n
            for v in range(n):
                ms = sorted((col[row + w], col[w * n + v]) for w in range(n))
                key = (col[row + v], tuple(ms))
                idx = sigs.get(key)
                if idx is None:
                    idx = len(sigs)
                    sigs[key] = idx
                new[row + v] = idx
        if len(sigs) == ncol:
            return new, ncol
        col, ncol = new, len(sigs)


==> anc/data/p1h/SHA256_uncompressed.txt <==
413bc97ccf93f99180f484525ca684f9095ecd1ad2c5ce031bd635a83200dea0  p1h_negatives_n15.jsonl
1e2eef18d00294b058a64ce2945d03bd8f5f80d034b79aa94dec196f19f9c1e8  p1h_negatives_n16.jsonl


==> anc/data/p1h/p1h_pass1_n15.json <==
{
 "n": 15,
 "mod": 4096,
 "seed": 20260828,
 "splits": [
  235,
  709,
  884,
  963,
  1700,
  1780,
  1814,
  2002,
  2049,
  2226,
  2251,
  2410,
  2700,
  3003,
  3052,
  3061,
  3166,
  3529,
  3756,
  4040
 ],
 "n_graphs": 114541644,
 "n_negatives": 24889,
 "checkpoint_mismatch_splits": [],
 "per_split": [
  {
   "split": 2226,
   "count": 3176062,
   "filtered": 3175360,
   "elapsed": 63.10900000005495,
   "n_negatives": 702,
   "checkpoint_match": true
  },
  {
   "split": 2002,
   "count": 3820871,
   "filtered": 3820066,
   "elapsed": 76.59299999999348,
   "n_negatives": 805,
   "checkpoint_match": true
  },
  {
   "split": 235,
   "count": 4754073,
   "filtered": 4752937,
   "elapsed": 95.875,
   "n_negatives": 1136,
   "checkpoint_match": true
  },
  {
   "split": 3052,
   "count": 4988244,
   "filtered": 4986141,
   "elapsed": 102.07799999997951,
   "n_negatives": 2103,
   "checkpoint_match": true
  },
  {
   "split": 1814,
   "count": 5342706,
   "filtered": 5341995,
   "elapsed": 106.78099999995902,
   "n_negatives": 711,
   "checkpoint_match": true
  },
  {
   "split": 2700,
   "count": 5325836,
   "filtered": 5324972,
   "elapsed": 107.85900000005495,
   "n_negatives": 864,
   "checkpoint_match": true
  },
  {
   "split": 709,
   "count": 5482130,
   "filtered": 5480885,
   "elapsed": 109.96900000004098,
   "n_negatives": 1245,
   "checkpoint_match": true
  },
  {
   "split": 3003,
   "count": 5631806,
   "filtered": 5628963,
   "elapsed": 111.18799999996554,
   "n_negatives": 2843,
   "checkpoint_match": true
  },
  {
   "split": 963,
   "count": 5491300,
   "filtered": 5490756,
   "elapsed": 111.78200000000652,
   "n_negatives": 544,
   "checkpoint_match": true
  },
  {
   "split": 1780,
   "count": 5794899,
   "filtered": 5793804,
   "elapsed": 113.67099999997299,
   "n_negatives": 1095,
   "checkpoint_match": true
  },
  {
   "split": 3061,
   "count": 5981506,
   "filtered": 5979744,
   "elapsed": 119.875,
   "n_negatives": 1762,
   "checkpoint_match": true
  },
  {
   "split": 2410,
   "count": 6501407,
   "filtered": 6500330,
   "elapsed": 124.65600000007544,
   "n_negatives": 1077,
   "checkpoint_match": true
  },
  {
   "split": 884,
   "count": 6951366,
   "filtered": 6950551,
   "elapsed": 130.18799999996554,
   "n_negatives": 815,
   "checkpoint_match": true
  },
  {
   "split": 1700,
   "count": 6872375,
   "filtered": 6871173,
   "elapsed": 138.25,
   "n_negatives": 1202,
   "checkpoint_match": true
  },
  {
   "split": 2251,
   "count": 7775612,
   "filtered": 7774615,
   "elapsed": 150.32800000009593,
   "n_negatives": 997,
   "checkpoint_match": true
  },
  {
   "split": 2049,
   "count": 8721759,
   "filtered": 8719849,
   "elapsed": 154.64099999994505,
   "n_negatives": 1910,
   "checkpoint_match": true
  },
  {
   "split": 3166,
   "count": 5491402,
   "filtered": 5490127,
   "elapsed": 92.68700000003446,
   "n_negatives": 1275,
   "checkpoint_match": true
  },
  {
   "split": 3529,
   "count": 5351242,
   "filtered": 5350302,
   "elapsed": 85.17199999990407,
   "n_negatives": 940,
   "checkpoint_match": true
  },
  {
   "split": 4040,
   "count": 4735269,
   "filtered": 4733681,
   "elapsed": 68.51600000006147,
   "n_negatives": 1588,
   "checkpoint_match": true
  },
  {
   "split": 3756,
   "count": 6351779,
   "filtered": 6350504,
   "elapsed": 91.81199999991804,
   "n_negatives": 1275,
   "checkpoint_match": true
  }
 ],
 "runtime_s": 188.2
}

==> anc/data/p1h/p1h_pass1_n16.json <==
{
 "n": 16,
 "mod": 16384,
 "seed": 20260828,
 "splits": [
  690,
  712,
  940,
  979,
  1239,
  1572,
  2837,
  2908,
  3263,
  3539,
  3818,
  3855,
  4521,
  5403,
  5754,
  6800,
  7120,
  7257,
  7920,
  8008,
  8199,
  8904,
  9007,
  9641,
  10168,
  10202,
  10248,
  10581,
  10803,
  11955,
  12012,
  12208,
  12247,
  12667,
  14116,
  14547,
  15026,
  15211,
  15780,
  16162
 ],
 "n_graphs": 935752555,
 "n_negatives": 58300,
 "checkpoint_mismatch_splits": [],
 "per_split": [
  {
   "split": 690,
   "count": 17824382,
   "filtered": 17823818,
   "elapsed": 377.48400000005495,
   "n_negatives": 564,
   "checkpoint_match": true
  },
  {
   "split": 3855,
   "count": 20131305,
   "filtered": 20130246,
   "elapsed": 425.4220000000205,
   "n_negatives": 1059,
   "checkpoint_match": true
  },
  {
   "split": 3818,
   "count": 20578998,
   "filtered": 20577789,
   "elapsed": 439.1720000000205,
   "n_negatives": 1209,
   "checkpoint_match": true
  },
  {
   "split": 940,
   "count": 22233901,
   "filtered": 22232618,
   "elapsed": 471.170999999973,
   "n_negatives": 1283,
   "checkpoint_match": true
  },
  {
   "split": 979,
   "count": 22629437,
   "filtered": 22627980,
   "elapsed": 478.9679999999935,
   "n_negatives": 1457,
   "checkpoint_match": true
  },
  {
   "split": 4521,
   "count": 22785629,
   "filtered": 22784523,
   "elapsed": 485.18799999996554,
   "n_negatives": 1106,
   "checkpoint_match": true
  },
  {
   "split": 712,
   "count": 22919413,
   "filtered": 22917860,
   "elapsed": 489.35900000005495,
   "n_negatives": 1553,
   "checkpoint_match": true
  },
  {
   "split": 5754,
   "count": 23396040,
   "filtered": 23394652,
   "elapsed": 511.48400000005495,
   "n_negatives": 1388,
   "checkpoint_match": true
  },
  {
   "split": 2908,
   "count": 24193473,
   "filtered": 24192555,
   "elapsed": 522.015000000014,
   "n_negatives": 918,
   "checkpoint_match": true
  },
  {
   "split": 3539,
   "count": 22748621,
   "filtered": 22747112,
   "elapsed": 542.875,
   "n_negatives": 1509,
   "checkpoint_match": true
  },
  {
   "split": 5403,
   "count": 25257188,
   "filtered": 25255818,
   "elapsed": 545.9679999999935,
   "n_negatives": 1370,
   "checkpoint_match": true
  },
  {
   "split": 1572,
   "count": 25614677,
   "filtered": 25612726,
   "elapsed": 547.25,
   "n_negatives": 1951,
   "checkpoint_match": true
  },
  {
   "split": 3263,
   "count": 25940964,
   "filtered": 25940008,
   "elapsed": 555.0780000000959,
   "n_negatives": 956,
   "checkpoint_match": true
  },
  {
   "split": 6800,
   "count": 25728305,
   "filtered": 25726683,
   "elapsed": 562.7179999999935,
   "n_negatives": 1622,
   "checkpoint_match": true
  },
  {
   "split": 2837,
   "count": 26768882,
   "filtered": 26766081,
   "elapsed": 586.515000000014,
   "n_negatives": 2801,
   "checkpoint_match": true
  },
  {
   "split": 1239,
   "count": 30174135,
   "filtered": 30171715,
   "elapsed": 657.125,
   "n_negatives": 2420,
   "checkpoint_match": true
  },
  {
   "split": 8199,
   "count": 19249963,
   "filtered": 19248470,
   "elapsed": 423.93699999991804,
   "n_negatives": 1493,
   "checkpoint_match": true
  },
  {
   "split": 7257,
   "count": 22453106,
   "filtered": 22451977,
   "elapsed": 493.545999999973,
   "n_negatives": 1129,
   "checkpoint_match": true
  },
  {
   "split": 8904,
   "count": 19506544,
   "filtered": 19505381,
   "elapsed": 437.06200000003446,
   "n_negatives": 1163,
   "checkpoint_match": true
  },
  {
   "split": 7120,
   "count": 26147107,
   "filtered": 26145928,
   "elapsed": 575.3120000000345,
   "n_negatives": 1179,
   "checkpoint_match": true
  },
  {
   "split": 9007,
   "count": 22551194,
   "filtered": 22550369,
   "elapsed": 496.7029999999795,
   "n_negatives": 825,
   "checkpoint_match": true
  },
  {
   "split": 10581,
   "count": 20674394,
   "filtered": 20674031,
   "elapsed": 454.9220000000205,
   "n_negatives": 363,
   "checkpoint_match": true
  },
  {
   "split": 7920,
   "count": 26629359,
   "filtered": 26628023,
   "elapsed": 585.7029999999795,
   "n_negatives": 1336,
   "checkpoint_match": true
  },
  {
   "split": 8008,
   "count": 25384585,
   "filtered": 25382841,
   "elapsed": 558.905999999959,
   "n_negatives": 1744,
   "checkpoint_match": true
  },
  {
   "split": 10168,
   "count": 23815409,
   "filtered": 23813311,
   "elapsed": 539.3589999999385,
   "n_negatives": 2098,
   "checkpoint_match": true
  },
  {
   "split": 10202,
   "count": 21237756,
   "filtered": 21235489,
   "elapsed": 521.4060000000754,
   "n_negatives": 2267,
   "checkpoint_match": true
  },
  {
   "split": 9641,
   "count": 26705671,
   "filtered": 26703848,
   "elapsed": 595.234000000055,
   "n_negatives": 1823,
   "checkpoint_match": true
  },
  {
   "split": 10803,
   "count": 26308882,
   "filtered": 26307706,
   "elapsed": 579.170999999973,
   "n_negatives": 1176,
   "checkpoint_match": true
  },
  {
   "split": 12012,
   "count": 25726068,
   "filtered": 25724370,
   "elapsed": 579.0620000000345,
   "n_negatives": 1698,
   "checkpoint_match": true
  },
  {
   "split": 11955,
   "count": 28152594,
   "filtered": 28151624,
   "elapsed": 633.0939999999246,
   "n_negatives": 970,
   "checkpoint_match": true
  },
  {
   "split": 12208,
   "count": 26075246,
   "filtered": 26073851,
   "elapsed": 573.579000000027,
   "n_negatives": 1395,
   "checkpoint_match": true
  },
  {
   "split": 14116,
   "count": 14664000,
   "filtered": 14662432,
   "elapsed": 314.06199999991804,
   "n_negatives": 1568,
   "checkpoint_match": true
  },
  {
   "split": 10248,
   "count": 32805144,
   "filtered": 32804126,
   "elapsed": 731.4529999999795,
   "n_negatives": 1018,
   "checkpoint_match": true
  },
  {
   "split": 12667,
   "count": 17937064,
   "filtered": 17934791,
   "elapsed": 365.905999999959,
   "n_negatives": 2273,
   "checkpoint_match": true
  },
  {
   "split": 14547,
   "count": 20659862,
   "filtered": 20656970,
   "elapsed": 395.5779999999795,
   "n_negatives": 2892,
   "checkpoint_match": true
  },
  {
   "split": 12247,
   "count": 23015406,
   "filtered": 23014060,
   "elapsed": 446.1720000000205,
   "n_negatives": 1346,
   "checkpoint_match": true
  },
  {
   "split": 15026,
   "count": 19117597,
   "filtered": 19116325,
   "elapsed": 364.76599999994505,
   "n_negatives": 1272,
   "checkpoint_match": true
  },
  {
   "split": 16162,
   "count": 20984842,
   "filtered": 20983877,
   "elapsed": 369.85999999998603,
   "n_negatives": 965,
   "checkpoint_match": true
  },
  {
   "split": 15780,
   "count": 21969173,
   "filtered": 21967461,
   "elapsed": 390.48400000005495,
   "n_negatives": 1712,
   "checkpoint_match": true
  },
  {
   "split": 15211,
   "count": 25056239,
   "filtered": 25054810,
   "elapsed": 447.125,
   "n_negatives": 1429,
   "checkpoint_match": true
  }
 ],
 "runtime_s": 1450.1
}

==> anc/data/p1h/p1h_results.json <==
{
 "n_graphs": 83189,
 "n_deviations_internal": 0,
 "n_deviations_nauty": 0,
 "n_deviations_aut_elementwise": 0,
 "n_non_schurian": 0,
 "max_aut_order": 24,
 "aut_gt1": 83176,
 "gate_pass": true,
 "runtime_s": 40.7
}

==> anc/shims/binmode_shim.c <==
/* EIGENCODE-Shim (K1 Etappe F1, 2026-07-24) — KEIN Fremdcode.
 *
 * Zweck: Die MinGW/UCRT-Runtime oeffnet stdout im Windows-TEXTMODUS und
 * uebersetzt jedes 0x0a-Byte des planar_code-Binaerstroms in 0x0d0a
 * (Hexdump-Beleg 2026-07-24, K1-Protokoll "MinGW-Falle"). Dieser
 * Konstruktor laeuft VOR main() und schaltet stdout auf O_BINARY um.
 * plantri.c bleibt byte-identisch unveraendert (Fremdcode-Auflage);
 * der Shim wird nur fuer das Pipe-Binary plantri_pipe.exe mitgelinkt.
 *
 * Gate (Kontrollfall-Pflicht, VOR produktiver Nutzung):
 * stdout-Strom von plantri_pipe.exe muss byte-identisch zum
 * Datei-Modus-Output von plantri.exe sein (n=10 UND n=11 komplett);
 * der unshimmte stdout-Strom MUSS abweichen (Negativ-Kontrolle der
 * Kontrolle). Fixiert in tests/test_k1_n14_runner.py.
 */
#include <fcntl.h>
#include <io.h>
#include <stdio.h>

__attribute__((constructor))
static void k1_stdout_binary(void)
{
    _setmode(_fileno(stdout), _O_BINARY);
}


==> anc/shims/sys/times.h <==
/* K1-EIGENCODE (KEIN plantri-Bestandteil) — MinGW-Kompatibilitaets-Shim.
 *
 * Zweck: plantri.c setzt unbedingt CPUTIME=1 und inkludiert <sys/times.h>,
 * das in MinGW-w64 fehlt. times() wird dort NUR fuer die Laufzeit-Statistik
 * am Programmende genutzt (plantri.c:20905/20981). Dieser Shim mappt auf
 * clock() aus <time.h>. Der Fremdcode selbst bleibt UNVERAENDERT
 * (Vendoring-Disziplin, siehe ../VENDOR_README.md); eingebunden via
 * "-I mingw_compat" beim Kompilieren.
 */
#ifndef K1_SYS_TIMES_SHIM
#define K1_SYS_TIMES_SHIM

#include <time.h>

struct tms {
    clock_t tms_utime;
    clock_t tms_stime;
    clock_t tms_cutime;
    clock_t tms_cstime;
};

static clock_t times(struct tms *t)
{
    clock_t c = clock();
    if (t) {
        t->tms_utime = c;
        t->tms_stime = 0;
        t->tms_cutime = 0;
        t->tms_cstime = 0;
    }
    return c;
}

#ifndef CLK_TCK
#define CLK_TCK CLOCKS_PER_SEC
#endif

#endif /* K1_SYS_TIMES_SHIM */


==> anc/verify_table.py <==
#!/usr/bin/env python3
"""Re-derive every figure of the note from the raw checkpoint files.

This script deliberately shares no code with the screening pipeline: it
imports nothing but the Python standard library, re-implements the parsing
of the checkpoint format from scratch, and re-derives all published figures
from the raw records. Its purpose is to make the tables of the note
checkable without trusting the pipeline that produced them.

What it checks, per vertex count n:
  * every split index 0..mod-1 occurs exactly once (no gaps, no duplicates,
    no foreign parameters in the file),
  * the sum of the per-split graph counts equals the published anchor,
  * the filter/full-check/finding/cap totals that appear in the note.

It then re-derives the aggregate figures (total graphs, total full checks)
and compares the seeded re-enumeration and the interpreter-gate runs field
by field against the main run.

Usage (from the directory containing this script):

    python verify_table.py [--checkpoints DIR]

Exit code 0 means every check passed; 1 means at least one failed.
"""
from __future__ import annotations

import argparse
import json
import os
import sys

# Published counts of polyhedral (3-connected planar) graphs on n vertices.
# Sources: OEIS A000944; Appendix E of the plantri guide. Duijvestijn and
# Federico (1981) independently cover n <= 10.
ANCHOR = {
    4: 1, 5: 2, 6: 7, 7: 34, 8: 257, 9: 2606, 10: 32300, 11: 440564,
    12: 6384634, 13: 96262938, 14: 1496225352, 15: 23833988129,
    16: 387591510244,
}

# The five counting fields compared between a run and its repetition.
COUNT_FIELDS = ("count", "filtered", "non_schurian", "capped", "mismatches")

# Table 1 of the note, as printed. Keys are the row labels; values are
# (graphs, 1-WL discrete, full checks). Rows 4-10 are aggregated there.
PAPER_TABLE = {
    "4-10": (35207, 32269, 2938),
    "11": (440564, 430494, 10070),
    "12": (6384634, 6335968, 48666),
    "13": (96262938, 96039167, 223771),
    "14": (1496225352, 1495112910, 1112442),
    "15": (23833988129, 23828671708, 5316421),
    "16": (387591510244, 387564497271, 27012973),
}
PAPER_TOTAL = (413024847068, 412991119787, 33727281)

ok = True


def fail(msg: str) -> None:
    global ok
    ok = False
    print(f"FAIL  {msg}")


def read_records(path: str) -> list[dict]:
    """Parse one checkpoint file. Strict: any malformed line is an error."""
    out = []
    with open(path, encoding="utf-8") as fh:
        for lineno, line in enumerate(fh, 1):
            if not line.strip():
                continue
            try:
                rec = json.loads(line)
            except json.JSONDecodeError as exc:
                raise SystemExit(f"{path}:{lineno}: malformed JSON ({exc})")
            for key in ("n", "mod", "split", *COUNT_FIELDS):
                if key not in rec:
                    raise SystemExit(f"{path}:{lineno}: missing field {key!r}")
            out.append(rec)
    return out


def load_run(directory: str, pattern: str) -> dict[int, list[dict]]:
    """All checkpoints of one run, grouped by vertex count."""
    by_n: dict[int, list[dict]] = {}
    if not os.path.isdir(directory):
        return by_n
    for name in sorted(os.listdir(directory)):
        if not (name.startswith(pattern) and name.endswith(".jsonl")):
            continue
        for rec in read_records(os.path.join(directory, name)):
            by_n.setdefault(rec["n"], []).append(rec)
    return by_n


def check_completeness(n: int, recs: list[dict]) -> dict[str, int]:
    """Split coverage, duplicates, parameter consistency, anchor."""
    mods = {r["mod"] for r in recs}
    if len(mods) != 1:
        fail(f"n={n}: several mod values in one run: {sorted(mods)}")
        return {}
    mod = mods.pop()
    ns = {r["n"] for r in recs}
    if ns != {n}:
        fail(f"n={n}: foreign vertex counts in file: {sorted(ns)}")
    splits = [r["split"] for r in recs]
    if len(splits) != len(set(splits)):
        dupes = sorted({s for s in splits if splits.count(s) > 1})
        fail(f"n={n}: duplicate split indices {dupes}")
    missing = sorted(set(range(mod)) - set(splits))
    if missing:
        fail(f"n={n}: {len(missing)} split(s) missing, e.g. {missing[:5]}")
    totals = {f: sum(r[f] for r in recs) for f in COUNT_FIELDS}
    anchor = ANCHOR.get(n)
    if anchor is None:
        fail(f"n={n}: no published anchor available")
    elif totals["count"] != anchor:
        fail(f"n={n}: sum {totals['count']} != anchor {anchor}")
    else:
        print(f"PASS  n={n:>2}  mod={mod:>5}  {len(recs):>5} splits, "
              f"sum {totals['count']:>15,} = anchor, "
              f"filtered {totals['filtered']:>15,}, "
              f"full {totals['count'] - totals['filtered']:>9,}, "
              f"non-Schurian {totals['non_schurian']}, "
              f"capped {totals['capped']}")
    return totals


def compare_runs(label: str, main: dict[int, list[dict]],
                 other: dict[int, list[dict]]) -> None:
    """Field-by-field comparison of a repeated run against the main run."""
    if not other:
        print(f"SKIP  {label}: no checkpoints found")
        return
    for n, recs in sorted(other.items()):
        index = {r["split"]: r for r in main.get(n, [])}
        diffs = 0
        for rec in recs:
            ref = index.get(rec["split"])
            if ref is None:
                fail(f"{label} n={n}: split {rec['split']} absent from main run")
                diffs += 1
                continue
            for field in COUNT_FIELDS:
                if rec[field] != ref[field]:
                    fail(f"{label} n={n} split {rec['split']}: {field} "
                         f"{rec[field]} != {ref[field]}")
                    diffs += 1
        if diffs == 0:
            print(f"PASS  {label} n={n}: {len(recs)} split(s) identical in all "
                  f"{len(COUNT_FIELDS)} counting fields")


def main() -> int:
    ap = argparse.ArgumentParser(description=__doc__.splitlines()[0])
    here = os.path.dirname(os.path.abspath(__file__))
    ap.add_argument("--checkpoints", default=os.path.join(here, "checkpoints"))
    args = ap.parse_args()
    root = args.checkpoints

    print("== per-n completeness and anchors " + "=" * 36)
    main_run = load_run(root, "split_screen_n")
    if not main_run:
        print(f"no checkpoints found in {root}")
        return 1
    totals: dict[int, dict[str, int]] = {}
    for n in sorted(main_run):
        totals[n] = check_completeness(n, main_run[n])

    print()
    print("== aggregates against the published table " + "=" * 28)
    grand = {f: sum(t.get(f, 0) for t in totals.values()) for f in COUNT_FIELDS}
    rows = {"4-10": [n for n in totals if 4 <= n <= 10]}
    for n in sorted(totals):
        if n >= 11:
            rows[str(n)] = [n]
    for label, members in rows.items():
        got = (sum(totals[n]["count"] for n in members),
               sum(totals[n]["filtered"] for n in members),
               sum(totals[n]["count"] - totals[n]["filtered"] for n in members))
        want = PAPER_TABLE.get(label)
        if want is None:
            print(f"NOTE  row {label}: not in the published table")
        elif got != want:
            fail(f"row {label}: derived {got} != published {want}")
        else:
            print(f"PASS  row {label:>5}: {got[0]:>15,} graphs, "
                  f"{got[1]:>15,} filtered, {got[2]:>9,} full checks")
    derived_total = (grand["count"], grand["filtered"],
                     grand["count"] - grand["filtered"])
    if derived_total != PAPER_TOTAL:
        fail(f"total: derived {derived_total} != published {PAPER_TOTAL}")
    else:
        print(f"PASS  total: {derived_total[0]:,} graphs, "
              f"{derived_total[2]:,} full checks")
    if grand["non_schurian"] != 0:
        fail(f"non-Schurian total is {grand['non_schurian']}, expected 0")
    else:
        print("PASS  no non-Schurian graph in any run")
    if grand["capped"] != 0:
        fail(f"capped total is {grand['capped']}, expected 0")
    else:
        print("PASS  no capped verdict in any run")

    print()
    print("== repeated runs " + "=" * 53)
    compare_runs("re-enumeration", main_run,
                 load_run(os.path.join(root, "doppellauf"), "split_screen_n"))
    compare_runs("interpreter gate", main_run,
                 load_run(os.path.join(root, "pypy_gate"), "split_screen_n"))

    print()
    print("ALL CHECKS PASSED" if ok else "THERE WERE FAILURES")
    return 0 if ok else 1


if __name__ == "__main__":
    sys.exit(main())

